Development and Application of a ReaxFF Reactive Force Field for Ni-Doped MoS$_2$

The properties of $\mathrm{MoS_2}$ can be tuned or optimized through doping. In particular, Ni doping has been shown to improve the performance of $\mathrm{MoS_2}$ for various applications, including catalysis and tribology. To enable investigation of Ni-doped $\mathrm{MoS_2}$ with reactive molecular dynamics simulations, we developed a new ReaxFF force field to describe this material. The force field parameters were optimized to match a large set of density-functional theory (DFT) calculations of 2H-$\mathrm{MoS_2}$ doped with Ni, at four different sites (Mo-substituted, S-substituted, octahedral intercalation, and tetrahedral intercalation), under uniaxial, biaxial, triaxial, and shear strain. The force field was evaluated by comparing ReaxFF- and DFT-relaxed structural parameters, the tetrahedral/octahedral energy difference in doped 2H, energies of doped 1H and 1T monolayers, and doped 2H structures with vacancies. We demonstrated the application of the force field with reactive simulations of sputtering deposition and annealing of Ni-doped $\mathrm{MoS_2}$ films. Results show that the developed force field can successfully model the phase transition of Ni-doped $\mathrm{MoS_2}$ from amorphous to crystalline. The newly developed force field can be used in subsequent investigations to study the properties and behavior of Ni-doped $\mathrm{MoS_2}$ using reactive molecular dynamics simulations.

==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_4.80005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.80005 -0.000189939 0.00109086
 -0.00033 8.316390061 -0.00075174
 0.00157752 -0.00048836 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   4.63753231185   1.64688221889   3.62496528437
Mo   3.4733177356   3.68299576289   2.26509368952
Mo   2.1957570524   1.60048636087   2.68357483947
Mo   1.02053080968   3.69786521854   3.68281605828
Mo   0.0266219032711   0.627510103375   9.62669450614
Mo   4.05452793674   2.96813125929   8.92507074703
Mo   2.3250884905   1.10805791295   8.16516849204
Mo   1.49779546288   2.53408255203   10.3136033793
S   0.0549777843549   1.39877135938   7.57361379755
S   3.69804522857   3.64323402133   6.79945987123
S   2.54489614997   1.75873319132   6.10002892408
S   1.50881454689   3.27240983249   8.1503027122
S   1.67050421784   0.499425931005   0.360119595732
S   0.427323636544   2.51803979308   1.68961038042
S   4.05256178918   0.673825997716   1.76767761952
S   2.79079294189   2.3715704749   0.622863874971
S   4.78768673586   1.50926847841   11.6932751447
S   3.46040345813   3.24611403609   11.0384609543
S   2.70455977378   0.624346588612   10.3145097769
S   1.20065347443   3.63196859686   0.0215513497376
S   1.63872206921   0.583402617562   4.57618422129
S   0.62519253627   2.82018044883   5.79211347129
S   4.21606335661   0.633986574235   5.49120983359
S   3.01320907722   2.85603027079   4.31309684684
Ni   2.23734231185   5.80517221889   3.62404398437
Mo   1.0731277356   7.84128576289   2.26417238952
Mo   4.5956170524   5.75858642187   2.68374439947
Mo   3.42039080968   7.85596527954   3.68298561828
Mo   2.42648190327   4.78561016437   9.62686406614
Mo   1.65433793674   7.12642125929   8.92414944703
Mo   4.7249484905   5.26615797395   8.16533805204
Mo   3.89765546288   6.69218261303   10.3137729393
S   2.45483778435   5.55687142038   7.57378335755
S   1.29785522857   7.80152402133   6.79853857123
S   0.144706149972   5.91702319132   6.09910762408
S   3.90867454689   7.43050989349   8.1504722722
S   4.07036421784   4.65752599201   0.360289155732
S   2.82718363654   6.67613985408   1.68977994042
S   1.65237178918   4.83211599772   1.76675631952
S   0.390602941886   6.5298604749   0.621942574971
S   2.38749673586   5.66755847841   11.6923538447
S   1.06021345813   7.40440403609   11.0375396543
S   0.304369773783   4.78263658861   10.3135884769
S   3.60051347443   7.79006865786   0.0217209097376
S   4.03858206921   4.74150267856   4.57635378129
S   3.02505253627   6.97828050983   5.79228303129
S   1.81587335661   4.79227657424   5.49028853359
S   0.613019077218   7.01432027079   4.31217554684


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_5.12005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.12005 -0.000202602 0.00109086
 -0.00035 8.870817398 -0.00075174
 0.00168269 -0.000520917 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   5.04784886353   1.46200330412   2.85766272176
Mo   3.81724398412   3.6824298121   2.93817214684
Mo   2.43686171133   1.47714846984   3.27769036726
Mo   1.22389922503   3.75482279909   3.11879586995
Mo   1.53796927484   0.827276288797   8.72393653465
Mo   0.1470174823   2.95506769306   9.09188155013
Mo   4.01244669982   0.769971028416   9.60650638745
Mo   2.72972223456   3.0491078368   9.51865350771
S   4.83829745439   1.27688330875   7.46602258611
S   3.79882693923   3.49469246172   7.40370742562
S   2.44733769277   1.53756163274   6.7732727835
S   1.479128316   3.52746391071   7.35176926113
S   1.26786487221   0.755578642028   1.26161378422
S   0.0312931241886   2.92332766884   1.31758547985
S   3.73638777738   0.73676761727   1.08934190175
S   2.48754645684   2.86773144313   1.31925587566
S   5.02701930143   1.73682083515   11.3309695982
S   3.85915385352   3.54664094581   11.5072205679
S   2.23379423124   1.26734605534   10.9416481817
S   1.27375470744   3.62807896725   11.1892917296
S   1.3367442669   0.764475456117   5.17961744171
S   0.00270494428241   3.07404822639   5.06064552879
S   4.08937436089   0.978306093236   4.76346005176
S   2.60670066469   3.14041081366   4.82354405029
Ni   2.48764886353   5.89751330412   2.85674142176
Mo   1.25704398412   8.1179398121   2.93725084684
Mo   4.99671171133   5.91245586784   3.27785992726
Mo   3.78374922503   8.19013019709   3.11896542995
Mo   4.09781927484   5.2625836868   8.72410609465
Mo   2.7068674823   7.39037509106   9.09205111013
Mo   1.45224669982   5.20548102842   9.60558508745
Mo   0.169522234556   7.4846178368   9.51773220771
S   2.27809745439   5.71239330875   7.46510128611
S   1.23862693923   7.93020246172   7.40278612562
S   5.00718769277   5.97286903074   6.7734423435
S   4.038978316   7.96277130871   7.35193882113
S   3.82771487221   5.19088604003   1.26178334422
S   2.59114312419   7.35863506684   1.31775503985
S   1.17618777738   5.17227761727   1.08842060175
S   5.04739645684   7.30303884113   1.31942543566
S   2.46681930143   6.17233083515   11.3300482982
S   1.29895385352   7.98215094581   11.5062992679
S   4.79364423124   5.70265345334   10.9418177417
S   3.83360470744   8.06338636525   11.1894612896
S   3.8965942669   5.19978285412   5.17978700171
S   2.56255494428   7.50935562439   5.06081508879
S   1.52917436089   5.41381609324   4.76253875176
S   0.0465006646876   7.57592081366   4.82262275029


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_5.44005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.44005 -0.000215264 0.00109086
 -0.000369999999999 9.425244736 -0.00075174
 0.00178786 -0.000553474 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.0127902066539   1.56816701947   3.09622500086
Mo   4.08944782039   3.93785557804   3.08106243772
Mo   2.71265528094   1.55695834874   3.08157407639
Mo   1.34357448337   3.93393346491   3.08231339446
Mo   1.36547685067   0.782834427349   9.24214774196
Mo   0.00122530199063   3.14669083997   9.24162385991
Mo   4.07694059536   0.782582564234   9.24281350823
Mo   2.72067988493   3.1414393082   9.24229208312
S   0.00248131847774   1.57012757123   7.53105283034
S   4.07777448072   3.9240599122   7.51222903234
S   2.72242860484   1.57449362014   7.51125217448
S   1.36564957331   3.92491251797   7.51065161251
S   1.35258852083   0.788120982737   1.31052388575
S   0.000431448733382   3.13668877415   1.30884571415
S   4.09267260245   0.790558956131   1.31580315728
S   2.71582231905   3.14306385235   1.37456917646
S   0.00177312451082   1.57044945466   10.9527788801
S   4.07738464771   3.92438104131   10.9730279739
S   2.7216220306   1.57483026625   10.9733997221
S   1.36505529681   3.92485254272   10.9730840635
S   1.35642821299   0.786290768386   4.85695625816
S   5.44029806725   3.13928573535   4.85881223401
S   4.09941281222   0.795651108341   4.84676814133
S   2.71600736295   3.1432932782   4.79027661755
Ni   2.73263020665   6.28068175547   3.09639456086
Mo   1.36923782039   8.65058557804   3.08014113772
Mo   5.43249528094   6.26947308474   3.08174363639
Mo   4.06341448337   8.64644820091   3.08248295446
Mo   4.08531685067   5.49534916335   9.24231730196
Mo   2.72106530199   7.85920557597   9.24179341991
Mo   1.35673059536   5.49531256423   9.24189220823
Mo   5.44051988493   7.8539540442   9.24246164312
S   2.72232131848   6.28264230723   7.53122239034
S   1.35756448072   8.6367899122   7.51130773234
S   0.00221860483607   6.28722362014   7.51033087448
S   4.08548957331   8.63742725397   7.51082117251
S   4.07242852083   5.50063571874   1.31069344575
S   2.72027144873   7.84920351015   1.30901527415
S   1.37246260245   5.50328895613   1.31488185728
S   5.43566231905   7.85557858835   1.37473873646
S   2.72161312451   6.28296419066   10.9529484401
S   1.35717464771   8.63711104131   10.9721066739
S   0.00141203059971   6.28756026625   10.9724784221
S   4.08489529681   8.63736727872   10.9732536235
S   4.07626821299   5.49880550439   4.85712581816
S   2.72008806725   7.85201573535   4.85789093401
S   1.37920281222   5.50838110834   4.84584684133
S   5.43584736295   7.8558080142   4.79044617755


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_5.76005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.76005 -0.000227927 0.00109086
 -0.00041 9.979672073 -0.00075174
 0.00189302 -0.000586031 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   5.74271439853   1.67870607097   3.09222733131
Mo   4.34152546202   4.16836624126   3.08174829907
Mo   2.88277384626   1.64053528016   3.0822767568
Mo   1.42648264479   4.16677772256   3.08231972633
Mo   1.44410431679   0.829877435054   9.24229130748
Mo   0.00146797599532   3.32925616771   9.24177102689
Mo   4.31909999632   0.829775060143   9.24288244453
Mo   2.88137524013   3.32611208387   9.24257200737
S   0.00188144136225   1.66304263262   7.58792657831
S   4.32067410909   4.15697990949   7.57692947422
S   2.8821439422   1.66397241613   7.57656364615
S   1.44285629174   4.15741643041   7.57581859915
S   1.42115731561   0.843126034091   1.39386278183
S   5.75990963481   3.29936729831   1.40449834327
S   4.34456956691   0.846184019227   1.40396355452
S   2.88197016057   3.3256210472   1.44270767273
S   5.76135017657   1.66307338005   10.8969873485
S   4.32043713073   4.1572915976   10.9086055199
S   2.88150458497   1.66400474873   10.9085647439
S   1.44204624136   4.15758602748   10.9084010547
S   1.42389667624   0.841946253254   4.77294324903
S   5.75974972198   3.30482179374   4.76532330078
S   4.34701186067   0.848157016139   4.76084239256
S   2.88173035932   3.32599691793   4.7213290219
Ni   2.86248439853   6.66865607097   3.09130603131
Mo   1.46129546202   9.15831624126   3.08082699907
Mo   0.00254384626287   6.63048528016   3.0813554568
Mo   4.30630264479   9.15649979556   3.08248928633
Mo   4.32392431679   5.81959950805   9.24246086748
Mo   2.881287976   8.31897824071   9.24194058689
Mo   1.43886999632   5.81972506014   9.24196114453
Mo   0.00114524013053   8.31606208387   9.24165070737
S   2.88170144136   6.65276470562   7.58809613831
S   1.44044410909   9.14692990949   7.57600817422
S   0.00191394219541   6.65392241613   7.57564234615
S   4.32267629174   9.14713850341   7.57598815915
S   4.30097731561   5.83284810709   1.39403234183
S   2.87967963481   8.28931729831   1.40357704327
S   1.46433956691   5.83613401923   1.40304225452
S   0.00174016057393   8.3155710472   1.44178637273
S   2.88112017657   6.65302338005   10.8960660485
S   1.44020713073   9.1472415976   10.9076842199
S   5.76132458497   6.65372682173   10.9087343039
S   4.32186624136   9.14730810048   10.9085706147
S   4.30371667624   5.83166832625   4.77311280903
S   2.87951972198   8.29477179374   4.76440200078
S   1.46678186067   5.83810701614   4.75992109256
S   0.0015003593248   8.31594691793   4.7204077219


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_6.08006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.08006 -0.000240589 0.00109086
 -0.00042 10.534099411 -0.00075174
 0.00199819 -0.000618589 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.07887034288   1.76630934994   3.09243133179
Mo   4.5466497218   4.38146275451   3.08036776551
Mo   3.04032698477   1.77078567672   3.08099921536
Mo   1.53159756907   4.38299020962   3.08081113102
Mo   1.52204340502   0.877294873373   9.24199150835
Mo   6.08141857453   3.51131639912   9.2425692652
Mo   4.56124262176   0.877354971242   9.24253852603
Mo   3.0414399827   3.51087361458   9.24292426859
S   0.00203033046467   1.75542513977   7.63808975091
S   4.56205930552   4.38899673381   7.63530453645
S   3.0419651139   1.754699937   7.63500110613
S   1.52129418952   4.38933404936   7.6345482296
S   1.48823435364   0.896060933862   1.50680499301
S   0.00123119533329   3.47435199732   1.50902078415
S   4.59515277373   0.896190165744   1.50972325861
S   3.04092376324   3.50941574752   1.46660135733
S   6.08154141234   1.75537889298   10.8459002428
S   4.56234524003   4.38955883796   10.8500603631
S   3.041392077   1.75410129979   10.8500039508
S   1.52001823329   4.38980705389   10.8495296669
S   1.49667479013   0.89193903717   4.6631525533
S   0.00133614442737   3.48553366313   4.66150643688
S   4.5935211844   0.896255336658   4.65868704542
S   3.04103626149   3.50991490877   4.69369802159
Ni   3.03863034288   7.03347934994   3.09151003179
Mo   1.5064097218   9.64863275451   3.07944646551
Mo   6.08014698477   7.03771508772   3.08116877536
Mo   4.57141756907   9.64991962062   3.08098069102
Mo   4.56186340502   6.14422428437   9.24216106835
Mo   3.04117857453   8.77848639912   9.2416479652
Mo   1.52100262176   6.14452497124   9.24161722603
Mo   0.00119998270493   8.77804361458   9.24200296859
S   3.04185033046   7.02235455077   7.63825931091
S   1.52181930552   9.65616673381   7.63438323645
S   0.0017251138959   7.021869937   7.63407980613
S   4.56111418952   9.65626346036   7.6347177896
S   4.52805435364   6.16299034486   1.50697455301
S   3.04105119533   8.74128140832   1.50919034415
S   1.55491277373   6.16336016574   1.50880195861
S   0.000683763239643   8.77658574752   1.46568005733
S   3.04130141234   7.02254889298   10.8449789428
S   1.52210524003   9.65672883796   10.8491390631
S   6.081212077   7.02103071079   10.8501735108
S   4.55983823329   9.65673646489   10.8496992269
S   4.53649479013   6.15886844817   4.6633221133
S   3.04115614443   8.75246307413   4.66167599688
S   1.5532811844   6.16342533666   4.65776574542
S   0.000796261485927   8.77708490877   4.69277672159


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_6.40006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00109086
 -0.00044 11.088526748 -0.00075174
 0.00210336 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.39883155348   1.85530301603   3.09423073416
Mo   4.79248007891   4.61708558771   3.07822626438
Mo   3.20008223052   1.85460274742   3.08004946048
Mo   1.60593743052   4.61766137787   3.08046574711
Mo   1.60206508819   0.923427427465   9.24149628294
Mo   6.40146147203   3.69589135045   9.24211703859
Mo   4.80152748617   0.923611087559   9.24202055055
Mo   3.20146498269   3.69565515881   9.24293038383
S   0.00242908531494   1.84748371429   7.68576725943
S   4.80180671939   4.61934145317   7.68633623001
S   3.20217051817   1.8472501397   7.68599931939
S   1.60184272711   4.61986403802   7.68566199092
S   1.58586839164   0.931302842749   1.57204889478
S   6.40010973483   3.67557965234   1.57720662947
S   4.82115501221   0.932968002201   1.57512851039
S   3.19639206352   3.69589550111   1.52058866347
S   6.4015760601   1.84789791358   10.7969657199
S   4.8020468627   4.62068349113   10.798527607
S   3.20134805193   1.84684103411   10.7983389689
S   1.5999793438   4.62099379685   10.797861624
S   1.59870413223   0.926045456449   4.60060801699
S   0.000896418819795   3.69477179314   4.60009660536
S   4.81836185069   0.936227286408   4.59398311012
S   3.19765069128   3.69584454494   4.63670056919
Ni   3.19858155348   7.39969301603   3.09330943416
Mo   1.59223007891   10.1614755877   3.07730496438
Mo   6.39989223052   7.39873949542   3.08021902048
Mo   4.80574743052   10.1617981259   3.08063530711
Mo   4.80187508819   6.46756417547   9.24166584294
Mo   3.20121147203   9.24028135045   9.24119573859
Mo   1.60127748617   6.46800108756   9.24109925055
Mo   0.00121498268847   9.24004515881   9.24200908383
S   3.20223908531   7.39162046229   7.68593681943
S   1.60155671939   10.1637314532   7.68541493001
S   0.00192051816657   7.3916401397   7.68507801939
S   4.80165272711   10.164000786   7.68583155092
S   4.78567839164   6.47543959075   1.57221845478
S   3.19985973483   9.21996965234   1.57628532947
S   1.62090501221   6.4773580022   1.57420721039
S   6.39620206352   9.24003224911   1.52075822347
S   3.2013260601   7.39228791358   10.7960444199
S   1.6017968627   10.1650734911   10.797606307
S   6.40115805193   7.39097778211   10.7985085289
S   4.7997893438   10.1651305448   10.798031184
S   4.79851413223   6.47018220445   4.60077757699
S   3.20070641882   9.23890854114   4.60026616536
S   1.61811185069   6.48061728641   4.59306181012
S   6.39746069128   9.23998129294   4.63687012919


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_6.72006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.72006 -0.000265915 0.00109086
 -0.000459999999999 11.642954085 -0.00075174
 0.00220853 -0.000683703 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.71862684479   1.94764369389   3.09377404068
Mo   5.04560924347   4.85649649049   3.07680863781
Mo   3.35924591768   1.93245660603   3.08251829487
Mo   1.67292265356   4.85614728679   3.08062367765
Mo   1.68224350856   0.969582808789   9.24165880058
Mo   6.72149560915   3.8809549646   9.2422480143
Mo   5.04134545958   0.969705678494   9.24219320844
Mo   3.36152881162   3.88052548185   9.24278005817
S   0.00241948706524   1.94004222594   7.72988278852
S   5.04175345897   4.85066996181   7.73091239862
S   3.36204468382   1.93984567902   7.73063759267
S   1.68187085189   4.8509764985   7.73015308532
S   1.68793232163   0.963838870448   1.61725450756
S   6.71889862895   3.88004845521   1.62412162496
S   5.03978684315   0.968742385517   1.62124413056
S   3.35589051734   3.88120364338   1.57266635858
S   6.72188246733   1.94003882294   10.7533413836
S   5.04200175911   4.85137033393   10.7539775363
S   3.3614449424   1.9393907488   10.7538028756
S   1.68055771174   4.85155101001   10.7533922487
S   1.6986271377   0.962359493461   4.55463063116
S   0.000996280762859   3.89989445308   4.55276750061
S   5.04165354865   0.973376274503   4.54625535942
S   3.357191722   3.8824839705   4.58571143883
Ni   3.35836684479   7.76925369389   3.09285274068
Mo   1.68534924347   10.6781064905   3.07588733781
Mo   6.71904591768   7.75380069103   3.08268785487
Mo   5.03272265356   10.6774913718   3.08079323765
Mo   5.04204350856   6.79092689379   9.24182836058
Mo   3.36123560915   9.7025649646   9.2413267143
Mo   1.68108545958   6.79131567849   9.24127190844
Mo   6.72132881162   9.70186956685   9.24294961817
S   3.36221948707   7.76138631094   7.73005234852
S   1.68149345897   10.6722799618   7.72999109862
S   0.00178468382372   7.76145567902   7.72971629267
S   5.04167085189   10.6723205835   7.73032264532
S   5.04773232163   6.78518295545   1.61742406756
S   3.35863862895   9.70165845521   1.62320032496
S   1.67952684315   6.79035238552   1.62032283056
S   6.71569051734   9.70254772838   1.57283591858
S   3.36162246733   7.76164882294   10.7524200836
S   1.68174175911   10.6729803339   10.7530562363
S   6.7212449424   7.7607348338   10.7539724356
S   5.04035771174   10.672895095   10.7535618087
S   5.0584271377   6.78370357846   4.55480019116
S   3.36079628076   9.72123853808   4.55293706061
S   1.68139354865   6.7949862745   4.54533405942
S   6.716991722   9.7038280555   4.58588099883


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_7.04007.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.04007 -0.000278577 0.00109086
 -0.00049 12.197381423 -0.00075174
 0.0023137 -0.000716261 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.453939103478   2.28896550897   3.34676921688
Mo   5.27033984616   5.07663472174   3.0186972552
Mo   3.51121567503   1.96445070437   3.04411704211
Mo   1.69328266822   5.11061385835   3.05296782233
Mo   1.7614206064   1.01729469154   9.24219167503
Mo   7.04126114032   4.06557160045   9.24353316538
Mo   5.27949257749   1.01613127119   9.24255293311
Mo   3.52039347646   4.06649856437   9.23706597698
S   7.04078326465   2.03274136451   7.76942255729
S   5.28282519586   5.08335488569   7.77009322068
S   3.52127315396   2.03313137554   7.76695877008
S   1.75923609594   5.08360477349   7.76693826843
S   1.57931434875   1.00995360949   1.78796078697
S   6.94285295407   3.90886619693   1.79352681764
S   4.79141324679   0.735171185467   1.40211401523
S   3.46770243347   4.04088673185   1.58825792703
S   7.03944604238   2.03174416337   10.7163495514
S   5.28105075961   5.08334765764   10.7172640704
S   3.5174495778   2.0374456767   10.711693714
S   1.76129849895   5.07924277386   10.7116284175
S   1.94434907347   1.01069233306   4.59560037394
S   0.0870965067163   4.21124808391   4.59496168019
S   5.46004522398   1.11940096238   4.2937874227
S   3.55234136242   4.08947055689   4.49890348839
Ni   3.97372910348   8.38751693197   3.34693877688
Mo   1.75005984616   11.1754647217   3.0177759552
Mo   7.03100567503   8.06300212737   3.04428660211
Mo   5.21307266822   11.2091652813   3.05313738233
Mo   5.2812106064   7.11584611454   9.24236123503
Mo   3.52098114032   10.1644016005   9.24261186538
Mo   1.75921257749   7.11496127119   9.24163163311
Mo   7.04018347646   10.1650499874   9.23723553698
S   3.52050326465   8.13157136451   7.76850125729
S   1.76254519586   11.1821848857   7.76917192068
S   7.04106315396   8.13168279854   7.76712833008
S   5.27902609594   11.1821561965   7.76710782843
S   5.09910434875   7.10850503249   1.78813034697
S   3.42257295407   10.0076961969   1.79260551764
S   1.27113324679   6.83400118547   1.40119271523
S   6.98749243347   10.1394381549   1.58842748703
S   3.51916604238   8.13057416337   10.7154282514
S   1.76077075961   11.1821776576   10.7163427704
S   7.0372395778   8.1359970997   10.711863274
S   5.28108849895   11.1777941969   10.7117979775
S   5.46413907347   7.10924375606   4.59576993394
S   3.60688650672   10.3097995069   4.59513124019
S   1.93976522398   7.21823096238   4.2928661227
S   0.0320613624183   10.1883005569   4.49798218839


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_7.36007.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.3
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.36007 -0.00029124 0.00109086
 -0.000509999999999 12.75180876 -0.00075174
 0.00241886 -0.000748818 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.57932077858   2.57829051582   3.07860450799
Mo   5.66190471594   5.30992252542   2.92659313834
Mo   3.75857592328   2.0066860956   3.24784078082
Mo   1.81544573472   5.32938425077   3.07945525198
Mo   1.83902610909   1.06415779725   9.24205502615
Mo   7.35759250889   4.25313051293   9.23953828756
Mo   5.51730904007   1.06456464755   9.24523991932
Mo   3.67829540215   4.25246486255   9.24187512815
S   7.35913891436   2.12564467155   7.81823179934
S   5.51900832224   5.31456378156   7.81611896144
S   3.6797449784   2.12758811033   7.8190747974
S   1.83858414769   5.31669858835   7.81624204033
S   2.15456259519   0.79737305816   1.63517893139
S   0.0120504266623   4.16297189541   1.65784631047
S   5.45487667996   1.07547203629   1.71466132441
S   3.65167036099   4.29188358524   1.67772766302
S   7.35916021819   2.12727411516   10.6672409424
S   5.51811706416   5.31380346688   10.6652894316
S   3.67866147902   2.12703961318   10.6681011425
S   1.83656609656   5.3142968422   10.6667678585
S   2.24282559588   0.920733036093   4.55019556331
S   7.3246768345   4.29690619559   4.44866023354
S   5.61237161298   1.09577779397   4.50035348478
S   3.6321895796   4.25666144504   4.49155455352
Ni   2.89903077858   8.95434051582   3.07768320799
Mo   1.98161471594   11.6859725254   2.92567183834
Mo   0.0782859232776   8.3827360956   3.24691948082
Mo   5.49522573472   11.7051430108   3.07962481198
Mo   5.51880610909   7.43991655725   9.24222458615
Mo   3.67730250889   10.6291805129   9.23861698756
Mo   1.83701904007   7.44061464755   9.24431861932
Mo   7.35807540215   10.6282236225   9.24204468815
S   3.67884891436   8.50169467155   7.81731049934
S   1.83871832224   11.6906137816   7.81519766144
S   7.3595249784   8.50334687033   7.8192443574
S   5.51836414769   11.6924573484   7.81641160033
S   5.83434259519   7.17313181816   1.63534849139
S   3.69183042666   10.5387306554   1.65801587047
S   1.77458667996   7.45152203629   1.71374002441
S   7.33145036099   10.6676423452   1.67789722302
S   3.67887021819   8.50332411516   10.6663196424
S   1.83782706416   11.6898534669   10.6643681316
S   7.35844147902   8.50279837318   10.6682707025
S   5.51634609656   11.6900556022   10.6669374185
S   5.92260559588   7.29649179609   4.55036512331
S   3.6443868345   10.6729561956   4.44773893354
S   1.93208161298   7.47182779397   4.49943218478
S   7.3119695796   10.632420205   4.49172411352


==> anc/DFT-relaxed/Mo-substitution/Biaxial-strain/x_7.68007.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.68007 -0.000303902 0.00109086
 -0.00053 13.306236098 -0.00075174
 0.00252403 -0.000781375 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   7.45037194342   3.0627856576   3.88157614119
Mo   6.04485423386   5.04459334425   2.81531640148
Mo   3.8913536603   2.34272300909   3.17789558772
Mo   1.56574532048   4.75970893603   3.44932423098
Mo   1.83778305736   1.09284529035   9.02953741745
Mo   7.59875293462   4.41674228688   9.03987429637
Mo   5.67685968072   1.09036073456   9.0178012808
Mo   3.75170916125   4.4126866352   9.02541122737
S   7.59927141823   2.21383786029   7.63600714865
S   5.64740284607   5.52703063547   7.65846877196
S   3.76904074067   2.19296348471   7.63866235259
S   1.8463876599   5.52509789647   7.63623336547
S   2.38503153951   0.547280937432   2.27621046478
S   0.233812140842   3.88953698165   1.76200880568
S   5.59521333012   0.462496719048   2.7877997922
S   4.58490377754   3.62754088502   1.43669331146
S   7.59807774565   2.20256501066   10.4109292076
S   5.68463908227   5.52083484209   10.4231273546
S   3.75471875566   2.19531255833   10.4108091502
S   1.83094369886   5.51984966817   10.4142215439
S   1.93560093612   2.66618320402   4.53658249044
S   7.39174325734   5.10038999897   4.8137884704
S   5.85039502755   1.76346310776   4.44192533609
S   4.03884559162   4.6735645215   4.19424287949
Ni   3.61007194342   9.7160556576   3.88065484119
Mo   2.20455423386   11.6978633442   2.81439510148
Mo   0.0510536603028   8.99599300909   3.17697428772
Mo   5.40551532048   11.412675034   3.44949379098
Mo   5.67755305736   7.74581138835   9.02970697745
Mo   3.75845293462   11.0700122869   9.03895299637
Mo   1.83655968072   7.74363073456   9.0168799808
Mo   7.59147916125   11.0656527332   9.02558078737
S   3.75897141823   8.86710786029   7.63508584865
S   1.80710284607   12.1803006355   7.65754747196
S   7.60881074067   8.84592958271   7.63883191259
S   5.6861576599   12.1780639945   7.63640292547
S   6.22480153951   7.20024703543   2.27638002478
S   4.07358214084   10.5425030797   1.76217836568
S   1.75491333012   7.11576671905   2.7868784922
S   0.744603777536   10.280810885   1.43577201146
S   3.75777774565   8.85583501066   10.4100079076
S   1.84433908227   12.1741048421   10.4222060546
S   7.59448875566   8.84827865633   10.4109787102
S   5.67071369886   12.1728157662   10.4143911039
S   5.77537093612   9.31914930202   4.53675205044
S   3.55144325734   11.753659999   4.8128671704
S   2.01009502755   8.41673310776   4.44100403609
S   0.198545591624   11.3268345215   4.19332157949


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_4.80005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.80005 -0.000189939 0.000818145
 -0.00033 8.316390061 -0.000563805
 0.00157752 -0.00048836 9.2409

ATOMIC_POSITIONS (angstrom)
Ni   0.00048298556459   1.38762268898   2.31244791389
Mo   3.59565720602   3.46177651944   2.31208901093
Mo   2.40169713502   1.39208198926   2.31176135321
Mo   1.20120694536   3.46537764103   2.31160803594
Mo   1.20005611776   0.693913496468   6.93199403187
Mo   0.00152562807412   2.76899284396   6.93177966978
Mo   3.60513762542   0.694794830571   6.93269053425
Mo   2.40042482428   2.77219797176   6.9329550349
S   0.00407510885559   1.3863039279   5.32608851483
S   3.60115852079   3.46276687093   5.32673281573
S   2.40439657506   1.38621288599   5.32639027682
S   1.2011943885   3.46651309778   5.32737302279
S   1.18361849429   0.702757870312   0.754151921271
S   4.79892813507   2.75264104354   0.750927391522
S   3.61787339888   0.704474356497   0.751117299128
S   2.39736861951   2.77344867749   0.725528225648
S   0.00399780456337   1.38560918145   8.53719099608
S   3.60233525778   3.46294319163   8.53862504035
S   2.40427964935   1.38564123265   8.53881826687
S   1.20059053815   3.4660136007   8.53727081282
S   1.18525358142   0.702243327938   3.870242265
S   4.79954202653   2.75452244684   3.87435415565
S   3.61860698756   0.704880658473   3.87332013408
S   2.39769845067   2.77329081222   3.89792412261
Ni   2.40034298556   5.54572274998   2.31257508389
Mo   1.19546720602   7.62006651944   2.31139803593
Mo   0.00150713502103   5.55037198926   2.31107037821
Mo   3.60106694536   7.62347770203   2.31173520594
Mo   3.59991611776   4.85201355747   6.93212120187
Mo   2.40138562807   6.92709290496   6.93190683978
Mo   1.20494762542   4.85308483057   6.93199955925
Mo   4.80028482428   6.93029803276   6.9330822049
S   2.40393510886   5.5444039889   5.32621568483
S   1.20096852079   7.62105687093   5.32604184073
S   0.00420657506022   5.54450288599   5.32569930182
S   3.6010543885   7.62461315878   5.32750019279
S   3.58347849429   4.86085793131   0.754279091271
S   2.39873813507   6.91093104354   0.750236416522
S   1.21768339888   4.8627643565   0.750426324128
S   4.79722861951   6.93154873849   0.725655395648
S   2.40385780456   5.54370924245   8.53731816608
S   1.20214525778   7.62123319163   8.53793406535
S   0.00408964934689   5.54393123265   8.53812729187
S   3.60045053815   7.6241136617   8.53739798282
S   3.58511358142   4.86034338894   3.870369435
S   2.39935202653   6.91281244684   3.87366318065
S   1.21841698756   4.86317065847   3.87262915908
S   4.79755845067   6.93139087322   3.89805129261


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_5.12005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.12005 -0.000202602 0.000872688
 -0.00035 8.870817398 -0.000601392
 0.00168269 -0.000520917 9.85696

ATOMIC_POSITIONS (angstrom)
Ni   5.1191161562   1.48038746428   2.46664911651
Mo   3.8368438936   3.69425539694   2.46629998683
Mo   2.56102208588   1.48342999833   2.46614345996
Mo   1.28320585728   3.69526793946   2.46578026452
Mo   1.28097502632   0.739671576215   7.39437338437
Mo   0.00433771157684   2.95147637081   7.39414856697
Mo   3.84829291662   0.739663265577   7.39501927221
Mo   2.56127783734   2.95675850702   7.39471504881
S   0.00257687424256   1.47892625311   5.74470831013
S   3.83999481881   3.69279824084   5.73697596839
S   2.564373423   1.48102328814   5.73666220326
S   1.28567586768   3.69441169531   5.73649374288
S   1.26734742376   0.747176615495   0.846432849547
S   5.11988878515   2.95097584384   0.844743916045
S   3.84632828245   0.743450916551   0.844835246412
S   2.55946630438   2.9577607768   0.834553313633
S   0.00260692911046   1.47853271124   9.04359680007
S   3.84036254992   3.69273840071   9.0525800832
S   2.56425205625   1.48077510274   9.05271777509
S   1.28558982579   3.69408616969   9.05227112314
S   1.26822644149   0.747146434541   4.08603270465
S   5.12021018295   2.95158415425   4.08868783152
S   3.84727049727   0.74394185064   4.08776659134
S   2.55969667392   2.95772236   4.09762471726
Ni   2.5589161562   5.91589746428   2.46591207651
Mo   1.2766438936   8.12976539694   2.46556294683
Mo   0.000822085875372   5.91893999833   2.46540641996
Mo   3.84305585728   8.13057533746   2.46591591252
Mo   3.84082502632   5.17497897422   7.39450903237
Mo   2.56418771158   7.38678376881   7.39428421497
Mo   1.28809291662   5.17517326558   7.39428223221
Mo   0.00107783734114   7.39226850702   7.39397800881
S   2.56242687424   5.91423365111   5.74484395813
S   1.27979481881   8.12830824084   5.73623892839
S   0.00417342300422   5.91653328814   5.73592516326
S   3.84552586768   8.12971909331   5.73662939088
S   3.82719742376   5.18248401349   0.846568497547
S   2.55968878515   7.38648584384   0.844006876045
S   1.28612828245   5.17896091655   0.844098206412
S   5.11931630438   7.3930681748   0.834688961633
S   2.56245692911   5.91384010924   9.04373244807
S   1.28016254992   8.12824840071   9.0518430432
S   0.00405205624751   5.91628510274   9.05198073509
S   3.84543982579   8.12939356769   9.05240677114
S   3.82807644149   5.18245383254   4.08616835265
S   2.56001018295   7.38709415425   4.08795079152
S   1.28707049727   5.17945185064   4.08702955134
S   5.11954667392   7.393029758   4.09776036526


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_5.44005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.44005 -0.000215264 0.000927231
 -0.000369999999999 9.425244736 -0.000638979
 0.00178786 -0.000553474 10.473

ATOMIC_POSITIONS (angstrom)
Ni   5.4322501593   1.57924505089   2.62449064085
Mo   4.08692634368   3.92658326441   2.61987574633
Mo   2.72420953893   1.566001742   2.61972384213
Mo   1.35908616869   3.9277400413   2.61933813932
Mo   1.36986808239   0.78056826613   7.85604869449
Mo   5.44047642446   3.14913258889   7.85646862222
Mo   4.07467158919   0.78250854773   7.85664938085
Mo   2.72274145311   3.14031931737   7.8572139366
S   0.00209234285959   1.5711214203   6.23294640402
S   4.07596185097   3.92528940447   6.19200906621
S   2.72090835657   1.57548327487   6.19119066
S   1.366824073   3.92480258947   6.19457145672
S   1.34753314716   0.792628877398   0.982025194235
S   0.00226567758829   3.13290364221   0.977559431418
S   4.0914871637   0.789058028421   0.979652531326
S   2.72199093578   3.14057930232   0.986087295861
S   0.00179347618981   1.57109579353   9.47726715128
S   4.07695031471   3.92581242897   9.52190663536
S   2.72051795853   1.57472272876   9.52235728303
S   1.36554947476   3.92497629595   9.51848596278
S   1.35075849994   0.79173678617   4.25959224812
S   0.00236747192458   3.13821426025   4.26481317233
S   4.0915444171   0.789956226686   4.26098126522
S   2.72189593539   3.14082680469   4.25300345139
Ni   2.7120401593   6.29197505089   2.62370753585
Mo   1.36671634368   8.63931326441   2.61909264133
Mo   0.00399953892856   6.278731742   2.61894073713
Mo   4.07892616869   8.6402547773   2.61948226532
Mo   4.08970808239   5.49308300213   7.85619282049
Mo   2.72026642446   7.86186258889   7.85568551722
Mo   1.35446158919   5.49523854773   7.85586627585
Mo   0.00253145310982   7.85304931737   7.8564308316
S   2.72193234286   6.2836361563   6.23309053002
S   1.35575185097   8.63801940447   6.19122596121
S   5.44074835657   6.28799801087   6.191334786
S   4.086664073   8.63731732547   6.19471558272
S   4.06737314716   5.5051436134   0.982169320235
S   2.72210567759   7.84541837821   0.977703557418
S   1.3712771637   5.50178802842   0.978869426326
S   0.00178093578186   7.85330930232   0.985304190861
S   2.72163347619   6.28361052953   9.47741127728
S   1.35674031471   8.63854242897   9.52112353036
S   5.44035795853   6.28723746476   9.52250140903
S   4.08538947476   8.63749103195   9.51863008878
S   4.07059849994   5.50425152217   4.25973637412
S   2.72220747192   7.85072899625   4.26495729833
S   1.3713344171   5.50268622669   4.26019816022
S   0.00168593539133   7.85355680469   4.25222034639


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_5.76005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.76005 -0.000227927 0.000981774
 -0.00041 9.979672073 -0.000676566
 0.00189302 -0.000586031 11.0891

ATOMIC_POSITIONS (angstrom)
Ni   5.73307063446   1.68571327412   2.77981596568
Mo   4.33397687604   4.15958603965   2.77311719353
Mo   2.88550253434   1.65080786539   2.77333602169
Mo   1.43412115769   4.16163779024   2.773134169
Mo   1.44605050972   0.829013193425   8.31845274646
Mo   5.76106915676   3.33212027393   8.31908720559
Mo   4.31654572136   0.829158396734   8.31909590831
Mo   2.88208638076   3.32570185373   8.31932258755
S   0.00124011886488   1.66396427742   6.70682495775
S   4.31925421832   4.1574591191   6.68025592376
S   2.88136942182   1.66493404832   6.67972230561
S   1.44342289461   4.15759317145   6.67870709601
S   1.42231677411   0.841747909317   1.14675051649
S   0.00362753410101   3.3088117397   1.14697041584
S   4.34010281122   0.838876273839   1.14917286134
S   2.8866755165   3.32233674795   1.16033547128
S   5.76092318601   1.66380938069   9.9300124988
S   4.31971788661   4.15809821896   9.95816585672
S   2.88083805853   1.6643376365   9.95834568084
S   1.44252678527   4.15785713775   9.95853565827
S   1.42747093451   0.839091842055   4.40422979511
S   0.00330829921827   3.31288344905   4.40249112378
S   4.34076848284   0.840071262523   4.39933598971
S   2.88639721859   3.32261057933   4.38606092005
Ni   2.85284063446   6.67566327412   2.77898679568
Mo   1.45374687604   9.14953603965   2.77228802353
Mo   0.00527253433628   6.64075786539   2.77250685169
Mo   4.31394115769   9.15135986324   2.773286773
Mo   4.32587050972   5.81873526642   8.31860535046
Mo   2.88083915676   8.32207027393   8.31825803559
Mo   1.43631572136   5.81910839673   8.31826673831
Mo   0.00185638076413   8.31565185373   8.31849341755
S   2.88106011886   6.65368635042   6.70697756175
S   1.43902421832   9.1474091191   6.67942675376
S   0.0011394218246   6.65488404832   6.67889313561
S   4.32324289461   9.14731524445   6.67885970001
S   4.30213677411   5.83146998232   1.14690312049
S   2.8834475341   8.2985338127   1.14712301984
S   1.45987281122   5.82882627384   1.14834369134
S   0.00644551649692   8.31228674795   1.15950630128
S   2.88069318601   6.65375938069   9.9291833288
S   1.43948788661   9.14804821896   9.95733668672
S   5.76065805853   6.6540597095   9.95849828484
S   4.32234678527   9.14757921075   9.95868826227
S   4.30729093451   5.82881391505   4.40438239911
S   2.88312829922   8.30260552205   4.40264372778
S   1.46053848284   5.83002126252   4.39850681971
S   0.00616721859381   8.31256057933   4.38523175005


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_6.08006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.08006 -0.000240589 0.00103632
 -0.00042 10.534099411 -0.00071415
 0.00199819 -0.000618589 11.7051

ATOMIC_POSITIONS (angstrom)
Ni   0.00220757585675   1.7644930144   2.93709970442
Mo   4.54509221919   4.38060485494   2.92575895304
Mo   3.04007196219   1.77212724612   2.92644786995
Mo   1.5330573853   4.38190970692   2.92634771844
Mo   1.52235139972   0.877148980905   8.77973971028
Mo   6.08133216273   3.51170717204   8.78027669182
Mo   4.56090439331   0.877299813585   8.78025717877
Mo   3.04136642558   3.51084564902   8.78125464982
S   0.00212180646538   1.75546640482   7.18895270053
S   4.56214636034   4.3892079983   7.18361605054
S   3.04189860716   1.75437896745   7.18321824112
S   1.52101482034   4.38959213061   7.18271218916
S   1.4897129409   0.894979679539   1.37059881081
S   0.000813195397497   3.47554412579   1.37257162058
S   4.59431206166   0.895979827712   1.37362959604
S   3.03934834797   3.51008213357   1.32399466593
S   6.08164001631   1.75538998546   10.3701790125
S   4.56294099537   4.39001576711   10.3777082798
S   3.04134841531   1.75332306663   10.3776782939
S   1.51933197639   4.39027188683   10.377305662
S   1.49881729384   0.890590533483   4.49121070992
S   0.001011120052   3.48852668421   4.49037772193
S   4.59173348245   0.895506299735   4.48676851714
S   3.03971061326   3.51060024363   4.52743111583
Ni   3.04202757586   7.0314224254   2.93726078942
Mo   1.50485221919   9.64777485494   2.92488371804
Mo   6.07989196219   7.03905665712   2.92660895495
Mo   4.5728773853   9.64883911792   2.92650880344
Mo   4.56217139972   6.1440783919   8.77990079528
Mo   3.04109216273   8.77887717204   8.77940145682
Mo   1.52066439331   6.14446981359   8.77938194377
Mo   6.08118642558   8.77777506002   8.78141573482
S   3.04194180647   7.02239581582   7.18911378553
S   1.52190636034   9.6563779983   7.18274081554
S   0.0016586071558   7.02154896745   7.18234300612
S   4.56083482034   9.65652154161   7.18287327416
S   4.5295329409   6.16190909054   1.37075989581
S   3.0406331954   8.74247353679   1.37273270558
S   1.55407206166   6.16314982771   1.37275436104
S   6.07916834797   8.77701154457   1.32415575093
S   3.04140001631   7.02255998546   10.3693037775
S   1.52270099537   9.65718576711   10.3768330448
S   6.08116841531   7.02025247763   10.3778393789
S   4.55915197639   9.65720129783   10.377466747
S   4.53863729384   6.15751994448   4.49137179492
S   3.04083112005   8.75545609521   4.49053880693
S   1.55149348245   6.16267629974   4.48589328214
S   6.07953061326   8.77752965463   4.52759220083


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_6.40006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00109086
 -0.00044 11.088526748 -0.00075174
 0.00210336 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.39883155348   1.85530301603   3.09423073416
Mo   4.79248007891   4.61708558771   3.07822626438
Mo   3.20008223052   1.85460274742   3.08004946048
Mo   1.60593743052   4.61766137787   3.08046574711
Mo   1.60206508819   0.923427427465   9.24149628294
Mo   6.40146147203   3.69589135045   9.24211703859
Mo   4.80152748617   0.923611087559   9.24202055055
Mo   3.20146498269   3.69565515881   9.24293038383
S   0.00242908531494   1.84748371429   7.68576725943
S   4.80180671939   4.61934145317   7.68633623001
S   3.20217051817   1.8472501397   7.68599931939
S   1.60184272711   4.61986403802   7.68566199092
S   1.58586839164   0.931302842749   1.57204889478
S   6.40010973483   3.67557965234   1.57720662947
S   4.82115501221   0.932968002201   1.57512851039
S   3.19639206352   3.69589550111   1.52058866347
S   6.4015760601   1.84789791358   10.7969657199
S   4.8020468627   4.62068349113   10.798527607
S   3.20134805193   1.84684103411   10.7983389689
S   1.5999793438   4.62099379685   10.797861624
S   1.59870413223   0.926045456449   4.60060801699
S   0.000896418819795   3.69477179314   4.60009660536
S   4.81836185069   0.936227286408   4.59398311012
S   3.19765069128   3.69584454494   4.63670056919
Ni   3.19858155348   7.39969301603   3.09330943416
Mo   1.59223007891   10.1614755877   3.07730496438
Mo   6.39989223052   7.39873949542   3.08021902048
Mo   4.80574743052   10.1617981259   3.08063530711
Mo   4.80187508819   6.46756417547   9.24166584294
Mo   3.20121147203   9.24028135045   9.24119573859
Mo   1.60127748617   6.46800108756   9.24109925055
Mo   0.00121498268847   9.24004515881   9.24200908383
S   3.20223908531   7.39162046229   7.68593681943
S   1.60155671939   10.1637314532   7.68541493001
S   0.00192051816657   7.3916401397   7.68507801939
S   4.80165272711   10.164000786   7.68583155092
S   4.78567839164   6.47543959075   1.57221845478
S   3.19985973483   9.21996965234   1.57628532947
S   1.62090501221   6.4773580022   1.57420721039
S   6.39620206352   9.24003224911   1.52075822347
S   3.2013260601   7.39228791358   10.7960444199
S   1.6017968627   10.1650734911   10.797606307
S   6.40115805193   7.39097778211   10.7985085289
S   4.7997893438   10.1651305448   10.798031184
S   4.79851413223   6.47018220445   4.60077757699
S   3.20070641882   9.23890854114   4.60026616536
S   1.61811185069   6.48061728641   4.59306181012
S   6.39746069128   9.23998129294   4.63687012919


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_6.72006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.72006 -0.000265915 0.0011454
 -0.000459999999999 11.642954085 -0.00078933
 0.00220853 -0.000683703 12.9373

ATOMIC_POSITIONS (angstrom)
Ni   6.71736315943   1.94809466342   3.24837067851
Mo   5.0462248391   4.85719724554   3.23195011083
Mo   3.35902738625   1.93193746248   3.23618892142
Mo   1.67242775007   4.85662560055   3.23496461761
Mo   1.68205029561   0.969688819387   9.70388796878
Mo   6.72156261165   3.88072731707   9.70453542783
Mo   5.04153409256   0.969729096711   9.70444197304
Mo   3.36156360894   3.88053016832   9.70469923714
S   0.0022764285642   1.94007385568   8.19007144306
S   5.04170914851   4.8505744924   8.19094668617
S   3.36204350199   1.94006888144   8.19076704567
S   1.68200194168   4.85081299654   8.19029095069
S   1.69185295654   0.962101602243   1.76789484868
S   6.71898203887   3.8838968797   1.77505760288
S   5.03638169064   0.96733460604   1.77219021346
S   3.35603196622   3.88151687857   1.72437137637
S   6.72175697018   1.94005975984   11.2177095574
S   5.04167823446   4.85112789127   11.2180561429
S   3.36148371785   1.93979066644   11.2179121756
S   1.68094815977   4.85132166744   11.2174245324
S   1.70198066874   0.960219342869   4.71224044893
S   0.000971420492101   3.90159653978   4.70942810085
S   5.03898625769   0.97160452295   4.70346535892
S   3.35713157856   3.88271486966   4.74263870009
Ni   3.35710315943   7.76970466342   3.24740331351
Mo   1.6859648391   10.6788072455   3.23098274583
Mo   6.71882738625   7.75328154748   3.23636695642
Mo   5.03222775007   10.6779696855   3.23514265261
Mo   5.04185029561   6.79103290439   9.70406600378
Mo   3.36130261165   9.70233731707   9.70356806283
Mo   1.68127409256   6.79133909671   9.70347460804
Mo   0.00130360893601   9.70214016832   9.70373187214
S   3.36207642856   7.76141794068   8.19024947806
S   1.68144914851   10.6721844924   8.18997932117
S   0.00178350199007   7.76167888144   8.18979968067
S   5.04180194168   10.6721570815   8.19046898569
S   5.05165295654   6.78344568724   1.76807288368
S   3.35872203887   9.7055068797   1.77409023788
S   1.67612169064   6.78894460604   1.77122284846
S   6.71583196622   9.70286096357   1.72454941137
S   3.36149697018   7.76166975984   11.2167421924
S   1.68141823446   10.6727378913   11.2170887779
S   6.72128371785   7.76113475144   11.2180902106
S   5.04074815977   10.6726657524   11.2176025674
S   5.06178066874   6.78156342787   4.71241848393
S   3.36077142049   9.72294062478   4.70960613585
S   1.67872625769   6.79321452295   4.70249799392
S   6.71693157856   9.70405895466   4.74281673509


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_7.04007.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.04007 -0.000278577 0.00119995
 -0.00049 12.197381423 -0.00082691
 0.0023137 -0.000716261 13.5533

ATOMIC_POSITIONS (angstrom)
Ni   6.34743689107   2.43446548577   3.39449226139
Mo   5.38553540822   5.1098704601   3.28851332305
Mo   3.55119454328   1.93262244698   3.49682977167
Mo   1.79647947819   5.06383723034   3.39237078193
Mo   1.76075338753   1.0168405499   10.1654448461
Mo   7.04014220655   4.06640732116   10.1658460894
Mo   5.28007181323   1.01689982778   10.1662518342
Mo   3.52064980076   4.06614088333   10.1651620548
S   7.04066717136   2.03279124756   8.69217426242
S   5.28061234582   5.0832427741   8.69127319908
S   3.52046204726   2.03268230287   8.6903976591
S   1.76061418922   5.08328229916   8.69066567439
S   1.96580919042   0.823321104425   1.88504093101
S   0.042493814756   3.98712668055   1.95921610623
S   5.24869975782   1.01824744719   1.97966670622
S   3.50437752952   4.04119995316   1.93628430797
S   7.0403807135   2.03360789465   11.6405376245
S   5.28031829139   5.08325740557   11.640703774
S   3.51958119948   2.03364296229   11.6398238683
S   1.75977531378   5.08248428254   11.6393037365
S   2.0291414661   0.940154011296   4.8980555487
S   7.02315529044   4.09637983449   4.80968424845
S   5.36634503097   1.02132145187   4.82980279804
S   3.53519595879   4.09635881766   4.84811037849
Ni   2.82715689107   8.53329548577   3.39347883139
Mo   1.86525540822   11.2087004601   3.28749989305
Mo   0.0309145432822   8.03145244698   3.49581634167
Mo   5.31626947819   11.1623886533   3.39255730193
Mo   5.28054338753   7.1153919729   10.1656313661
Mo   3.51986220655   10.1652373212   10.1648326594
Mo   1.75979181323   7.11572982778   10.1652384042
Mo   7.04043980076   10.1646923063   10.1653485748
S   3.52038717136   8.13162124756   8.69116083242
S   1.76033234582   11.1820727741   8.69025976908
S   7.04025204726   8.13123372587   8.6905841791
S   5.28040418922   11.1818337222   8.69085219439
S   5.48559919042   6.92187252742   1.88522745101
S   3.56228381476   10.0856781035   1.95940262623
S   1.72841975782   7.11707744719   1.97865327622
S   7.02416752952   10.1397513762   1.93647082797
S   3.5201007135   8.13243789465   11.6395241945
S   1.76003829139   11.1820874056   11.639690344
S   7.03937119948   8.13219438529   11.6400103883
S   5.27956531378   11.1810357055   11.6394902565
S   5.5489314661   7.0387054343   4.8982420687
S   3.50287529044   10.1952098345   4.80867081845
S   1.84606503097   7.12015145187   4.82878936804
S   0.0149159587864   10.1951888177   4.84709694849


==> anc/DFT-relaxed/Mo-substitution/Triaxial-strain/x_7.36007.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.36007 -0.00029124 0.00125449
 -0.000509999999999 12.75180876 -0.00086451
 0.00241886 -0.000748818 14.1694

ATOMIC_POSITIONS (angstrom)
Ni   6.57591131671   2.58122732852   3.54414010629
Mo   5.65832857531   5.30741415634   3.38344966491
Mo   3.75873260248   2.01115870623   3.72073083379
Mo   1.81316167095   5.331217045   3.54485564549
Mo   1.84126930008   1.06275098289   10.6255478686
Mo   7.36085152859   4.25094364959   10.6263899834
Mo   5.52071923193   1.06266431939   10.6261587151
Mo   3.68106871296   4.25069069139   10.6255984576
S   0.00187486057731   2.12494558709   9.19974634945
S   5.52204567022   5.31289900019   9.20046787167
S   3.68200867777   2.1246342197   9.19956392637
S   1.84195733142   5.31314194621   9.19955944759
S   2.1537791536   0.799154042383   2.10300990088
S   0.0128182418042   4.16096020817   2.12013008084
S   5.44567742514   1.08054498789   2.18058951427
S   3.64661313511   4.29381623943   2.13933487493
S   7.36153854479   2.12512624915   12.0521562751
S   5.52156135579   5.31310900973   12.0522069493
S   3.68145429137   2.12506652234   12.0512879008
S   1.84124503373   5.31295180156   12.0511533622
S   2.24227375011   0.919123362706   5.01269165434
S   7.31457986425   4.30227970167   4.91232326458
S   5.61522264206   1.09729533565   4.96887817867
S   3.62691220604   4.26046558331   4.96062880713
Ni   2.89562131671   8.95727732852   3.54308060629
Mo   1.97803857531   11.6834641563   3.38239016491
Mo   0.0784426024752   8.38720870623   3.71967133379
Mo   5.49294167095   11.706975805   3.54505063549
Mo   5.52104930008   7.43850974289   10.6257428586
Mo   3.68056152859   10.6269936496   10.6253304834
Mo   1.84042923193   7.43871431939   10.6250992151
Mo   7.36084871296   10.6264494514   10.6257934476
S   3.68165486058   8.50070434709   9.19994133945
S   1.84175567022   11.6889490002   9.19940837167
S   0.00171867776556   8.5006842197   9.19850442637
S   5.52173733142   11.6889007062   9.19975443759
S   5.8335591536   7.17491280238   2.10320489088
S   3.6925982418   10.5367189682   2.12032507084
S   1.76538742514   7.45659498789   2.17953001427
S   7.32639313511   10.6695749994   2.13952986493
S   3.68124854479   8.50117624915   12.0510967751
S   1.84127135579   11.6891590097   12.0511474493
S   7.36123429137   8.50082528234   12.0514828908
S   5.52102503373   11.6887105616   12.0513483522
S   5.92205375011   7.29488212271   5.01288664434
S   3.63428986425   10.6783297017   4.91126376458
S   1.93493264206   7.47334533565   4.96781867867
S   7.30669220604   10.6362243433   4.96082379713


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_5.12004.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.12004 -0.000253252 0.00109086
 -0.000366606 11.0885 -0.000751745
 0.00168269 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.00538   2.11347   3.45658
Mo   3.86083   4.5165   3.06303
Mo   2.56269   1.67235   3.09718
Mo   1.25758   4.52983   3.06385
Mo   1.28773   0.9525   9.21554
Mo   5.11891   3.91574   9.23719
Mo   3.84003   0.95374   9.21562
Mo   2.55693   3.36828   9.20836
S   0.0043   2.07413   7.57282
S   3.75272   4.7146   7.55547
S   2.56398   1.79517   7.40906
S   1.36549   4.71976   7.55575
S   1.09359   0.81967   1.46055
S   5.11949   4.13383   1.09564
S   4.0414   0.83426   1.46191
S   2.55438   3.39358   1.45259
S   0.0031   2.07505   10.8741
S   3.73492   4.72494   10.8868
S   2.56348   1.79944   11.0317
S   1.38131   4.73058   10.8853
S   1.17187   0.73029   4.7496
S   5.11782   3.80329   4.89811
S   3.95488   0.73531   4.75438
S   2.55587   3.43623   4.71171
Ni   2.56521   7.65761   3.45675
Mo   1.30062   10.0609   3.06211
Mo   0.00249   7.21675   3.09625
Mo   3.81741   10.074   3.06402
Mo   3.84757   6.49664   9.21571
Mo   2.55871   9.46013   9.23626
Mo   1.27983   6.49814   9.2147
Mo   5.11677   8.91242   9.20853
S   2.56414   7.61827   7.57298
S   1.19252   10.259   7.55455
S   0.00378   7.33956   7.40814
S   3.92532   10.2639   7.55592
S   3.65342   6.36381   1.46072
S   2.55929   9.67822   1.09472
S   1.4812   6.37865   1.46099
S   5.11421   8.93772   1.45276
S   2.56294   7.6192   10.8743
S   1.17472   10.2693   10.8859
S   0.00328   7.34384   11.0307
S   3.94114   10.2747   10.8854
S   3.7317   6.27443   4.74977
S   2.55762   9.34769   4.89718
S   1.39468   6.2797   4.75346
S   5.1157   8.98037   4.71188


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_5.44006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.44006 -0.000253252 0.00109086
 -0.000366606 11.0885 -0.000751745
 0.00178786 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.01098   2.19689   3.09078
Mo   4.06666   4.59513   3.08218
Mo   2.72595   1.77757   3.08209
Mo   1.37549   4.59821   3.08182
Mo   1.36191   0.89899   9.24268
Mo   5.44123   3.67667   9.24323
Mo   4.08099   0.89867   9.24328
Mo   2.72147   3.66541   9.2428
S   0.0018   1.87783   7.61584
S   4.07834   4.64643   7.61121
S   2.72169   1.86516   7.6059
S   1.365   4.64602   7.61112
S   1.24324   0.8831   1.49918
S   0.0011   3.76516   1.40139
S   4.19042   0.87472   1.4835
S   2.71945   3.54806   1.45864
S   5.44125   1.87761   10.8699
S   4.07792   4.64643   10.8751
S   2.72102   1.86543   10.8797
S   1.36422   4.64588   10.874
S   1.24294   0.88456   4.66541
S   0.00178   3.77853   4.76899
S   4.19668   0.88147   4.67708
S   2.71925   3.54885   4.70595
Ni   2.73083   7.74103   3.09095
Mo   1.34645   10.1395   3.08126
Mo   0.00573   7.32196   3.08117
Mo   4.09534   10.1424   3.08199
Mo   4.08175   6.44313   9.24285
Mo   2.72102   9.22106   9.24231
Mo   1.36078   6.44306   9.24236
Mo   0.00126   9.20981   9.24188
S   2.72164   7.42197   7.61601
S   1.35812   10.1908   7.61028
S   0.00148   7.40955   7.60498
S   4.08484   10.1902   7.61129
S   3.96308   6.42725   1.49935
S   2.72094   9.3093   1.40156
S   1.47021   6.41911   1.48257
S   5.4393   9.0922   1.4588
S   2.72104   7.422   10.869
S   1.35771   10.1908   10.8742
S   5.44086   7.40957   10.8799
S   4.08406   10.19   10.8741
S   3.96278   6.4287   4.66558
S   2.72162   9.32267   4.76916
S   1.47647   6.42586   4.67616
S   5.4391   9.09299   4.70612


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_5.76005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.76005 -0.000253252 0.00109086
 -0.000404531 11.0885 -0.000751745
 0.00189303 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.02166   2.14512   3.08736
Mo   4.30276   4.58503   3.08043
Mo   2.88736   1.77817   3.08338
Mo   1.45923   4.5905   3.08119
Mo   1.44166   0.90695   9.24249
Mo   5.76129   3.68226   9.24342
Mo   4.32139   0.9068   9.24328
Mo   2.88131   3.67426   9.24328
S   0.00191   1.86786   7.64
S   4.31851   4.63741   7.63832
S   2.88198   1.85898   7.63404
S   1.44462   4.63762   7.63767
S   1.32441   0.90381   1.53993
S   5.75917   3.7703   1.44089
S   4.40999   0.88767   1.5122
S   2.87791   3.56692   1.48262
S   5.76142   1.86753   10.8455
S   4.3183   4.63819   10.8485
S   2.88096   1.85855   10.852
S   1.44372   4.63781   10.8474
S   1.34365   0.89542   4.63943
S   0.00119   3.77985   4.72678
S   4.42889   0.89707   4.64212
S   2.87911   3.56846   4.68057
Ni   2.90148   7.68926   3.08753
Mo   1.42254   10.1294   3.07951
Mo   0.00714   7.32256   3.08246
Mo   4.33905   10.1346   3.08136
Mo   4.32148   6.45109   9.24266
Mo   2.88107   9.22665   9.2425
Mo   1.44117   6.45119   9.24236
Mo   5.76113   9.2184   9.24345
S   2.88173   7.412   7.64017
S   1.43829   10.1818   7.6374
S   0.00175   7.40338   7.63312
S   4.32445   10.1818   7.63784
S   4.20423   6.44795   1.5401
S   2.87894   9.31469   1.43997
S   1.52976   6.43206   1.51128
S   5.75773   9.11106   1.48279
S   2.88119   7.41193   10.8446
S   1.43807   10.1826   10.8476
S   5.76078   7.40269   10.8521
S   4.32354   10.182   10.8476
S   4.22347   6.43956   4.6396
S   2.88101   9.32399   4.72695
S   1.54867   6.44146   4.6412
S   5.75893   9.11261   4.68074


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_6.08007.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.08007 -0.000253252 0.00109086
 -0.000404531 11.0885 -0.000751745
 0.00199819 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.0007   2.05555   3.08823
Mo   4.53793   4.58992   3.08151
Mo   3.03735   1.79898   3.08309
Mo   1.53921   4.59023   3.08108
Mo   1.52161   0.91668   9.24281
Mo   0.00146   3.69034   9.24242
Mo   4.56162   0.91673   9.24341
Mo   3.04153   3.68583   9.24297
S   0.00191   1.8591   7.66401
S   4.56026   4.63003   7.66312
S   3.04193   1.85361   7.66075
S   1.52332   4.63034   7.66236
S   1.44919   0.90844   1.54851
S   0.00076   3.73939   1.50474
S   4.64024   0.91355   1.55551
S   3.04076   3.60734   1.50332
S   6.08148   1.85897   10.8221
S   4.55979   4.6303   10.8233
S   3.04133   1.85386   10.8252
S   1.5227   4.63053   10.823
S   1.44656   0.91074   4.61589
S   6.08069   3.7475   4.66378
S   4.64192   0.91602   4.60972
S   3.04022   3.60881   4.66079
Ni   3.04053   7.59969   3.0884
Mo   1.49769   10.1343   3.08058
Mo   6.07719   7.34312   3.08326
Mo   4.57905   10.1344   3.08125
Mo   4.56144   6.46082   9.24298
Mo   3.0413   9.23448   9.24259
Mo   1.52139   6.46112   9.24249
Mo   0.00129   9.23023   9.24205
S   3.04174   7.40324   7.66418
S   1.52003   10.1744   7.6622
S   0.00169   7.398   7.65982
S   4.56315   10.1745   7.66253
S   4.48902   6.45258   1.54868
S   3.0406   9.28353   1.50491
S   1.6   6.45794   1.55459
S   0.00052   9.15174   1.5024
S   3.04124   7.40336   10.8212
S   1.51956   10.1747   10.8224
S   6.08116   7.398   10.8254
S   4.56253   10.1747   10.8232
S   4.48639   6.45488   4.61606
S   3.04045   9.29189   4.66285
S   1.60169   6.46041   4.6088
S   6.08005   9.15295   4.66096


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_6.40006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00109086
 -0.000442456 11.0885 -0.000751745
 0.00210336 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.39883   1.8553   3.09424
Mo   4.79248   4.61709   3.07824
Mo   3.20008   1.8546   3.08006
Mo   1.60594   4.61766   3.08048
Mo   1.60206   0.92343   9.24153
Mo   6.40146   3.69589   9.24215
Mo   4.80153   0.92361   9.24205
Mo   3.20146   3.69566   9.24296
S   0.00243   1.84749   7.68579
S   4.80181   4.61934   7.68636
S   3.20217   1.84725   7.68603
S   1.60184   4.61987   7.68569
S   1.58587   0.9313   1.57205
S   6.40011   3.67558   1.57721
S   4.82116   0.93297   1.57513
S   3.19639   3.6959   1.52059
S   6.40158   1.8479   10.797
S   4.80205   4.62069   10.7986
S   3.20135   1.84684   10.7984
S   1.59998   4.621   10.7979
S   1.5987   0.92605   4.60062
S   0.0009   3.69477   4.60011
S   4.81836   0.93623   4.594
S   3.19765   3.69585   4.63672
Ni   3.19858   7.3997   3.09332
Mo   1.59223   10.1615   3.07732
Mo   6.39989   7.39874   3.08023
Mo   4.80575   10.1618   3.08065
Mo   4.80187   6.46757   9.2417
Mo   3.20121   9.24029   9.24123
Mo   1.60128   6.46801   9.24113
Mo   0.00121   9.24005   9.24204
S   3.20224   7.39163   7.68596
S   1.60155   10.1637   7.68544
S   0.00192   7.39165   7.6851
S   4.80165   10.164   7.68586
S   4.78568   6.47544   1.57222
S   3.19986   9.21998   1.57629
S   1.6209   6.47736   1.57421
S   6.3962   9.24004   1.52076
S   3.20132   7.39229   10.7961
S   1.60179   10.1651   10.7976
S   6.40116   7.39098   10.7985
S   4.79979   10.1651   10.7981
S   4.79851   6.47019   4.60079
S   3.2007   9.23892   4.60028
S   1.61811   6.48062   4.59308
S   6.39746   9.23999   4.63689


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_6.72005.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.72005 -0.000253252 0.00109086
 -0.00047406 11.0885 -0.000751745
 0.00220853 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.68412   1.80967   3.08762
Mo   5.04392   4.63427   3.0811
Mo   3.36343   1.85563   3.08266
Mo   1.69134   4.63072   3.08355
Mo   1.68224   0.93198   9.24228
Mo   6.72149   3.7043   9.24292
Mo   5.04124   0.93207   9.24286
Mo   3.36179   3.70521   9.24258
S   0.00221   1.83918   7.71043
S   5.04281   4.61194   7.71037
S   3.36187   1.84007   7.71102
S   1.68099   4.61196   7.70975
S   1.69895   0.94053   1.58773
S   0.00407   3.66101   1.61371
S   5.01971   0.93515   1.5848
S   3.36508   3.72762   1.55019
S   6.72175   1.83914   10.7745
S   5.04249   4.61232   10.7751
S   3.36127   1.84014   10.7741
S   1.68039   4.61217   10.7744
S   1.70833   0.93659   4.58319
S   0.00568   3.66499   4.55356
S   5.02634   0.938   4.58032
S   3.3662   3.72785   4.61397
Ni   3.32385   7.35406   3.0867
Mo   1.68366   10.1787   3.08018
Mo   0.00316   7.40002   3.08174
Mo   5.05113   10.1749   3.08372
Mo   5.04202   6.47612   9.24245
Mo   3.36123   9.24869   9.242
Mo   1.68098   6.47646   9.24194
Mo   0.00153   9.2496   9.24166
S   3.36199   7.38332   7.7106
S   1.68255   10.1563   7.70945
S   0.0016   7.38447   7.7101
S   5.04078   10.1561   7.70992
S   5.05874   6.48467   1.5879
S   3.36385   9.20515   1.61388
S   1.65945   6.47954   1.58388
S   0.00482   9.27201   1.54927
S   3.36149   7.38354   10.7736
S   1.68223   10.1567   10.7742
S   6.72106   7.38428   10.7743
S   5.04018   10.1563   10.7746
S   5.06812   6.48073   4.58336
S   3.36546   9.20913   4.55373
S   1.66608   6.4824   4.5794
S   0.00594   9.27225   4.61305


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_7.04007.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.04007 -0.000253252 0.00109086
 -0.00047406 11.0885 -0.000751745
 0.0023137 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.58818   1.95256   2.82365
Mo   5.35359   4.69977   3.14263
Mo   3.54528   1.83435   3.11021
Mo   1.81801   4.622   3.08879
Mo   1.76434   0.92305   9.24751
Mo   0.00208   3.6939   9.24921
Mo   5.28263   0.92316   9.25261
Mo   3.52366   3.69746   9.25121
S   0.00328   1.814   7.74069
S   5.28413   4.58447   7.74369
S   3.52906   1.81982   7.74568
S   1.76025   4.5894   7.7379
S   1.58563   1.1081   1.80082
S   6.98068   3.80719   1.56807
S   5.06835   0.88583   1.4848
S   3.57278   3.78122   1.60701
S   0.00323   1.81468   10.7599
S   5.28383   4.59078   10.7604
S   3.51893   1.81833   10.7587
S   1.76131   4.58537   10.7562
S   2.17022   0.80106   4.80012
S   0.12278   3.49191   4.38239
S   5.36162   0.94572   4.49089
S   3.59595   3.75865   4.60858
Ni   3.06791   7.49696   2.82272
Mo   1.83331   10.2442   3.14171
Mo   0.025   7.37875   3.10929
Mo   5.33781   10.1661   3.08896
Mo   5.28414   6.46719   9.24767
Mo   3.52188   9.23804   9.24938
Mo   1.76235   6.46756   9.25169
Mo   0.00338   9.24186   9.25029
S   3.52308   7.35814   7.74086
S   1.76386   10.1289   7.74277
S   0.00879   7.36421   7.74475
S   5.28005   10.1335   7.73807
S   5.10543   6.65224   1.80099
S   3.46041   9.35159   1.56715
S   1.54808   6.43022   1.48388
S   0.05251   9.32562   1.60609
S   3.52303   7.35882   10.76
S   1.76356   10.1352   10.7595
S   7.03873   7.36247   10.7589
S   5.28111   10.1295   10.7564
S   5.69002   6.3452   4.80028
S   3.64258   9.03605   4.38256
S   1.84135   6.49012   4.48997
S   0.07567   9.30304   4.60766


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_7.36006.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.36006 -0.000253252 0.00109086
 -0.000505664 11.0885 -0.000751745
 0.00241887 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.62414   2.07582   3.02803
Mo   5.63875   4.72756   3.14361
Mo   3.72392   1.79435   3.05237
Mo   1.8943   4.60396   3.05457
Mo   1.84433   0.93017   9.24843
Mo   7.36056   3.70094   9.24955
Mo   5.5211   0.92987   9.2486
Mo   3.68398   3.70388   9.25122
S   0.00285   1.80764   7.76093
S   5.52292   4.5811   7.7625
S   3.68303   1.81218   7.76489
S   1.8396   4.57839   7.76245
S   2.07158   0.97228   1.58493
S   7.3529   3.66698   1.65363
S   5.43092   0.91643   1.53935
S   3.74737   3.81537   1.61666
S   7.3618   1.80653   10.7364
S   5.52336   4.58283   10.7376
S   3.68194   1.81027   10.7367
S   1.8388   4.58009   10.7354
S   2.14716   0.86793   4.70079
S   0.06659   3.57961   4.44305
S   5.44343   0.90828   4.55945
S   3.71621   3.78981   4.54272
Ni   2.94386   7.62021   3.02711
Mo   1.95846   10.272   3.14269
Mo   0.04364   7.33874   3.05145
Mo   5.57407   10.1481   3.05474
Mo   5.52411   6.47432   9.2486
Mo   3.68027   9.24533   9.24863
Mo   1.84081   6.47426   9.24768
Mo   0.0037   9.24827   9.25029
S   3.68263   7.35178   7.7611
S   1.84264   10.1255   7.76157
S   0.00274   7.35657   7.76397
S   5.51938   10.1225   7.76262
S   5.75136   6.51642   1.5851
S   3.67261   9.21137   1.65271
S   1.75063   6.46082   1.53843
S   0.06708   9.35977   1.61574
S   3.68152   7.35093   10.7354
S   1.84308   10.1272   10.7367
S   7.36172   7.35441   10.7369
S   5.51858   10.1242   10.7356
S   5.82694   6.41207   4.70096
S   3.74637   9.12375   4.44322
S   1.76314   6.45268   4.55853
S   0.03592   9.33421   4.5418


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_7.68008.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.68008 -0.000253252 0.00109086
 -0.000505664 11.0885 -0.000751745
 0.00252403 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.84977   2.09466   3.11937
Mo   5.92262   4.73913   2.9954
Mo   3.90065   1.80627   3.11736
Mo   1.96035   4.60914   3.10833
Mo   1.92142   0.92647   9.24655
Mo   7.67773   3.69693   9.24717
Mo   5.75751   0.92558   9.24932
Mo   3.84129   3.69994   9.24345
S   7.67815   1.79109   7.77916
S   5.76082   4.56798   7.77604
S   3.83964   1.79484   7.77701
S   1.9159   4.56538   7.77778
S   2.28658   0.87066   1.46348
S   0.07283   3.57236   1.73445
S   5.63622   0.91203   1.60815
S   3.87818   3.83061   1.64155
S   7.67946   1.79292   10.7176
S   5.75979   4.56637   10.7146
S   3.83944   1.79796   10.7124
S   1.91543   4.56247   10.7145
S   2.24837   0.9787   4.56286
S   7.66705   3.65527   4.48144
S   5.64615   0.9278   4.60665
S   3.90847   3.85745   4.52046
Ni   3.00948   7.63905   3.11844
Mo   2.08232   10.2835   2.99448
Mo   0.06035   7.35066   3.11644
Mo   5.80014   10.1533   3.1085
Mo   5.76121   6.47061   9.24672
Mo   3.83744   9.24132   9.24625
Mo   1.91722   6.46997   9.2484
Mo   7.68108   9.24408   9.24362
S   3.83785   7.33548   7.77824
S   1.92052   10.1124   7.77512
S   7.67943   7.33898   7.77718
S   5.75569   10.1095   7.77795
S   6.12637   6.4148   1.46365
S   3.91261   9.1165   1.73462
S   1.79593   6.45642   1.60723
S   0.03788   9.37501   1.64062
S   3.83916   7.33732   10.7166
S   1.91949   10.1108   10.7136
S   7.67923   7.34211   10.7125
S   5.75522   10.1066   10.7147
S   6.08816   6.52285   4.56303
S   3.82676   9.19967   4.48052
S   1.80586   6.4722   4.60573
S   0.06818   9.40184   4.51954


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-x-strain/x_8.00008.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 8.00008 -0.000253252 0.00109086
 -0.000537268 11.0885 -0.000751745
 0.0026292 -0.000651146 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   7.06947   2.11247   3.12059
Mo   6.23901   4.73384   2.93112
Mo   4.07796   1.81218   3.13501
Mo   2.01601   4.59949   3.17355
Mo   1.99896   0.93081   9.24054
Mo   7.99594   3.70142   9.24206
Mo   5.99488   0.92968   9.24332
Mo   3.99965   3.704   9.23786
S   7.9966   1.78947   7.78806
S   5.99775   4.56473   7.78568
S   3.99711   1.79262   7.7856
S   1.99389   4.56294   7.78697
S   2.45057   0.88622   1.45382
S   0.06456   3.5513   1.73947
S   5.82767   0.88902   1.64972
S   4.08622   3.86632   1.67845
S   7.99708   1.79051   10.6973
S   5.99756   4.56403   10.6946
S   3.9998   1.79489   10.6913
S   1.99275   4.56059   10.6948
S   2.43456   0.92957   4.5479
S   7.98771   3.65218   4.44546
S   5.85913   0.96154   4.62521
S   3.97055   3.86218   4.52654
Ni   3.06916   7.65687   3.11967
Mo   2.23871   10.2782   2.93019
Mo   0.07766   7.35657   3.13409
Mo   6.01577   10.1436   3.17372
Mo   5.99873   6.47495   9.24071
Mo   3.99563   9.24582   9.24113
Mo   1.99458   6.47408   9.2424
Mo   7.99941   9.24814   9.23803
S   3.9963   7.33386   7.78714
S   1.99744   10.1091   7.78476
S   7.99688   7.33676   7.78577
S   5.99366   10.1071   7.78714
S   6.45034   6.43037   1.45399
S   4.06433   9.09544   1.73964
S   1.82736   6.43342   1.6488
S   0.08592   9.41072   1.67753
S   3.99678   7.33491   10.6963
S   1.99725   10.1084   10.6937
S   7.99957   7.33903   10.6915
S   5.99252   10.1047   10.695
S   6.43433   6.47371   4.54807
S   3.9874   9.19658   4.44454
S   1.85882   6.50593   4.62429
S   7.97032   9.40633   4.52671


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_10.4731.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.000927226
 -0.000441103 11.0885 -0.000638985
 0.00210336 -0.000651146 10.4731

ATOMIC_POSITIONS (angstrom)
Ni   6.36768   1.8699   2.62223
Mo   4.80072   4.61378   2.60802
Mo   3.20701   1.85239   2.63246
Mo   1.61937   4.6105   2.61967
Mo   1.59924   0.92575   7.85663
Mo   0.00199   3.69709   7.85574
Mo   4.80166   0.92367   7.85756
Mo   3.20581   3.69377   7.8569
S   6.39943   1.85073   6.35198
S   4.80912   4.62795   6.34724
S   3.20052   1.83639   6.34792
S   1.60058   4.62271   6.35029
S   1.55531   0.94323   1.1855
S   0.00677   3.64839   1.18051
S   4.80594   0.91547   1.16335
S   3.21001   3.68282   1.12258
S   6.39828   1.84963   9.36249
S   4.81102   4.62787   9.36588
S   3.19872   1.83777   9.3667
S   1.59879   4.62093   9.36272
S   1.5631   0.95416   4.05601
S   0.01141   3.69744   4.07676
S   4.84692   0.94433   4.05932
S   3.21674   3.69587   4.11742
Ni   3.16743   7.4143   2.62145
Mo   1.60047   10.1582   2.60724
Mo   0.00676   7.39678   2.63168
Mo   4.81918   10.1546   2.61981
Mo   4.79905   6.46989   7.85678
Mo   3.2018   9.24124   7.85589
Mo   1.60141   6.46807   7.85678
Mo   0.00556   9.23816   7.85612
S   3.19917   7.39512   6.35119
S   1.60887   10.1724   6.34645
S   6.40033   7.38053   6.34806
S   4.80039   10.1669   6.35043
S   4.75512   6.48737   1.18564
S   3.20658   9.19253   1.18065
S   1.60569   6.45987   1.16257
S   0.00976   9.22721   1.1218
S   3.19803   7.39402   9.36171
S   1.61076   10.1723   9.36509
S   6.39853   7.38191   9.36685
S   4.7986   10.1651   9.36286
S   4.76291   6.4983   4.05615
S   3.21122   9.24158   4.0769
S   1.64666   6.48873   4.05853
S   0.01649   9.24026   4.11663


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_11.0891.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.000981772
 -0.000441103 11.0885 -0.000676572
 0.00210336 -0.000651146 11.0891

ATOMIC_POSITIONS (angstrom)
Ni   0.00469   1.85349   2.78945
Mo   4.79512   4.61688   2.76474
Mo   3.20075   1.85268   2.77542
Mo   1.6037   4.61803   2.7702
Mo   1.60258   0.92325   8.31725
Mo   6.40127   3.69708   8.31746
Mo   4.80063   0.92344   8.31779
Mo   3.20178   3.6955   8.31951
S   0.00237   1.84813   6.78883
S   4.80269   4.62111   6.78749
S   3.20172   1.84487   6.78679
S   1.60095   4.621   6.7864
S   1.58395   0.93004   1.29412
S   6.39968   3.66449   1.30067
S   4.81532   0.93095   1.29446
S   3.1959   3.69434   1.24225
S   6.40182   1.84771   9.84457
S   4.80461   4.62221   9.84984
S   3.20102   1.84437   9.84969
S   1.59834   4.62175   9.84916
S   1.59287   0.93183   4.25943
S   0.00176   3.70238   4.26466
S   4.82326   0.93818   4.25359
S   3.19937   3.69883   4.29766
Ni   3.2045   7.39763   2.7896
Mo   1.59486   10.1613   2.76391
Mo   0.0005   7.39707   2.7746
Mo   4.80351   10.1622   2.77036
Mo   4.80239   6.46739   8.3174
Mo   3.20102   9.24147   8.31663
Mo   1.60038   6.46784   8.31696
Mo   0.00153   9.2399   8.31868
S   3.20218   7.39227   6.78898
S   1.60244   10.1655   6.78666
S   0.00147   7.38927   6.78596
S   4.80076   10.1651   6.78656
S   4.78376   6.47418   1.29427
S   3.19943   9.20888   1.29984
S   1.61507   6.47534   1.29363
S   6.39571   9.23848   1.2424
S   3.20157   7.3921   9.84374
S   1.60436   10.1666   9.84901
S   6.40083   7.38851   9.84984
S   4.79815   10.1659   9.84932
S   4.79268   6.47597   4.25959
S   3.20157   9.24652   4.26481
S   1.623   6.48258   4.25276
S   6.39918   9.24297   4.29781


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_11.7052.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00103631
 -0.000441103 11.0885 -0.000714155
 0.00210336 -0.000651146 11.7052

ATOMIC_POSITIONS (angstrom)
Ni   0.00286   1.85415   2.93832
Mo   4.79303   4.61742   2.92456
Mo   3.19964   1.85464   2.92677
Mo   1.6048   4.61816   2.92616
Mo   1.60235   0.92335   8.77968
Mo   6.40137   3.69635   8.78021
Mo   4.80115   0.92357   8.78018
Mo   3.20146   3.69569   8.78116
S   0.0024   1.84777   7.2353
S   4.802   4.62014   7.23462
S   3.20192   1.84693   7.23422
S   1.60129   4.62047   7.23368
S   1.58672   0.93101   1.42831
S   6.39973   3.67391   1.43363
S   4.81954   0.93454   1.43213
S   3.19666   3.69613   1.37931
S   0.00187   1.8479   10.3227
S   4.80279   4.62088   10.3267
S   3.20136   1.846   10.3265
S   1.59964   4.62106   10.3262
S   1.59613   0.92763   4.43402
S   6.40056   3.69159   4.43374
S   4.81909   0.93594   4.42765
S   3.19779   3.69731   4.47129
Ni   3.20267   7.39829   2.93848
Mo   1.59278   10.1618   2.92368
Mo   6.39945   7.39878   2.92694
Mo   4.80461   10.1623   2.92632
Mo   4.80216   6.46749   8.77984
Mo   3.20112   9.24074   8.77933
Mo   1.6009   6.46796   8.77931
Mo   6.40127   9.23983   8.78132
S   3.20221   7.39191   7.23546
S   1.60175   10.1645   7.23375
S   0.00167   7.39132   7.23334
S   4.8011   10.1646   7.23384
S   4.78653   6.47515   1.42847
S   3.19948   9.2183   1.43275
S   1.61929   6.47893   1.43125
S   6.39647   9.24027   1.37947
S   3.20168   7.39204   10.3228
S   1.60254   10.1653   10.3258
S   6.40117   7.39014   10.3267
S   4.79945   10.1652   10.3264
S   4.79594   6.47177   4.43418
S   3.2003   9.23599   4.43287
S   1.61883   6.48033   4.42678
S   6.3976   9.24145   4.47145


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_12.3213.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00109086
 -0.000441103 11.0885 -0.000751745
 0.00210336 -0.000651146 12.3213

ATOMIC_POSITIONS (angstrom)
Ni   6.39883   1.8553   3.09425
Mo   4.79248   4.61709   3.07824
Mo   3.20008   1.8546   3.08006
Mo   1.60594   4.61766   3.08048
Mo   1.60207   0.92343   9.24154
Mo   6.40146   3.69589   9.24216
Mo   4.80153   0.92361   9.24206
Mo   3.20147   3.69566   9.24297
S   0.00243   1.84749   7.6858
S   4.80181   4.61934   7.68637
S   3.20217   1.84725   7.68603
S   1.60184   4.61987   7.6857
S   1.58587   0.9313   1.57206
S   6.40011   3.67558   1.57721
S   4.82116   0.93297   1.57514
S   3.19639   3.6959   1.5206
S   6.40158   1.8479   10.797
S   4.80205   4.62069   10.7986
S   3.20135   1.84684   10.7984
S   1.59998   4.621   10.7979
S   1.5987   0.92605   4.60063
S   0.0009   3.69477   4.60012
S   4.81836   0.93623   4.594
S   3.19765   3.69585   4.63672
Ni   3.19858   7.3997   3.09332
Mo   1.59223   10.1615   3.07732
Mo   6.39989   7.39874   3.08023
Mo   4.80575   10.1618   3.08065
Mo   4.80188   6.46757   9.24171
Mo   3.20121   9.24029   9.24124
Mo   1.60128   6.46801   9.24114
Mo   0.00121   9.24005   9.24205
S   3.20224   7.39163   7.68597
S   1.60156   10.1637   7.68545
S   0.00192   7.39165   7.68511
S   4.80165   10.164   7.68587
S   4.78568   6.47544   1.57223
S   3.19986   9.21998   1.57629
S   1.6209   6.47736   1.57421
S   6.3962   9.24004   1.52077
S   3.20133   7.39229   10.7961
S   1.6018   10.1651   10.7977
S   6.40116   7.39098   10.7986
S   4.79979   10.1651   10.7981
S   4.79851   6.47019   4.6008
S   3.20071   9.23892   4.60029
S   1.61811   6.48062   4.59308
S   6.39746   9.23999   4.63689


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_12.9373.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.0011454
 -0.000441103 11.0885 -0.000789335
 0.00210336 -0.000651146 12.9373

ATOMIC_POSITIONS (angstrom)
Ni   6.40042   1.85501   3.24851
Mo   4.79242   4.61755   3.23366
Mo   3.19947   1.85551   3.23496
Mo   1.60618   4.61773   3.23484
Mo   1.60184   0.92359   9.704
Mo   0.00146   3.69602   9.7035
Mo   4.80161   0.92361   9.70456
Mo   3.20152   3.69572   9.70472
S   0.00215   1.84773   8.1437
S   4.80171   4.61966   8.14434
S   3.20198   1.84767   8.14418
S   1.60188   4.61987   8.14372
S   1.58843   0.93039   1.7203
S   6.40012   3.67762   1.72519
S   4.81717   0.93302   1.72349
S   3.19766   3.69614   1.66962
S   6.40163   1.8477   11.2643
S   4.80166   4.62015   11.2647
S   3.20141   1.84737   11.2646
S   1.60084   4.62035   11.2641
S   1.5982   0.92649   4.75936
S   0.00089   3.69229   4.75729
S   4.8172   0.93449   4.7529
S   3.1983   3.69684   4.79792
Ni   3.20017   7.3994   3.24754
Mo   1.59217   10.162   3.2327
Mo   6.39928   7.39965   3.23514
Mo   4.80599   10.1619   3.23502
Mo   4.80165   6.46773   9.70418
Mo   3.20127   9.24016   9.70368
Mo   1.60136   6.46801   9.70359
Mo   0.00127   9.24012   9.70375
S   3.20196   7.39187   8.14388
S   1.60146   10.1641   8.14337
S   0.00173   7.39207   8.14321
S   4.80169   10.164   8.1439
S   4.78824   6.47453   1.72048
S   3.19987   9.22202   1.72422
S   1.61692   6.47741   1.72252
S   6.39747   9.24028   1.6698
S   3.20138   7.3921   11.2634
S   1.6014   10.1646   11.2638
S   6.40122   7.39151   11.2648
S   4.80065   10.1645   11.2643
S   4.79801   6.47063   4.75954
S   3.2007   9.23643   4.75747
S   1.61695   6.47889   4.75193
S   6.39811   9.24098   4.7981


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_13.5534.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00119994
 -0.000441103 11.0885 -0.000826918
 0.00210336 -0.000651146 13.5534

ATOMIC_POSITIONS (angstrom)
Ni   6.39989   1.85515   3.40342
Mo   4.79241   4.61755   3.38808
Mo   3.19952   1.85568   3.38928
Mo   1.60657   4.61759   3.38923
Mo   1.60174   0.92364   10.166
Mo   0.00148   3.69593   10.1655
Mo   4.80169   0.92362   10.1666
Mo   3.20153   3.69574   10.1665
S   0.00209   1.84774   8.60512
S   4.80172   4.61962   8.60593
S   3.20199   1.84773   8.60581
S   1.60194   4.61981   8.60532
S   1.58842   0.9305   1.87456
S   0.00016   3.67849   1.87793
S   4.81639   0.93256   1.87723
S   3.19793   3.69614   1.82322
S   6.40155   1.84772   11.7271
S   4.80146   4.62004   11.727
S   3.20142   1.84761   11.7269
S   1.60103   4.62023   11.7264
S   1.59848   0.92641   4.91385
S   0.00106   3.69219   4.91166
S   4.81707   0.9343   4.90743
S   3.19853   3.6968   4.95292
Ni   3.19964   7.39955   3.40241
Mo   1.59216   10.1619   3.38706
Mo   6.39933   7.39982   3.38947
Mo   4.80638   10.1617   3.38942
Mo   4.80155   6.46778   10.1662
Mo   3.20129   9.24007   10.1657
Mo   1.60144   6.46801   10.1656
Mo   0.00128   9.24013   10.1655
S   3.2019   7.39188   8.6053
S   1.60147   10.164   8.60491
S   0.00174   7.39213   8.60479
S   4.80175   10.164   8.60551
S   4.78823   6.47464   1.87475
S   3.19997   9.22263   1.87812
S   1.61614   6.47695   1.87622
S   6.39774   9.24028   1.8234
S   3.2013   7.39212   11.7261
S   1.60121   10.1644   11.726
S   6.40123   7.39175   11.7271
S   4.80084   10.1644   11.7266
S   4.79829   6.47055   4.91404
S   3.20087   9.23633   4.91185
S   1.61681   6.47869   4.90642
S   6.39834   9.24095   4.9531


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_14.1694.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00125449
 -0.000441103 11.0885 -0.000864505
 0.00210336 -0.000651146 14.1694

ATOMIC_POSITIONS (angstrom)
Ni   6.39913   1.85552   3.55954
Mo   4.79212   4.61735   3.5422
Mo   3.19959   1.85617   3.5434
Mo   1.60721   4.61727   3.5435
Mo   1.60169   0.92367   10.6279
Mo   0.0015   3.69588   10.6274
Mo   4.80173   0.92362   10.6285
Mo   3.20154   3.69574   10.6283
S   0.00206   1.84775   9.06708
S   4.80176   4.61961   9.06797
S   3.20201   1.84773   9.06786
S   1.60195   4.61979   9.06734
S   1.58774   0.93096   2.02985
S   0.00025   3.67844   2.03286
S   4.81609   0.93236   2.03201
S   3.19814   3.69613   1.97759
S   6.40151   1.84773   12.1891
S   4.80138   4.61999   12.1888
S   3.20141   1.84771   12.1887
S   1.60111   4.62018   12.1881
S   1.59865   0.92639   5.06756
S   0.00124   3.69164   5.0651
S   4.81748   0.93438   5.06097
S   3.19881   3.69675   5.10678
Ni   3.19888   7.39992   3.55848
Mo   1.59187   10.1618   3.54114
Mo   6.3994   7.40032   3.5436
Mo   4.80702   10.1614   3.54369
Mo   4.8015   6.46781   10.6281
Mo   3.20131   9.24002   10.6276
Mo   1.60147   6.46802   10.6275
Mo   0.00129   9.24014   10.6272
S   3.20187   7.39189   9.06728
S   1.60151   10.164   9.06691
S   0.00176   7.39213   9.0668
S   4.80176   10.1639   9.06754
S   4.78755   6.4751   2.03005
S   3.20006   9.22259   2.03306
S   1.61584   6.47675   2.03095
S   6.39795   9.24027   1.97779
S   3.20126   7.39213   12.1881
S   1.60113   10.1644   12.1877
S   6.40122   7.39185   12.1889
S   4.80092   10.1643   12.1883
S   4.79846   6.47053   5.06776
S   3.20105   9.23578   5.06529
S   1.61723   6.47878   5.05991
S   6.39862   9.2409   5.10697


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_14.7855.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.00130903
 -0.000441103 11.0885 -0.000902095
 0.00210336 -0.000651146 14.7855

ATOMIC_POSITIONS (angstrom)
Ni   6.39848   1.85581   3.71364
Mo   4.79147   4.61694   3.69605
Mo   3.19964   1.85719   3.69733
Mo   1.60792   4.61689   3.69753
Mo   1.60166   0.92368   11.0902
Mo   0.00151   3.69586   11.0896
Mo   4.80173   0.92361   11.0908
Mo   3.20154   3.69575   11.0905
S   0.00205   1.84775   9.53042
S   4.80181   4.61962   9.53131
S   3.20202   1.8477   9.5312
S   1.60194   4.61979   9.53066
S   1.58648   0.93175   2.1848
S   0.00025   3.67802   2.18715
S   4.816   0.93239   2.18622
S   3.19828   3.69619   2.1311
S   6.40146   1.84774   12.6503
S   4.80133   4.61996   12.6499
S   3.20139   1.84777   12.6498
S   1.60115   4.62014   12.6492
S   1.59928   0.92612   5.2218
S   0.00145   3.6908   5.21866
S   4.81812   0.93455   5.21463
S   3.19912   3.69675   5.26126
Ni   3.19823   7.40021   3.71253
Mo   1.59122   10.1613   3.69495
Mo   6.39945   7.40133   3.69753
Mo   4.80773   10.161   3.69773
Mo   4.80147   6.46783   11.0904
Mo   3.20132   9.24   11.0898
Mo   1.60148   6.46801   11.0897
Mo   0.00129   9.24014   11.0893
S   3.20186   7.39189   9.53062
S   1.60156   10.164   9.53021
S   0.00177   7.3921   9.5301
S   4.80175   10.1639   9.53087
S   4.78629   6.47589   2.185
S   3.20006   9.22216   2.18736
S   1.61574   6.47678   2.18511
S   6.39809   9.24033   2.13131
S   3.20121   7.39214   12.6492
S   1.60107   10.1644   12.6488
S   6.4012   7.39191   12.65
S   4.80096   10.1643   12.6494
S   4.79909   6.47026   5.222
S   3.20126   9.23494   5.21887
S   1.61787   6.47895   5.21353
S   6.39893   9.24089   5.26147


==> anc/DFT-relaxed/Mo-substitution/Uniaxial-z-strain/z_9.857.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.000253252 0.000872684
 -0.000441103 11.0885 -0.000601395
 0.00210336 -0.000651146 9.857

ATOMIC_POSITIONS (angstrom)
Ni   0.00125   1.85529   2.47087
Mo   4.78344   4.612   2.46244
Mo   3.20032   1.86542   2.46451
Mo   1.61155   4.61521   2.46492
Mo   1.59802   0.92599   7.39417
Mo   0.00156   3.69262   7.39392
Mo   4.80505   0.92576   7.39441
Mo   3.20258   3.69496   7.39469
S   0.0024   1.84843   5.92632
S   4.82013   4.63074   5.9242
S   3.20198   1.826   5.92397
S   1.58497   4.63018   5.92578
S   1.54588   0.95476   1.08483
S   6.39967   3.63028   1.08663
S   4.86062   0.95842   1.08691
S   3.19811   3.69489   1.01219
S   6.40173   1.84808   8.86142
S   4.8202   4.63113   8.86439
S   3.20164   1.82533   8.86474
S   1.58367   4.63079   8.8626
S   1.55462   0.95082   3.85095
S   6.39915   3.64145   3.85143
S   4.85742   0.95842   3.84761
S   3.20018   3.69555   3.91639
Ni   3.20106   7.39943   2.47101
Mo   1.58319   10.1564   2.46171
Mo   6.40013   7.40956   2.46464
Mo   4.81136   10.1594   2.46506
Mo   4.79783   6.47013   7.39431
Mo   3.20137   9.23676   7.39405
Mo   1.6048   6.47016   7.39367
Mo   0.00233   9.23936   7.39395
S   3.20221   7.39257   5.92645
S   1.61988   10.1751   5.92346
S   0.00173   7.37039   5.92323
S   4.78478   10.1743   5.92591
S   4.74569   6.4989   1.08497
S   3.19942   9.17467   1.0859
S   1.66037   6.50281   1.08617
S   6.39792   9.23904   1.01233
S   3.20148   7.39247   8.86069
S   1.61995   10.1755   8.86365
S   6.40145   7.36947   8.86487
S   4.78348   10.1749   8.86274
S   4.75443   6.49496   3.85108
S   3.1989   9.18584   3.8507
S   1.65717   6.50282   3.84687
S   6.39999   9.23969   3.91652


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_101.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40009 -0.64026 0.00109
 -1.10929 11.0886 -0.00075
 0.00217 -0.00086 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.07378   1.41998   2.8588
Mo   4.33238   4.16095   3.10963
Mo   2.99215   1.6004   3.07019
Mo   0.9935   4.46539   3.1681
Mo   1.50659   0.76081   9.24883
Mo   6.02464   3.05452   9.24222
Mo   4.7075   0.44141   9.2448
Mo   2.82069   3.37383   9.24717
S   -0.11383   1.8645   7.69883
S   4.39436   4.15995   7.70565
S   3.08442   1.54269   7.69662
S   1.20197   4.48157   7.6982
S   1.63115   0.61432   1.41419
S   5.8684   2.82454   1.72569
S   4.66406   0.39704   1.56204
S   2.63704   3.41944   1.57039
S   -0.11496   1.86556   10.7901
S   4.40319   4.151   10.7901
S   3.08847   1.54505   10.789
S   1.19674   4.47837   10.7922
S   1.456   0.78754   4.58742
S   5.82336   3.35137   4.83675
S   4.85041   0.68053   4.42203
S   2.65992   3.41816   4.6439
Ni   2.71918   6.64414   2.85897
Mo   0.57769   10.0254   3.10871
Mo   5.63755   6.82456   3.07036
Mo   3.6389   9.68955   3.16827
Mo   4.15199   5.98497   9.249
Mo   2.26995   8.91894   9.2413
Mo   0.95281   6.30583   9.24387
Mo   5.46609   8.59799   9.24734
S   2.53157   7.08866   7.699
S   0.63967   10.0244   7.70473
S   -0.67027   7.40711   7.6957
S   3.84737   9.70574   7.69837
S   4.27655   5.83848   1.41436
S   2.11371   8.68896   1.72477
S   0.90937   6.26146   1.56112
S   5.28244   8.6436   1.57056
S   2.53044   7.08972   10.7902
S   0.6485   10.0154   10.7892
S   -0.66622   7.40947   10.7881
S   3.84214   9.70253   10.7923
S   4.1014   6.0117   4.58759
S   2.06867   9.21579   4.83582
S   1.09572   6.54495   4.42111
S   5.30532   8.64232   4.64407


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_107.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.4001 -0.96026 0.00109
 -1.66372 11.0886 -0.00075
 0.0022 -0.00097 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.02353   1.17308   3.0927
Mo   3.93265   3.8538   3.07359
Mo   2.82559   1.30943   3.07895
Mo   0.563   4.28314   3.06819
Mo   1.56852   0.77141   9.2488
Mo   -0.45446   3.78792   9.25066
Mo   4.76952   0.29455   9.25179
Mo   2.73962   3.30442   9.24901
S   -0.05137   1.98186   7.71707
S   4.32233   4.02915   7.72226
S   3.14895   1.49706   7.71481
S   1.12054   4.51813   7.71554
S   1.44489   0.4738   1.42367
S   5.38778   2.76792   1.47194
S   4.66681   0.23315   1.65493
S   2.21272   3.14673   1.56702
S   -0.0506   1.98144   10.7834
S   4.32003   4.03087   10.776
S   3.14761   1.49764   10.7849
S   1.12055   4.51801   10.7858
S   1.45316   0.45821   4.74055
S   5.383   2.71971   4.64231
S   4.65359   0.1998   4.51658
S   2.20669   3.14613   4.58128
Ni   2.39172   6.23725   3.09287
Mo   -0.09926   9.87823   3.07267
Mo   5.19378   6.3736   3.07911
Mo   2.93119   9.34731   3.06836
Mo   3.93671   5.83558   9.24897
Mo   1.91373   8.85209   9.25083
Mo   0.73761   6.31898   9.25087
Mo   -1.29229   9.32885   9.24809
S   2.31682   7.04602   7.71724
S   0.29042   10.0536   7.72134
S   -0.88296   7.52149   7.71389
S   3.48873   9.5823   7.71571
S   3.81308   5.53797   1.42384
S   1.35587   8.79235   1.47102
S   0.6349   6.25758   1.65401
S   4.58091   8.21089   1.56719
S   2.31759   7.0456   10.7836
S   0.28812   10.0553   10.775
S   -0.8843   7.52207   10.784
S   3.48874   9.58218   10.786
S   3.82135   5.52238   4.74072
S   1.35109   8.74414   4.64139
S   0.62168   6.22423   4.51566
S   4.57488   8.2103   4.58145


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_113.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40011 -1.28027 0.00109
 -2.21815 11.0886 -0.00075
 0.00223 -0.00107 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   5.45453   0.65533   2.70984
Mo   4.89078   3.34661   2.9525
Mo   2.72027   1.24059   3.23425
Mo   1.23344   3.94536   2.94964
Mo   0.22271   0.93879   9.26141
Mo   -0.33114   3.70875   9.26644
Mo   3.42316   0.29833   9.26607
Mo   2.87432   3.07966   9.28627
S   5.30783   0.80724   7.70341
S   4.75936   3.57839   7.70313
S   2.11642   1.47444   7.73975
S   1.55659   4.21986   7.70735
S   0.71157   0.66214   2.02622
S   -0.28093   3.45967   1.24054
S   3.70631   0.07406   1.429
S   2.89923   2.89771   1.50285
S   5.30159   0.80218   10.81
S   4.75968   3.5825   10.8291
S   2.10439   1.44628   10.8351
S   1.55597   4.23117   10.8361
S   1.5485   0.62912   5.09472
S   -0.40801   3.13097   4.4885
S   4.43353   -0.43126   4.40293
S   2.96753   3.39741   4.63784
Ni   1.1454   6.83977   2.70892
Mo   0.58165   9.53105   2.95158
Mo   4.81125   6.14476   3.23442
Mo   3.32442   8.84953   2.94981
Mo   2.31369   5.84296   9.26158
Mo   1.75984   8.61292   9.26661
Mo   -0.88597   6.48277   9.26515
Mo   -1.43481   9.2641   9.28534
S   0.9987   6.99168   7.70249
S   0.45023   9.76283   7.70221
S   4.2074   6.37861   7.73992
S   3.64757   9.12403   7.70752
S   2.80255   5.56631   2.02639
S   1.81005   8.36384   1.24071
S   -0.60282   6.2585   1.42808
S   -1.4099   9.08215   1.50193
S   0.99246   6.98662   10.809
S   0.45055   9.76694   10.8281
S   4.19537   6.35045   10.8352
S   3.64695   9.13534   10.8363
S   3.63948   5.53329   5.09489
S   1.68297   8.03514   4.48867
S   0.1244   5.75318   4.40201
S   -1.3416   9.58185   4.63692


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_118.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40012 -1.60027 0.00109
 -2.77258 11.0887 -0.00075
 0.00227 -0.00118 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   5.06581   0.12796   2.82983
Mo   4.80327   2.78477   3.00787
Mo   2.30445   0.87435   3.11107
Mo   1.63438   3.72401   3.18811
Mo   1.24272   0.58042   9.00332
Mo   5.36929   2.15366   9.01793
Mo   3.77869   -0.09045   9.5053
Mo   1.50263   3.08337   9.51602
S   0.457   2.42429   7.50282
S   4.52439   3.96904   7.5015
S   3.06271   1.82682   8.01615
S   0.75611   5.02056   7.99886
S   0.32069   0.67398   1.66266
S   -0.24596   3.15615   1.5028
S   3.42114   -0.30541   1.37024
S   2.88257   2.55731   1.55318
S   -0.31871   1.83037   10.5048
S   3.80188   3.38988   10.5137
S   2.28669   1.24459   11.0191
S   0.037   4.43987   11.0164
S   0.65004   0.46695   4.89902
S   -0.29311   2.91245   4.45498
S   3.73103   -0.40013   4.55134
S   3.02564   2.48894   4.66474
Ni   0.47946   6.47242   2.8289
Mo   0.21692   9.12923   3.00695
Mo   4.11822   5.61854   3.11124
Mo   3.44815   8.4682   3.18828
Mo   3.05649   5.32461   9.00349
Mo   0.78294   8.49812   9.01701
Mo   -0.80766   6.25401   9.50438
Mo   3.3164   7.82756   9.51619
S   2.27077   7.16848   7.50299
S   -0.06196   10.3135   7.50058
S   -1.52364   8.17128   8.01523
S   5.34246   -1.3239   7.99979
S   2.13446   5.41817   1.66283
S   1.56781   7.90034   1.50297
S   -1.16521   6.03905   1.36932
S   -1.70378   8.90177   1.55226
S   1.49506   6.57456   10.505
S   -0.78447   9.73434   10.5128
S   4.10046   5.98878   11.0192
S   1.85077   9.18406   11.0166
S   2.46381   5.21114   4.89919
S   1.52066   7.65664   4.45515
S   -0.85532   5.94433   4.55042
S   -1.56071   8.8334   4.66382


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_62.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.4 1.59976 0.00109
 2.7717 11.0884 -0.00075
 0.00194 -0.00013 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   1.21912   1.95769   3.2643
Mo   4.68805   5.85948   3.04381
Mo   4.10671   3.05572   3.05031
Mo   1.52862   4.86529   3.03203
Mo   2.74577   1.82693   9.25122
Mo   7.05622   5.42515   9.25573
Mo   7.865   11.8064   9.2413
Mo   5.36817   3.46159   9.25072
S   0.92437   1.94353   7.75354
S   5.10655   5.34833   7.74082
S   4.41269   2.371   7.50602
S   1.61233   4.90292   7.50367
S   2.7312   1.8642   1.57352
S   6.43   5.54447   1.34022
S   6.08793   3.03269   1.66694
S   3.38191   4.68096   1.45597
S   0.92008   1.93822   10.7503
S   5.09724   5.34796   10.7383
S   4.42046   2.36814   11.0057
S   1.61584   4.91713   10.9959
S   2.92363   1.73146   4.698
S   6.57102   5.20296   4.50483
S   6.03855   2.75929   4.66146
S   3.39203   4.62846   4.62736
Ni   5.80497   8.30178   3.26447
Mo   2.8739   10.6038   3.04289
Mo   2.29256   7.80005   3.04939
Mo   6.11447   11.2094   3.0322
Mo   7.33162   8.17102   9.25138
Mo   5.24207   10.1695   9.25481
Mo   3.27915   5.4623   9.24113
Mo   3.55402   8.20592   9.2498
S   5.51022   8.28762   7.75371
S   3.2924   10.0927   7.7399
S   2.59854   7.11533   7.5051
S   6.19818   11.247   7.50384
S   7.31705   8.20829   1.57369
S   4.61585   10.2888   1.3393
S   4.27378   7.77702   1.66602
S   7.96776   11.0251   1.45614
S   5.50593   8.28231   10.7505
S   3.28309   10.0923   10.7374
S   2.60631   7.11247   11.0048
S   6.20169   11.2612   10.9961
S   7.50948   8.07555   4.69817
S   4.75687   9.94729   4.50391
S   4.2244   7.50362   4.66054
S   7.97788   10.9726   4.62753


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_67.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40001 1.27976 0.00109
 2.21727 11.0884 -0.00075
 0.00197 -0.00023 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   1.04066   2.11385   3.37157
Mo   5.14017   5.09918   3.24033
Mo   3.87459   2.67933   3.14283
Mo   1.40955   4.73759   3.01748
Mo   3.04385   1.57221   9.20997
Mo   6.78783   4.98027   9.20951
Mo   6.24129   2.20859   9.21333
Mo   3.58967   4.34525   9.19882
S   1.15414   2.07589   7.65756
S   4.90271   5.50021   7.64464
S   4.35774   2.72129   7.63713
S   1.70141   4.85551   7.6547
S   1.52036   0.62752   1.74778
S   6.76354   4.42591   1.55699
S   4.33117   1.55637   1.29948
S   3.44189   4.43033   1.53665
S   1.1614   2.07908   10.765
S   4.90139   5.49166   10.7729
S   4.35513   2.73776   10.7542
S   1.70234   4.84737   10.7679
S   2.7426   1.46393   4.69902
S   6.73398   4.86369   4.89352
S   5.91783   2.04383   4.19936
S   3.32941   4.4532   4.72213
Ni   5.3493   8.29795   3.37174
Mo   3.0488   10.0035   3.23941
Mo   1.78322   7.58367   3.14191
Mo   5.71819   10.9217   3.01765
Mo   7.35249   7.75631   9.21014
Mo   4.69646   9.88461   9.20859
Mo   4.14992   7.11293   9.21241
Mo   7.89831   10.5294   9.19899
S   5.46278   8.25999   7.65773
S   2.81134   10.4046   7.64372
S   2.26637   7.62563   7.63621
S   6.01005   11.0396   7.65487
S   5.829   6.81162   1.74795
S   4.67217   9.33025   1.55607
S   2.2398   6.46071   1.29856
S   7.75053   10.6144   1.53682
S   5.47004   8.26318   10.7652
S   2.81002   10.396   10.772
S   2.26376   7.6421   10.7533
S   6.01098   11.0315   10.7681
S   7.05124   7.64803   4.69919
S   4.64261   9.76803   4.8926
S   3.82646   6.94817   4.19844
S   7.63805   10.6373   4.7223


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_73.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40002 0.95976 0.00109
 1.66284 11.0885 -0.00075
 0.00201 -0.00034 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.3223   2.19856   3.01901
Mo   5.77865   5.31129   3.09297
Mo   3.51747   2.33293   3.0698
Mo   2.4078   4.86456   3.0882
Mo   1.69484   1.1927   9.25123
Mo   6.91817   4.68574   9.25069
Mo   4.89554   1.671   9.25291
Mo   3.72372   4.2046   9.25222
S   6.51635   2.87865   7.71817
S   5.34358   5.41563   7.71563
S   3.3156   2.39683   7.71739
S   2.14518   4.93065   7.72351
S   1.71412   1.19835   1.61362
S   0.9521   3.68779   1.55156
S   4.87887   1.45316   1.40818
S   4.13901   4.16225   1.57447
S   6.515   2.87925   10.7847
S   5.34353   5.41479   10.7868
S   3.31448   2.39762   10.7847
S   2.14025   4.92758   10.7791
S   1.66132   1.30572   4.47026
S   0.93886   3.84165   4.71724
S   4.91562   1.51068   4.70513
S   4.12512   4.16571   4.58652
Ni   3.95371   7.26292   3.01809
Mo   3.41006   10.3757   3.09205
Mo   1.14888   7.39729   3.06888
Mo   6.43923   10.8887   3.08837
Mo   5.72627   7.21682   9.2514
Mo   4.54958   9.7501   9.24977
Mo   2.52695   6.73536   9.25199
Mo   7.75515   10.2287   9.25239
S   4.14776   7.94301   7.71725
S   2.97499   10.48   7.71471
S   7.34703   8.42094   7.71756
S   6.17661   10.9548   7.72368
S   5.74555   7.22247   1.61378
S   4.98353   9.7119   1.55173
S   2.51028   6.51752   1.40726
S   1.77042   9.22661   1.57355
S   4.14641   7.94361   10.7837
S   2.97494   10.4792   10.7859
S   7.34591   8.42174   10.7848
S   6.17168   10.9517   10.7793
S   5.69275   7.32984   4.47043
S   4.97029   9.86577   4.71741
S   2.54703   6.57504   4.70421
S   1.75653   9.23007   4.5856


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_79.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40004 0.63975 0.00109
 1.10842 11.0885 -0.00075
 0.00204 -0.00044 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.33171   2.05974   2.86041
Mo   5.40966   5.10723   3.1684
Mo   3.41167   2.23899   3.06933
Mo   2.07247   4.79945   3.10899
Mo   1.69487   1.08253   9.24458
Mo   0.37754   3.69569   9.24143
Mo   4.89588   1.401   9.24911
Mo   3.58168   4.01416   9.24707
S   6.51633   2.5052   7.70022
S   5.20025   5.1224   7.69931
S   3.31818   2.18303   7.69666
S   2.0079   4.80005   7.70518
S   1.73868   1.03887   1.56156
S   0.53748   3.46881   1.7232
S   4.77347   1.25253   1.41478
S   3.76858   4.05943   1.57045
S   6.51617   2.50627   10.7912
S   5.20436   5.1193   10.7928
S   3.31334   2.18545   10.7888
S   1.99834   4.79158   10.7893
S   1.55477   1.32309   4.42127
S   0.57662   3.99044   4.83587
S   4.94643   1.42415   4.5896
S   3.74403   4.05675   4.64333
Ni   3.6859   7.28411   2.85949
Mo   2.76385   10.3316   3.16748
Mo   0.76586   7.46336   3.06841
Mo   5.8267   10.6636   3.10916
Mo   5.4491   6.94665   9.24475
Mo   4.13177   9.55981   9.2416
Mo   2.25007   6.62537   9.24819
Mo   0.93587   9.23853   9.24615
S   3.87052   7.72957   7.6993
S   2.55444   10.3468   7.69839
S   7.07241   8.04715   7.69683
S   5.76213   10.6642   7.70535
S   5.49291   6.90299   1.56173
S   4.29171   9.33294   1.72337
S   2.12766   6.4769   1.41386
S   1.12277   9.2838   1.56953
S   3.87036   7.73064   10.7902
S   2.55855   10.3437   10.7918
S   7.06757   8.04957   10.789
S   5.75257   10.6557   10.7895
S   5.309   7.18721   4.42144
S   4.33085   9.85457   4.83604
S   2.30062   6.64852   4.58868
S   1.09822   9.28112   4.64241


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_84.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40005 0.31975 0.00109
 0.55399 11.0885 -0.00075
 0.00207 -0.00055 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.30037   1.76683   2.83451
Mo   5.16176   4.87077   3.1663
Mo   3.32589   2.07229   3.08305
Mo   1.85586   4.7142   3.11505
Mo   1.64179   1.00568   9.24681
Mo   6.58377   4.01804   9.24332
Mo   4.84331   1.16466   9.24968
Mo   3.38683   3.85697   9.24614
S   6.45522   2.17413   7.69386
S   4.99642   4.87104   7.6933
S   3.2561   2.01091   7.68931
S   1.80395   4.70946   7.6969
S   1.68979   0.95137   1.53887
S   0.29791   3.45926   1.7321
S   4.70319   1.01323   1.43244
S   3.52863   3.89362   1.56612
S   6.45483   2.17561   10.8019
S   5.00104   4.86619   10.801
S   3.25266   2.01545   10.7976
S   1.79614   4.69996   10.7979
S   1.49179   1.24511   4.42202
S   0.31282   4.01604   4.84083
S   4.91673   1.22823   4.56161
S   3.50651   3.90507   4.6634
Ni   3.37734   7.15121   2.83359
Mo   2.23873   10.2552   3.16538
Mo   0.40286   7.45667   3.08213
Mo   5.33288   10.4183   3.11522
Mo   5.11881   6.70981   9.24698
Mo   3.66074   9.40242   9.2424
Mo   1.92028   6.54904   9.24876
Mo   0.4638   9.24135   9.24522
S   3.53219   7.55851   7.69294
S   2.07339   10.2554   7.69238
S   6.73312   7.71504   7.68948
S   5.28097   10.4136   7.69707
S   5.16681   6.6555   1.53904
S   3.77493   9.16339   1.73227
S   1.78016   6.39761   1.43151
S   0.6056   9.278   1.5652
S   3.5318   7.55999   10.801
S   2.07801   10.2506   10.8
S   6.72968   7.71958   10.7977
S   5.27316   10.4041   10.798
S   4.96881   6.94924   4.42219
S   3.78984   9.72017   4.84099
S   1.9937   6.61261   4.56069
S   0.58348   9.28945   4.66247


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_90.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40006 -0.00025 0.00109
 -0.00044 11.0885 -0.00075
 0.0021 -0.00065 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   6.39883   1.85531   3.09424
Mo   4.79248   4.61709   3.07824
Mo   3.20008   1.8546   3.08006
Mo   1.60594   4.61766   3.08048
Mo   1.60207   0.92343   9.24153
Mo   6.40146   3.6959   9.24215
Mo   4.80153   0.92361   9.24205
Mo   3.20147   3.69566   9.24296
S   0.00243   1.84749   7.68579
S   4.80181   4.61935   7.68636
S   3.20217   1.84725   7.68603
S   1.60184   4.61987   7.68569
S   1.58587   0.9313   1.57205
S   6.40011   3.67559   1.57721
S   4.82116   0.93297   1.57513
S   3.19639   3.6959   1.52059
S   6.40158   1.8479   10.797
S   4.80205   4.62069   10.7986
S   3.20135   1.84684   10.7984
S   1.59998   4.621   10.7979
S   1.5987   0.92605   4.60062
S   0.0009   3.69477   4.60011
S   4.81836   0.93623   4.594
S   3.19765   3.69585   4.63672
Ni   3.19858   7.3997   3.09332
Mo   1.59223   10.1615   3.07732
Mo   6.39989   7.39874   3.08023
Mo   4.80575   10.1618   3.08065
Mo   4.80188   6.46757   9.2417
Mo   3.20121   9.24029   9.24123
Mo   1.60128   6.468   9.24113
Mo   0.00122   9.24005   9.24204
S   3.20224   7.39163   7.68596
S   1.60156   10.1637   7.68544
S   0.00192   7.39164   7.68511
S   4.80165   10.164   7.68586
S   4.78568   6.47544   1.57222
S   3.19986   9.21998   1.57629
S   1.62091   6.47736   1.57421
S   6.3962   9.24004   1.52076
S   3.20133   7.39229   10.7961
S   1.6018   10.1651   10.7977
S   6.40116   7.39098   10.7986
S   4.79979   10.1651   10.7981
S   4.79851   6.47019   4.60079
S   3.20071   9.23891   4.60028
S   1.61811   6.48062   4.59308
S   6.39746   9.23999   4.63689


==> anc/DFT-relaxed/Mo-substitution/sheared-xy/gamma_96.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.40007 -0.32026 0.00109
 -0.55487 11.0886 -0.00075
 0.00214 -0.00076 12.3212

ATOMIC_POSITIONS (angstrom)
Ni   0.08796   1.44828   2.8357
Mo   4.53135   4.39185   3.11627
Mo   3.05962   1.74675   3.08427
Mo   1.22792   4.54599   3.16275
Mo   1.57496   0.84828   9.24895
Mo   -0.166   3.70229   9.24195
Mo   4.77666   0.68926   9.24674
Mo   3.03114   3.54035   9.246
S   -0.0361   1.85859   7.69274
S   4.61418   4.39299   7.6972
S   3.16277   1.69437   7.68909
S   1.4222   4.55483   7.69245
S   1.68538   0.69038   1.4299
S   6.09137   3.13193   1.73407
S   4.70012   0.62818   1.54285
S   2.86127   3.57044   1.56642
S   -0.0369   1.85986   10.8001
S   4.62144   4.38341   10.7982
S   3.16569   1.69874   10.7973
S   1.41678   4.55032   10.7997
S   1.46817   0.90626   4.56364
S   6.0745   3.69023   4.83753
S   4.89176   0.91693   4.42509
S   2.8827   3.58045   4.66277
Ni   3.01056   6.83243   2.83587
Mo   1.05388   10.0963   3.11535
Mo   5.98222   7.1309   3.08444
Mo   4.15052   9.93014   3.16292
Mo   4.49756   6.23244   9.24912
Mo   2.7566   9.08644   9.24212
Mo   1.29919   6.39367   9.24582
Mo   -0.44633   9.24476   9.24508
S   2.8865   7.24274   7.69291
S   1.13671   10.0974   7.69628
S   -0.3147   7.39878   7.68817
S   4.3448   9.93899   7.69262
S   4.60798   6.07454   1.43007
S   2.6139   8.83634   1.73314
S   1.22265   6.33259   1.54193
S   5.78387   8.9546   1.56659
S   2.8857   7.24402   10.8003
S   1.14397   10.0878   10.7973
S   -0.31178   7.40315   10.7964
S   4.33938   9.93447   10.7999
S   4.39077   6.29042   4.56381
S   2.59703   9.39464   4.83661
S   1.41429   6.62134   4.42417
S   5.8053   8.9646   4.66294


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_4.79049.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.79049 -0.0001048905 0.000349076
 -0.00018 8.2972501095 0.0004238636
 0.0005080995 0.0003564075 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   1.00344031447   7.11254447145   6.08377600594
Mo   4.63873978176   0.876414623604   3.56074455221
Mo   3.45155499714   2.92370481193   2.53698930652
Mo   2.2476330893   0.833395147575   3.49487591392
Mo   1.01925937797   2.93635640051   2.34825832259
Mo   1.19288483873   0.662108905348   9.37760089809
Mo   0.0337540964803   2.76506395707   9.39218444878
Mo   3.72521208358   0.509308253145   8.59603719135
Mo   2.50513287613   2.49508556802   10.1806089566
S   0.379298949003   1.7152810725   7.41301561243
S   4.29726838725   3.95386082951   7.52516722211
S   2.53797970484   2.28203923383   8.01585431042
S   1.4755388981   3.5837096007   6.5589570757
S   1.03927567707   0.843961889075   1.5711263747
S   4.61515702533   2.568044155   0.456208914846
S   3.48043137665   0.872900362438   1.52436449126
S   2.30230943775   3.23052758619   0.647547264307
S   4.26681893435   1.19885653587   10.8461636694
S   3.57798265371   3.95414182453   11.3956571231
S   2.15554033057   1.44233538728   12.1121521243
S   0.952863563684   3.51672364198   11.3320603829
S   1.09551991196   0.934360597726   5.44350289687
S   4.73028990061   2.94807317571   4.4891240641
S   3.39332259752   1.01399181115   5.47563702835
S   2.17383508021   2.92764815352   4.34438524055
Ni   3.39877531447   2.96386697145   6.08373861214
Mo   2.24340478176   5.0250921236   3.56078194601
Mo   1.05621999714   7.07238231193   2.53702670032
Mo   4.6427880893   4.98196775708   3.49526238372
Mo   3.41441437797   7.08492901001   2.34864479239
Mo   3.58803983873   4.81068151485   9.37798736789
Mo   2.42890909648   6.91363656657   9.39257091858
Mo   1.32987708358   4.65798575314   8.59607458515
Mo   0.109797876125   6.64376306802   10.1806463504
S   2.774453949   5.863853682   7.41340208223
S   1.90193338725   8.10253832951   7.52520461591
S   0.142644704842   6.43071673383   8.01589170422
S   3.8706938981   7.7322822102   6.5593435455
S   3.43443067707   4.99253449857   1.5715128445
S   2.21982202533   6.716721655   0.456246308646
S   1.08509637665   5.02157786244   1.52440188506
S   4.69746443775   7.37910019569   0.647933734107
S   1.87148393435   5.34753403587   10.8462010632
S   1.18264765371   8.10281932453   11.3956945169
S   4.55069533057   5.59090799678   12.1125385941
S   3.34801856368   7.66529625148   11.3324468527
S   3.49067491196   5.08293320723   5.44388936667
S   2.33495490061   7.09675067571   4.4891614579
S   0.99798759752   5.16266931115   5.47567442215
S   4.56899008021   7.07622076302   4.34477171035


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_5.109856.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.109856 -0.0001118832 0.000349076
 -0.000192 8.8504001168 0.0004238636
 0.0005419728 0.000380168 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.00129252089276   0.00323413346361   6.18857869025
Mo   5.10592793843   1.47790212201   3.03893894587
Mo   3.83451722056   3.68656105312   3.03708829135
Mo   2.55789358427   1.47356369869   2.66102462066
Mo   1.27399848478   3.690382546   3.03862856389
Mo   1.28242321167   0.735955398357   9.33924093775
Mo   5.10812662418   2.95263150201   9.71718321035
Mo   3.83118027733   0.739714487656   9.33975590821
Mo   2.56008198349   2.94908102574   9.33941690564
S   0.00450148564865   1.57383795821   7.58020181898
S   3.91250146594   3.64316010289   7.57921490524
S   2.55601839504   1.47617342807   7.55650144299
S   1.19657194467   3.63747610074   7.57940229392
S   1.20403216598   0.699417719885   1.10900070549
S   5.10529639319   2.95358455331   1.13541597895
S   3.89718281307   0.700728894871   1.09533703751
S   2.55126327264   3.03354977274   1.10944913756
S   0.00453160366215   1.39240034397   11.2683042792
S   3.76849704223   3.72527062991   11.2826934529
S   2.56042973387   1.47284370472   11.2419978796
S   1.35241116132   3.72682442449   11.2684902968
S   1.36059938262   0.789846087603   4.79597186673
S   5.10969228689   2.9511342421   4.82150957491
S   3.75321414319   0.783711316882   4.7976179655
S   2.55178700246   2.85441517332   4.80061082988
Ni   2.55612452089   4.42837825026   6.18896516005
Mo   2.55090393843   5.90315812201   3.03897633967
Mo   1.27949322056   8.11181705312   3.03712568515
Mo   0.00286958426798   5.89881969869   2.66106201446
Mo   3.82883048478   8.1155266628   3.03901503369
Mo   3.83725521167   5.16109951516   9.33962740755
Mo   2.55310262418   7.37788750201   9.71722060415
Mo   1.27615627733   5.16497048766   9.33979330201
Mo   0.00505798348835   7.37433702574   9.33945429944
S   2.55933348565   5.99898207501   7.58058828878
S   1.35747746594   8.06841610289   7.57925229904
S   0.000994395038599   5.90142942807   7.55653883679
S   3.75140394467   8.06262021754   7.57978876372
S   3.75886416598   5.12456183668   1.10938717529
S   2.55027239319   7.37884055331   1.13545337275
S   1.34215881307   5.12598489487   1.09537443131
S   5.10609527264   7.45869388954   1.10983560736
S   2.55936360366   5.81754446077   11.268690749
S   1.21347304223   8.15052662991   11.2827308467
S   0.0054057338676   5.89809970472   11.2420352734
S   3.90724316132   8.15196854129   11.2688767666
S   3.91543138262   5.2149902044   4.79635833653
S   2.55466828689   7.3763902421   4.82154696871
S   1.19819014319   5.20896731688   4.7976553593
S   5.10661900246   7.27955929012   4.80099729968


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_5.429222.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.429222 -0.0001188759 0.000349076
 -0.000204 9.4035501241 0.0004238636
 0.0005758461 0.0004039285 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   5.42872774151   9.40273701182   6.18813763714
Mo   5.42898764407   1.57181235712   2.99485041443
Mo   4.07478617288   3.91776168885   2.99528036304
Mo   2.71382371163   1.56868179859   2.89919092123
Mo   1.35412376858   3.91797087259   2.9946156001
Mo   1.36193697376   0.785977694701   9.38353520377
Mo   0.0020386933192   3.13470993146   9.47590578022
Mo   4.07053900693   0.786187177515   9.38350769675
Mo   2.71641575901   3.1318111993   9.38388194396
S   0.00404419352494   1.60245865675   7.67408147009
S   4.1046355707   3.90097775582   7.6737463316
S   2.71676369554   1.56776626352   7.6320863857
S   1.32961038555   3.89932174918   7.67547511112
S   1.34158214225   0.776440713557   1.24351663016
S   0.000581521532119   3.13563339547   1.26105461684
S   4.08566900828   0.777134773282   1.24202167599
S   2.71423264878   3.15373430071   1.24403347759
S   0.00208269143068   1.55098051384   11.1332485558
S   4.06058756478   3.92635010474   11.1351365011
S   2.71558489983   1.56834098055   11.1179080996
S   1.37363426231   3.92696581644   11.1331252327
S   1.38681353473   0.804863518064   4.70344908889
S   5.42855146805   3.13591163434   4.74682352489
S   4.03960950492   0.803391760203   4.70433716008
S   2.71193185989   3.09936025984   4.7027009049
Ni   2.71421874151   4.70102138772   6.18775116734
Mo   2.71427464407   6.27364685712   2.99488780823
Mo   1.36007317288   8.61959618885   2.99531775684
Mo   5.42833271163   6.27039742269   2.89957739103
Mo   4.06863276858   8.61968649669   2.9950020699
Mo   4.07644597376   5.4876933188   9.38392167357
Mo   2.71654769332   7.83642555556   9.47629225002
Mo   1.35582600693   5.48802167752   9.38354509055
Mo   0.00170275900976   7.8336456993   9.38391933776
S   2.71855319352   6.30417428085   7.67446793989
S   1.3899225707   8.60281225582   7.6737837254
S   0.00205069553955   6.26960076352   7.6321237795
S   4.04411938555   8.60103737328   7.67586158092
S   4.05609114225   5.47815633766   1.24390309996
S   2.71509052153   7.83734901957   1.26144108664
S   1.37095600828   5.47896927328   1.24205906979
S   5.42874164878   7.85544992481   1.24441994739
S   2.71659169143   6.25269613794   11.1336350256
S   1.34587456478   8.62818460474   11.1351738949
S   0.000871899826856   6.27017548055   11.1179454934
S   4.08814326231   8.62868144054   11.1335117025
S   4.10132253473   5.50657914216   4.70383555869
S   2.71383846805   7.83774613434   4.74686091869
S   1.32489650492   5.5052262602   4.70437455388
S   5.42644085989   7.80107588394   4.7030873747


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_5.748588.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.748588 -0.0001258686 0.000349076
 -0.000216 9.9567001314 0.0004238636
 0.0006097194 0.000427689 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   5.74596616936   9.95432332419   6.19063877416
Mo   0.00105921746722   1.66430423261   3.01850731483
Mo   4.31601431792   4.14747450292   3.01885472362
Mo   2.87442654482   1.66026518404   2.97702955109
Mo   1.43458452174   4.14752135442   3.01868961305
Mo   1.44185696323   0.833024279847   9.35884144992
Mo   0.00055710291637   3.31996907519   9.40104247776
Mo   4.30923271672   0.833110546651   9.35880859527
Mo   2.87560934148   3.31625560145   9.35906794723
S   0.00193690064673   1.6720360981   7.69398437539
S   4.32218611418   4.14470323481   7.694953882
S   2.87581790359   1.66080843442   7.66746162561
S   1.42739881938   4.14314354536   7.69561600544
S   1.43082578447   0.826725103583   1.34442269325
S   0.000877227086987   3.31999611757   1.35435932132
S   4.31887928368   0.827033464266   1.344663178
S   2.87514029543   3.32819798856   1.3450792038
S   0.00109629148122   1.65277921917   11.0326186558
S   4.305888905   4.15382752915   11.0335284344
S   2.87576971959   1.66067389123   11.0233136305
S   1.44484502813   4.15398206563   11.0322579445
S   1.44612207331   0.835968894208   4.6828758456
S   0.000489181878139   3.31996854417   4.7105715435
S   4.30231207491   0.836397255168   4.68200348518
S   2.87459617119   3.30841371889   4.68176189209
Ni   2.87178016936   4.97603619279   6.19025230436
Mo   2.87524521747   6.64259136401   3.01889378463
Mo   1.44161231792   9.12588750292   3.01889211742
Mo   2.45448185334e-05   6.63867818404   2.97706694489
Mo   4.30877052174   9.12580848582   3.01907608285
Mo   4.31604296323   5.81131141125   9.35922791972
Mo   2.87474310292   8.29825620659   9.40142894756
Mo   1.43483071672   5.81152354665   9.35884598907
Mo   0.00120734147843   8.29466860145   9.35910534103
S   2.87612290065   6.6503232295   7.69437084519
S   1.44778411418   9.12311623481   7.6949912758
S   0.00141590358892   6.63922143442   7.66749901941
S   4.30158481938   9.12143067676   7.69600247524
S   4.30501178447   5.80501223498   1.34480916305
S   2.87506322709   8.29828324897   1.35474579112
S   1.44447728368   5.80544646427   1.3447005718
S   0.00073829542959   8.30661098856   1.3451165976
S   2.87528229148   6.63106635057   11.0330051256
S   1.431486905   9.13224052915   11.0335658282
S   0.00136771959148   6.63908689123   11.0233510243
S   4.31903102813   9.13226919703   11.0326444143
S   4.32030807331   5.81425602561   4.6832623154
S   2.87467518188   8.29825567557   4.7109580133
S   1.42791007491   5.81481025517   4.68204087898
S   0.000194171189363   8.28682671889   4.68179928589


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_6.067954.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.067954 -0.0001328613 0.000349076
 -0.000228 10.5098501387 0.0004238636
 0.0006435927 0.0004514495 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   6.06706264537   10.5079588159   6.18519509496
Mo   6.06787385832   1.75718515832   3.05964267995
Mo   4.55532169832   4.37793952993   3.05910199583
Mo   3.03400490438   1.75283483016   3.03563766949
Mo   1.51298749474   4.37837347163   3.05945628025
Mo   1.52250779814   0.87894595609   9.31899092872
Mo   0.00145408054888   3.50414745995   9.33997908007
Mo   4.54837562015   0.879359904011   9.31976052933
Mo   3.03580365215   3.49992100706   9.31927198931
S   0.0015446052349   1.74360637205   7.70010705764
S   4.54512193457   4.38457288817   7.70091624761
S   3.03560050405   1.7528648998   7.6896521107
S   1.52563236575   4.38453736359   7.70110580372
S   1.51364604057   0.875173253668   1.44875999495
S   0.000249785870406   3.50446707249   1.4523093947
S   4.55468274461   0.87509601158   1.44865035505
S   3.03408959282   3.50893699217   1.44907506846
S   0.00160513894285   1.74962823911   10.9285580086
S   4.54991641244   4.38164903358   10.9291846672
S   3.0353427247   1.75275350456   10.9266208409
S   1.52116498743   4.38172349499   10.9285793603
S   1.51112022607   0.873486100377   4.67729789045
S   6.06799598712   3.50430242426   4.68969695467
S   4.55679119295   0.873701576863   4.67718455716
S   3.03413890955   3.51085564458   4.67691574313
Ni   3.03319964537   5.25310017723   6.18480862516
Mo   3.03378285832   7.01217665832   3.05968007375
Mo   1.52123069832   9.63293102993   3.05913938963
Mo   6.06786790438   7.00769346886   3.03602413929
Mo   4.54685049474   9.63323211033   3.05984275005
Mo   4.55637079814   6.13380459479   9.31937739852
Mo   3.03531708055   8.75900609865   9.34036554987
Mo   1.51428462015   6.13435140401   9.31979792313
Mo   0.00171265214799   8.75491250706   9.31930938311
S   3.03540760523   6.99846501075   7.70049352744
S   1.51103093457   9.63956438817   7.70095364141
S   0.0015095040505   7.0078563998   7.6896895045
S   4.55949536575   9.63939600229   7.70149227352
S   4.54750904057   6.13003189237   1.44914646475
S   3.03411278587   8.75932571119   1.4526958645
S   1.52059174461   6.13008751158   1.44868774885
S   -1.40717894543e-06   8.76392849217   1.44911246226
S   3.03546813894   7.00448687781   10.9289444784
S   1.51582541244   9.63664053358   10.929222061
S   0.00125172469997   7.00774500456   10.9266582347
S   4.55502798743   9.63658213369   10.9289658301
S   4.54498322607   6.12834473908   4.67768436025
S   3.03390498712   8.75929392426   4.68973434847
S   1.52270019295   6.12869307686   4.67722195096
S   6.06800190955   8.76571428328   4.67730221293


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_6.38732.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.000349076
 -0.00024 11.063000146 0.0004238636
 0.000677466 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.0106448295467   0.0177841891248   6.22392839581
Mo   0.000186687186192   1.84762166779   3.08982449245
Mo   4.79388417923   4.60794989354   3.09008726598
Mo   3.19393233844   1.84412224221   3.09331524302
Mo   1.59376495881   4.60806801823   3.09001980094
Mo   1.60056270033   0.924292943877   9.28186421426
Mo   0.000816351801631   3.68863823335   9.29222502467
Mo   4.78785015868   0.924428296112   9.28214317574
Mo   3.19432966528   3.68439472061   9.28202360046
S   6.3876355752   1.82159265842   7.70645540295
S   4.77020969723   4.62140051048   7.70614798744
S   3.19411011218   1.84404444414   7.71108246957
S   1.61909383723   4.62231019656   7.70560006979
S   1.60231883499   0.925175345222   1.54043679462
S   5.41543085524e-05   3.68783059385   1.53174886132
S   4.78539983757   0.925091050694   1.54057086271
S   3.19378617262   3.68193647413   1.54077947119
S   6.38785380205   1.84605596612   10.8357177077
S   4.79253997236   4.60901073258   10.8358416906
S   3.19411335401   1.84403438945   10.838685482
S   1.59599807216   4.60923463307   10.8355731379
S   1.56803397752   0.905150919945   4.66912847016
S   6.38731662911   3.68757402336   4.65957739596
S   4.81967000884   0.904795832372   4.6692148268
S   3.19353926902   3.72185239918   4.66923460773
Ni   3.20418482955   5.54921433512   6.22431486561
Mo   3.19372668719   7.37905181379   3.09021096225
Mo   1.60010417923   10.1395198935   3.09012465978
Mo   0.000152338441473   7.37569224221   3.09335263682
Mo   4.78730495881   10.1394981642   3.09040627074
Mo   4.79410270033   6.45572308988   9.28225068406
Mo   3.1943563518   9.22006837935   9.29261149447
Mo   1.59407015868   6.45599829611   9.28218056954
Mo   0.000549665283428   9.21596472061   9.28206099426
S   3.1938555752   7.35316265842   7.70649279675
S   1.57642969723   10.1529705105   7.70618538124
S   0.000330112182628   7.37561444414   7.71111986337
S   4.81263383723   10.1537403426   7.70598653959
S   4.79585883499   6.45660549122   1.54082326442
S   3.19359415431   9.21926073985   1.53213533112
S   1.59161983757   6.45666105069   1.54060825651
S   6.17261526653e-06   9.21350647413   1.54081686499
S   3.19407380205   7.37762596612   10.8357551015
S   1.59875997236   10.1405807326   10.8358790844
S   6.38765335401   7.37546453545   10.8390719518
S   4.78953807216   10.1406647791   10.8359596077
S   4.76157397752   6.43658106594   4.66951493996
S   3.19353662911   9.21914402336   4.65961478976
S   1.62589000884   6.43636583237   4.6692522206
S   6.38707926902   9.25328254518   4.66962107753


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_6.706686.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.706686 -0.0001468467 0.000349076
 -0.000252 11.6161501533 0.0004238636
 0.0007113393 0.0004989705 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   6.68896664368   0.0747925326425   6.90041457571
Mo   0.0146398622241   1.87958067198   3.08224318003
Mo   5.04249838905   4.77968961191   3.08342885775
Mo   3.36851552823   1.87339976882   3.11010876911
Mo   1.69064230795   4.77824703408   3.0839013612
Mo   1.67152235776   1.02900092116   9.20888818662
Mo   6.69665426312   3.93193144874   9.32759305554
Mo   5.01261911042   1.02978567897   9.21055822399
Mo   3.3426111815   3.916721012   9.21087112777
S   6.6955959874   2.07428894145   7.69918423737
S   5.07491900857   4.85960462841   7.69425231277
S   3.34235718377   1.98930341838   7.69487173738
S   1.60631258325   4.8581148062   7.69711107113
S   1.70031462559   0.91488413902   1.58142090907
S   0.0128294254816   3.81483489078   1.5650123223
S   5.03684183251   0.91257031606   1.58258224261
S   3.36659777488   3.80000910242   1.58040716179
S   6.69646548148   1.96882214022   10.7500475086
S   4.99499365672   4.90970721537   10.7497507445
S   3.34075945068   1.98849659459   10.726057343
S   1.69336667216   4.91105605876   10.7509092619
S   1.6607397986   0.893877863935   4.61358701249
S   0.0119011692979   3.81491411909   4.59371074681
S   5.07848182938   0.890535321298   4.61638008167
S   3.36656729738   3.83029482178   4.60828353391
Ni   3.33549764368   5.88294103264   6.90045196951
Mo   3.36785686222   7.68758232528   3.08262964983
Mo   1.68902938905   10.5878381119   3.08346625155
Mo   0.0150465282259   7.68154826882   3.11014616291
Mo   5.04385930795   10.5862486874   3.084287831
Mo   5.02473935776   6.83700257446   9.20927465642
Mo   3.34318526312   9.74007994874   9.32763044934
Mo   1.65915011042   6.83793417897   9.21059561779
Mo   6.6958281815   9.7247226653   9.21125759757
S   3.3421269874   7.88243744145   7.69922163117
S   1.72145000857   10.6677531284   7.69428970657
S   6.69557418377   7.79730507168   7.69525820718
S   4.95952958325   10.6661164595   7.69749754093
S   5.05353162559   6.72288579232   1.58180737887
S   3.36604642548   9.62283654408   1.5653987921
S   1.68337283251   6.72071881606   1.58261963641
S   0.0131287748773   9.60815760242   1.58044455559
S   3.34299648148   7.77697064022   10.7500849024
S   1.64152465672   10.7178557154   10.7497881383
S   6.69397645068   7.79649824789   10.7264438128
S   5.04658367216   10.7190577121   10.7512957317
S   5.0139567986   6.70187951723   4.61397348229
S   3.3651181693   9.62291577239   4.59409721661
S   1.72501282938   6.6986838213   4.61641747547
S   0.0130982973788   9.63844332178   4.60832092771


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_7.026052.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.026052 -0.0001538394 0.000349076
 -0.000264 12.1693001606 0.0004238636
 0.0007452126 0.000522731 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.00950528688537   0.0317857884222   7.32888322021
Mo   7.01814633212   1.99460924336   3.07460789145
Mo   5.2610277568   5.03692592546   3.07514927811
Mo   3.50480246213   1.99525299316   3.08541395369
Mo   1.74872691049   5.03696359156   3.0754586535
Mo   1.80958599436   1.07316700213   9.19554256655
Mo   0.00925099744772   4.08971490773   9.2954421584
Mo   5.23548005113   1.0731716562   9.19498419484
Mo   3.52218967718   4.03979290766   9.19494400275
S   0.0092161679785   2.1407387489   7.70507128168
S   5.34860721754   5.06381476535   7.70383108771
S   3.5225103247   2.06268842023   7.7170610944
S   1.69518451027   5.0633892757   7.70247112082
S   1.75041598693   0.981968116104   1.60312657361
S   7.01810703453   4.02309426679   1.59613663299
S   5.25900879268   0.981133334537   1.6032971035
S   3.50509906102   4.01875401411   1.60354759209
S   0.00922884187064   2.04227265186   10.6801208417
S   5.26432839912   5.11182934357   10.6797439617
S   3.52320317319   2.06306198144   10.7119095187
S   1.77896858703   5.11156657977   10.6785995521
S   1.7359598489   0.973796973937   4.5555851958
S   7.01775541022   4.02233950257   4.54809954166
S   5.27338989792   0.975066573931   4.55599441361
S   3.50471095679   4.03793084736   4.55620499564
Ni   3.52239928689   6.11635894902   7.32926969001
Mo   3.50498833212   8.07933624336   3.07464528525
Mo   1.7478697568   11.1216529255   3.07518667191
Mo   7.01769646213   8.07982615376   3.08580042349
Mo   5.26162091049   11.1215367522   3.0758451233
Mo   5.32247999436   7.15774016273   9.19592903635
Mo   3.52214499745   10.1742880683   9.2958286282
Mo   1.72232205113   7.1578986562   9.19502158864
Mo   0.0090316771818   10.1245199077   9.19498139655
S   3.52211016798   8.2253119095   7.70545775148
S   1.83544921754   11.1485417654   7.70386848151
S   0.00935232470275   8.14741542023   7.7170984882
S   5.20807851027   11.1479624363   7.70285759062
S   5.26330998693   7.0665412767   1.60351304341
S   3.50494903453   10.1078212668   1.59617402679
S   1.74585079268   7.06586033454   1.6033344973
S   7.01799306102   10.1033271747   1.60393406189
S   3.52212284187   8.12684581246   10.6805073115
S   1.75117039912   11.1965563436   10.6797813555
S   0.0100451731865   8.14778898144   10.7119469125
S   5.29186258703   11.1961397404   10.6789860219
S   5.2488538489   7.05837013454   4.5559716656
S   3.50459741022   10.1070665026   4.54813693546
S   1.76023189792   7.05979357393   4.55603180741
S   7.01760495679   10.122504008   4.55659146544


==> anc/DFT-relaxed/Octahedral/Biaxial-strain/x_7.345418.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.345418 -0.0001608321 0.000349076
 -0.000276 12.7224501679 0.0004238636
 0.0007790859 0.0005464915 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.00996714817321   0.109368500131   8.24010768024
Mo   7.33385708977   2.00145369316   3.03130228111
Mo   5.49893207561   5.18183114306   3.03511093882
Mo   3.66149712375   1.99979894682   3.03551569639
Mo   1.82360342323   5.18192463128   3.03521854657
Mo   1.99426078176   1.25544122675   9.18261212522
Mo   0.0121781226857   4.35344557984   9.18439728198
Mo   5.3769009076   1.25457983632   9.18169381004
Mo   3.68455443756   4.18602306772   9.184245998
S   0.0173535257159   2.3130638164   7.6870098699
S   5.59689894447   5.38137137491   7.68559842487
S   3.68442487257   2.23316621036   7.71928107533
S   1.77387854429   5.37597046589   7.68282963412
S   1.82681525575   0.940467580849   1.58824100663
S   7.33289747482   4.12110111304   1.58674866932
S   5.49647040189   0.940431312001   1.5887805836
S   3.66096024522   4.12448774928   1.59182856988
S   0.0115886961232   2.28767224112   10.603719701
S   5.56858376772   5.38366001165   10.6048712272
S   3.68605026774   2.23027169002   10.7559612794
S   1.79916022362   5.38373832722   10.6035262034
S   1.82299968649   0.94004344583   4.47813939674
S   7.3339895239   4.12233075079   4.47578034525
S   5.49830952353   0.940464292679   4.47855814878
S   3.66165990643   4.12294191713   4.4801479828
Ni   3.68253814817   6.47051316803   8.24049415004
Mo   3.66101008977   8.36275919316   3.03133967491
Mo   1.82608507561   11.5431366431   3.03514833262
Mo   7.33406812375   8.36094361472   3.03590216619
Mo   5.49617442323   11.5430692992   3.03560501637
Mo   5.66683178176   7.61658589465   9.18299859502
Mo   3.68474912269   10.7145902477   9.18478375178
Mo   1.7040539076   7.61588533632   9.18173120384
Mo   0.0117074375582   10.5473285677   9.1842833918
S   3.68992452572   8.6742084843   7.6873963397
S   1.92405194447   11.7426768749   7.68563581867
S   0.0115778725722   8.59447171036   7.71931846913
S   5.44644954429   11.7371151338   7.68321610392
S   5.49938625575   7.30161224875   1.58862747643
S   3.66005047482   10.482406613   1.58678606312
S   1.82362340189   7.301736812   1.5888179774
S   7.33353124522   10.4856324172   1.59221503968
S   3.68415969612   8.64881690902   10.6041061708
S   1.89573676772   11.7449655116   10.604908621
S   0.0132032677356   8.59157719002   10.7559986732
S   5.47173122362   11.7448829951   10.6039126732
S   5.49557068649   7.30118811373   4.47852586654
S   3.6611425239   10.4836362508   4.47581773905
S   1.82546252353   7.30176979268   4.47859554258
S   7.33423090643   10.484086585   4.4805344526


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_4.79049.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.79049 -0.0001048905 0.000261807
 -0.00018 8.2972501095 0.0003178977
 0.0005080995 0.0003564075 9.2799

ATOMIC_POSITIONS (angstrom)
Ni   0.00415911998122   8.29623282529   4.97465226938
Mo   4.78799732244   1.3788765343   2.27934974165
Mo   3.58389899781   3.46317966405   2.28564864402
Mo   2.39254144677   1.38542579763   2.19551350561
Mo   1.20040967577   3.46259197357   2.27918300788
Mo   1.20808336981   0.694775932235   6.92872711797
Mo   0.0050716584959   2.7642781329   7.2105504937
Mo   3.58672600717   0.696320132707   6.92861895097
Mo   2.39874151444   2.75715334786   6.92882699097
S   4.7897743922   1.66063636273   5.46728456503
S   3.83752492765   3.31729236424   5.46614669059
S   2.39681425427   1.38340139125   5.34375305591
S   0.957699614256   3.32096048888   5.4668843865
S   1.1970686637   0.69158081318   0.69778333485
S   0.000509639291414   2.76629048806   0.676190168933
S   3.58972314402   0.694073542984   0.695730253354
S   2.39559378554   2.76754702395   0.697905743504
S   0.00160483245753   1.29978198446   8.58063780943
S   3.52786476357   3.49615296098   8.58116047768
S   2.39359126127   1.3852618827   8.5072926547
S   1.27161414225   3.49955690259   8.58079111248
S   1.28520323231   0.747364804327   3.82438055829
S   0.000429474617248   2.76612607572   3.79611874932
S   3.50627676507   0.742072585039   3.82333014552
S   2.39114188379   2.66371377334   3.82451547349
Ni   2.39949411998   4.14755532529   4.97462422403
Mo   2.39266232244   5.5275540343   2.279377787
Mo   1.18856399781   7.61185716405   2.28567668937
Mo   4.78769644677   5.53399840713   2.19580335796
Mo   3.59556467577   7.61116458307   2.27947286023
Mo   3.60323836981   4.84334854174   6.92901697032
Mo   2.4002266585   6.9128507424   7.21084034605
Mo   1.19139100717   4.84499763271   6.92864699632
Mo   0.00340651443853   6.90583084786   6.92885503632
S   2.3944393922   5.80931386273   5.46731261038
S   1.44218992765   7.46596986424   5.46617473594
S   0.00147925426903   5.53207889125   5.34378110126
S   3.35285461426   7.46953309838   5.46717423885
S   3.5922236637   4.84015342268   0.6980731872
S   2.39566463929   6.91486309756   0.676480021283
S   1.19438814402   4.84275104298   0.695758298704
S   0.000258785543031   6.91622452395   0.697933788854
S   2.39675983246   5.44835459396   8.58092766178
S   1.13252976357   7.64483046098   8.58118852303
S   4.78874626127   5.5338344922   8.50758250705
S   3.66676914225   7.64812951209   8.58108096483
S   3.68035823231   4.89593741383   3.82467041064
S   2.39558447462   6.91469868522   3.79640860167
S   1.11094176507   4.89075008504   3.82335819087
S   4.78629688379   6.81228638284   3.82480532584


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_5.109856.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.109856 -0.0001118832 0.0002792608
 -0.000192 8.8504001168 0.00033909088
 0.0005419728 0.000380168 9.89856

ATOMIC_POSITIONS (angstrom)
Ni   5.10949843336   0.00118460688164   5.25106538628
Mo   5.10817362716   1.47559144405   2.42569109573
Mo   3.83108809404   3.68965778535   2.42643160702
Mo   2.55244643329   1.47781268184   2.34690389218
Mo   1.27712421123   3.69079853658   2.42587803391
Mo   1.29020066777   0.741074043835   7.41046988284
Mo   0.00322995842162   2.94943345402   7.66197294294
Mo   3.82292557718   0.744225056308   7.40908297539
Mo   2.55904357297   2.93919722584   7.41043899885
S   0.00232951844983   1.7282398522   5.8956257984
S   4.05382052932   3.56063724736   5.89371411886
S   2.55414479366   1.47647693887   5.75930691536
S   1.0598635051   3.56120948873   5.89566533175
S   1.27127079552   0.735641321291   0.79114035013
S   0.000690532795631   2.95116258235   0.783211084438
S   3.83467748519   0.737431462983   0.790941271195
S   2.55446157252   2.95870265988   0.791550008946
S   0.00134705731227   1.40805975574   9.10386461844
S   3.78112606474   3.71841789547   9.10576408126
S   2.55670056999   1.47553787181   9.03822663277
S   1.33706179179   3.72195300684   9.10402389897
S   1.35164413023   0.782185712121   4.01647481154
S   0.00116059861149   2.95056622708   4.00454223528
S   3.75574411603   0.783182338893   4.01793341831
S   2.55448649878   2.86524497756   4.0167825198
Ni   2.55447443336   4.42644060688   5.25109530132
Mo   2.55314962716   5.90084744405   2.42572101077
Mo   1.27606409404   8.11491378535   2.42646152206
Mo   5.10727843329   5.90295679864   2.34721306802
Mo   3.83195621123   8.11594265338   2.42618720975
Mo   3.84503266777   5.16621816064   7.41077905868
Mo   2.55806195842   7.37457757082   7.66228211878
Mo   1.26790157718   5.16948105631   7.40911289043
Mo   0.00401957297062   7.36445322584   7.41046891389
S   2.55716151845   6.153383969   5.89593497424
S   1.49879652932   7.98589324736   5.8937440339
S   5.10897679366   5.90162105567   5.7596160912
S   3.6146955051   7.98635360553   5.89597450759
S   3.82610279552   5.16078543809   0.79144952597
S   2.5555225328   7.37630669915   0.783520260278
S   1.27965348519   5.16268746298   0.790971186235
S   5.10929357252   7.38384677668   0.791859184786
S   2.55617905731   5.83320387254   9.10417379428
S   1.22610206474   8.14367389547   9.1057939963
S   0.00167656999428   5.90079387181   9.03825654781
S   3.89189379179   8.14709712364   9.10433307481
S   3.90647613023   5.20732982892   4.01678398738
S   2.55599259861   7.37571034388   4.00485141112
S   1.20072011603   5.20843833889   4.01796333335
S   5.10931849878   7.29038909436   4.01709169564


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_5.429222.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.429222 -0.0001188759 0.0002967146
 -0.000204 9.4035501241 0.00036028406
 0.0005758461 0.0004039285 10.51722

ATOMIC_POSITIONS (angstrom)
Ni   5.42923492916   9.40224275008   5.41159165584
Mo   5.42861780922   1.57620172455   2.57618627279
Mo   4.07682958972   3.91670223366   2.57752562042
Mo   2.71387881517   1.56871028689   2.49079230165
Mo   1.35043796165   3.91640258427   2.57632633491
Mo   1.36890198235   0.788809771357   7.90922018222
Mo   0.00215426333347   3.13393093515   8.09200632208
Mo   4.06495226835   0.789006689567   7.90910274291
Mo   2.71708611404   3.12477325725   7.90823124612
S   0.00296873188648   1.74619862957   6.34595249088
S   4.23042310223   3.82924568534   6.34481961195
S   2.71662429438   1.56776741844   6.23570303347
S   1.20243140894   3.82806725294   6.34653770384
S   1.34533992879   0.778234965546   0.920752771099
S   5.42780079589   3.1371677228   0.934380900977
S   4.0826392229   0.778907778771   0.920775127543
S   2.71455226437   3.14986945409   0.921439461866
S   0.00157250426461   1.52224178959   9.5985190698
S   4.03619230185   3.94011841265   9.59825971694
S   2.71667372509   1.56848536117   9.54408624469
S   1.39779814045   3.94120788175   9.59808581131
S   1.43333846155   0.831259771902   4.1783289921
S   5.4283788504   3.13618317774   4.2178851293
S   3.99487412442   0.829773607343   4.17919084132
S   2.71281479534   3.04565393815   4.17799987567
Ni   2.71472592916   4.70052712598   5.41126315651
Mo   2.71390480922   6.27803622455   2.57621805752
Mo   1.36211658972   8.61853673366   2.57755740515
Mo   5.42838781517   6.27042591099   2.49112080098
Mo   4.06494696165   8.61811820837   2.57665483424
Mo   4.08341098235   5.49052539546   7.90954868155
Mo   2.71666326333   7.83564655925   8.09233482141
Mo   1.35023926835   5.49084118957   7.90913452764
Mo   0.00237311404454   7.82660775725   7.90826303085
S   2.71747773189   6.44791425367   6.34628099021
S   1.51571010223   8.53108018534   6.34485139668
S   0.0019112943813   6.26960191844   6.2357348182
S   3.91694040894   8.52978287704   6.34686620317
S   4.05984892879   5.47995058965   0.921081270429
S   2.71308779589   7.8390022228   0.934412685707
S   1.3679262229   5.48074227877   0.920806912273
S   5.42906126437   7.85158507819   0.921767961196
S   2.71608150426   6.22395741369   9.59884756913
S   1.32147930185   8.64195291265   9.59829150167
S   0.00196072509402   6.27031986117   9.54411802942
S   4.11230714045   8.64292350585   9.59841431064
S   4.14784746155   5.532975396   4.17865749143
S   2.7136658504   7.83801767774   4.21791691403
S   1.28016112442   5.53160810734   4.17922262605
S   5.42732379534   7.74736956225   4.178328375


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_5.748588.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.748588 -0.0001258686 0.0003141684
 -0.000216 9.9567001314 0.00038147724
 0.0006097194 0.000427689 11.13588

ATOMIC_POSITIONS (angstrom)
Ni   0.000677988937432   0.00106717962865   5.58166236365
Mo   0.000611465946209   1.67080861579   2.72999997535
Mo   4.32098489419   4.14424457805   2.73027041711
Mo   2.87496739601   1.66028058953   2.64029533349
Mo   1.42848134536   4.1441625015   2.73006275522
Mo   1.44725072226   0.836182868887   8.40672374585
Mo   0.000774844782793   3.32005199388   8.50511448127
Mo   4.30320954773   0.836087989311   8.40694709862
Mo   2.87514325616   3.30930486069   8.40699691939
S   0.00170993539942   1.74535855158   6.81595432831
S   4.38559117235   4.10736098596   6.81608429402
S   2.87544400661   1.66045051099   6.74171972919
S   1.36500927533   4.10668497599   6.81631334102
S   1.41873389685   0.819857740159   1.08699073265
S   0.000276643319056   3.31983246401   1.10762063088
S   4.33105057586   0.819602857738   1.08697568895
S   2.87467911596   3.34174739034   1.08718792016
S   0.00110752010548   1.63577018908   10.0525197621
S   4.2908288778   4.16205952463   10.0530213448
S   2.87531791961   1.66032527524   10.028384551
S   1.45952702585   4.16193368682   10.0526691527
S   1.50440088727   0.869882888341   4.32351166259
S   0.000238064717788   3.31982928146   4.39366086179
S   4.24514482493   0.868924104447   4.32385968799
S   2.8739554548   3.24251732878   4.32361451226
Ni   2.87486398894   4.97935431103   5.58201018647
Mo   2.87479746595   6.64909574719   2.73034779817
Mo   1.44658289419   9.12265757805   2.73030407153
Mo   0.00056539601135   6.63869358953   2.64032898791
Mo   4.30266734536   9.1224496329   2.73041057804
Mo   4.32143672226   5.81447000029   8.40707156867
Mo   2.87496084478   8.29833912528   8.50546230409
Mo   1.42880754773   5.81450098931   8.40698075304
Mo   0.000741256161912   8.28771786069   8.40703057381
S   2.8758959354   6.72364568298   6.81630215113
S   1.51118917235   9.08577398596   6.81611794844
S   0.00104200660612   6.63886351099   6.74175338361
S   4.23919527533   9.08497210739   6.81666116384
S   4.29291989685   5.79814487156   1.08733855547
S   2.87446264332   8.29811959541   1.1079684537
S   1.45664857586   5.79801585774   1.08700934337
S   0.000277115959776   8.32016039034   1.08722157458
S   2.87529352011   6.61405732048   10.0528675849
S   1.4164268778   9.14047252463   10.0530549992
S   0.000915919605132   6.63873827524   10.0284182054
S   4.33371302585   9.14022081822   10.0530169755
S   4.37858688727   5.84817001974   4.32385948541
S   2.87442406472   8.29811641286   4.39400868461
S   1.37074282493   5.84733710445   4.32389334241
S   5.7481414548   8.22080446018   4.32396233508


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_6.067954.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.067954 -0.0001328613 0.0003316222
 -0.000228 10.5098501387 0.00040267042
 0.0006435927 0.0004514495 11.75454

ATOMIC_POSITIONS (angstrom)
Ni   6.06764895137   10.509067605   5.8889912763
Mo   0.000361311333833   1.76009401385   2.88526909152
Mo   4.55791709613   4.37642261922   2.88538329022
Mo   3.03420603073   1.75264074875   2.83974462155
Mo   1.51085155801   4.37660750946   2.88536011496
Mo   1.52473155612   0.880659049492   8.87136857813
Mo   0.00117419344987   3.50417681672   8.92214749528
Mo   4.54563403097   0.880800054189   8.87180542408
Mo   3.03530516964   3.49700603803   8.87165658233
S   0.00150477462104   1.77588622586   7.28155822117
S   4.57259656194   4.36858230948   7.2824326201
S   3.03539251051   1.75291024724   7.24546750538
S   1.49768766162   4.3683261189   7.28245358438
S   1.50797450313   0.871568603868   1.28313455183
S   0.000368371215996   3.50439987375   1.29332372041
S   4.56086082015   0.871552602892   1.28322455887
S   3.03440143917   3.51543940477   1.28348442517
S   0.0012903118092   1.74014989148   10.4750593574
S   4.54138257562   4.38646884207   10.4754577169
S   3.0351664972   1.75276000781   10.4630409984
S   1.52898388173   4.38650018247   10.4750628711
S   1.53349769194   0.886419091647   4.47645673175
S   0.000261882537942   3.50439842682   4.51081015977
S   4.53482686145   0.886344828588   4.4761388574
S   3.03410068667   3.48510559412   4.47607221259
Ni   3.03378595137   5.25420896632   5.88862412999
Mo   3.03422431133   7.01495265255   2.88563623783
Mo   1.52382609613   9.63141411922   2.88541881433
Mo   0.000115030728397   7.00763224875   2.83978014566
Mo   4.54471455801   9.63146614816   2.88572726127
Mo   4.55859455612   6.13551768819   8.87173572444
Mo   3.03503719345   8.75903545542   8.92251464159
Mo   1.51154303097   6.13579155419   8.87184094819
Mo   0.00121416964019   8.75199753803   8.87169210644
S   3.03536777462   7.03074486456   7.28192536748
S   1.53850556194   9.62357380948   7.28246814421
S   0.00130151050642   7.00790174724   7.24550302949
S   4.53155066162   9.6231847576   7.28282073069
S   4.54183750313   6.12642724257   1.28350169814
S   3.03423137122   8.75925851245   1.29369086672
S   1.52676982015   6.12654410289   1.28326008298
S   0.000310439174641   8.77043090477   1.28351994928
S   3.03515331181   6.99500853018   10.4754265037
S   1.50729157562   9.64146034207   10.4754932411
S   0.00107549719763   7.00775150781   10.4630765225
S   4.56284688173   9.64135882117   10.4754300174
S   4.56736069194   6.14127773035   4.47682387806
S   3.03412488254   8.75925706552   4.51117730608
S   1.50073586145   6.14133632859   4.47617438151
S   6.06796368667   8.73996423282   4.4764393589


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_6.38732.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.000349076
 -0.00024 11.063000146 0.0004238636
 0.000677466 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.0106448295467   0.0177841891248   6.22392839581
Mo   0.000186687186192   1.84762166779   3.08982449245
Mo   4.79388417923   4.60794989354   3.09008726598
Mo   3.19393233844   1.84412224221   3.09331524302
Mo   1.59376495881   4.60806801823   3.09001980094
Mo   1.60056270033   0.924292943877   9.28186421426
Mo   0.000816351801631   3.68863823335   9.29222502467
Mo   4.78785015868   0.924428296112   9.28214317574
Mo   3.19432966528   3.68439472061   9.28202360046
S   6.3876355752   1.82159265842   7.70645540295
S   4.77020969723   4.62140051048   7.70614798744
S   3.19411011218   1.84404444414   7.71108246957
S   1.61909383723   4.62231019656   7.70560006979
S   1.60231883499   0.925175345222   1.54043679462
S   5.41543085524e-05   3.68783059385   1.53174886132
S   4.78539983757   0.925091050694   1.54057086271
S   3.19378617262   3.68193647413   1.54077947119
S   6.38785380205   1.84605596612   10.8357177077
S   4.79253997236   4.60901073258   10.8358416906
S   3.19411335401   1.84403438945   10.838685482
S   1.59599807216   4.60923463307   10.8355731379
S   1.56803397752   0.905150919945   4.66912847016
S   6.38731662911   3.68757402336   4.65957739596
S   4.81967000884   0.904795832372   4.6692148268
S   3.19353926902   3.72185239918   4.66923460773
Ni   3.20418482955   5.54921433512   6.22431486561
Mo   3.19372668719   7.37905181379   3.09021096225
Mo   1.60010417923   10.1395198935   3.09012465978
Mo   0.000152338441473   7.37569224221   3.09335263682
Mo   4.78730495881   10.1394981642   3.09040627074
Mo   4.79410270033   6.45572308988   9.28225068406
Mo   3.1943563518   9.22006837935   9.29261149447
Mo   1.59407015868   6.45599829611   9.28218056954
Mo   0.000549665283428   9.21596472061   9.28206099426
S   3.1938555752   7.35316265842   7.70649279675
S   1.57642969723   10.1529705105   7.70618538124
S   0.000330112182628   7.37561444414   7.71111986337
S   4.81263383723   10.1537403426   7.70598653959
S   4.79585883499   6.45660549122   1.54082326442
S   3.19359415431   9.21926073985   1.53213533112
S   1.59161983757   6.45666105069   1.54060825651
S   6.17261526653e-06   9.21350647413   1.54081686499
S   3.19407380205   7.37762596612   10.8357551015
S   1.59875997236   10.1405807326   10.8358790844
S   6.38765335401   7.37546453545   10.8390719518
S   4.78953807216   10.1406647791   10.8359596077
S   4.76157397752   6.43658106594   4.66951493996
S   3.19353662911   9.21914402336   4.65961478976
S   1.62589000884   6.43636583237   4.6692522206
S   6.38707926902   9.25328254518   4.66962107753


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_6.706686.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.706686 -0.0001468467 0.0003665298
 -0.000252 11.6161501533 0.00044505678
 0.0007113393 0.0004989705 12.99186

ATOMIC_POSITIONS (angstrom)
Ni   0.0379848286774   0.0401406402331   7.3652919739
Mo   6.66971034456   1.89685791522   3.33095006544
Mo   4.99466589763   4.79725352306   3.33150347114
Mo   3.31640452428   1.89445084471   3.34866908778
Mo   1.63975332678   4.79835681228   3.33181837176
Mo   1.72452414398   1.01542697018   9.5728925506
Mo   0.0348692665702   3.91137610944   9.68917069442
Mo   5.05331791121   1.01460045464   9.5719394501
Mo   3.38822278269   3.89996336975   9.57149817977
S   0.0346358315523   2.06182741297   8.05246772143
S   5.14234303446   4.83664034557   8.05323544499
S   3.38898642473   1.97745752888   8.05521363897
S   1.63595671746   4.83795966977   8.04939754228
S   1.64703198187   0.930733867711   1.82541786891
S   6.67110032789   3.83145348514   1.81328698131
S   4.98792341658   0.930594149814   1.82467144184
S   3.31737509233   3.82591313134   1.82438869067
S   0.0352374349661   1.94640069037   11.1123124344
S   5.03928965565   4.89577484944   11.1128296978
S   3.38935442435   1.97689981096   11.0979246192
S   1.73636373634   4.89501205901   11.1118514561
S   1.61875300327   0.914861319337   4.85680251095
S   6.67054733853   3.83112716776   4.84506520501
S   5.00921204451   0.918825692729   4.854549257
S   3.31746393692   3.84470206122   4.85413947062
Ni   3.39120182868   5.84814229353   7.36569776719
Mo   3.31624134456   7.70500641522   3.33098932893
Mo   1.64119689763   10.6054020231   3.33154273463
Mo   6.66962152428   7.70245249801   3.34907488107
Mo   4.99297032678   10.6063584656   3.33222416505
Mo   5.07774114398   6.82342862348   9.57329834389
Mo   3.38808626657   9.71937776274   9.68957648771
Mo   1.69984891121   6.82274895464   9.57197871359
Mo   0.0347537826905   9.70811186975   9.57153744326
S   3.38785283155   7.86982906627   8.05287351472
S   1.78887403446   10.6447888456   8.05327470848
S   0.035517424734   7.78560602888   8.05525290246
S   4.98917371746   10.6459613231   8.04980333557
S   5.00024898187   6.73873552101   1.8258236622
S   3.31763132789   9.63960198514   1.8133262448
S   1.63445441658   6.73874264981   1.82471070533
S   6.67059209233   9.63391478464   1.82479448396
S   3.38845443497   7.75440234367   11.1127182277
S   1.68582065565   10.7039233494   11.1128689613
S   0.0358854243512   7.78504831096   11.0979638827
S   5.08958073634   10.7030137123   11.1122572494
S   4.97197000327   6.72286297264   4.85720830424
S   3.31707833853   9.63927566776   4.8451044685
S   1.65574304451   6.72697419273   4.85458852049
S   6.67068093692   9.65270371452   4.85454526391


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_7.026052.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.3
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.026052 -0.0001538394 0.0003839836
 -0.000264 12.1693001606 0.00046624996
 0.0007452126 0.000522731 13.61052

ATOMIC_POSITIONS (angstrom)
Ni   0.0115248360631   0.016574506588   7.89300258246
Mo   7.01383067807   2.01357249365   3.73733422928
Mo   5.2571042745   5.05617910748   3.73731338032
Mo   3.50112601417   2.01393897125   3.7492478845
Mo   1.74362963659   5.05584578548   3.73696077137
Mo   1.81270358161   1.0545020204   9.77544015944
Mo   0.0109115365425   4.07086026367   9.87441966217
Mo   5.24106127846   1.05268120284   9.77629546143
Mo   3.52525707111   4.02436324119   9.77594987446
S   0.0143838247696   2.122616462   8.28898720164
S   5.35136648142   5.04879087878   8.29098079952
S   3.52748356983   2.04401235595   8.30425159531
S   1.69970815063   5.04696247108   8.29338042719
S   1.74870590635   1.00211699608   2.27304545983
S   7.01298111012   4.04086872666   2.26861026421
S   5.25467346381   1.00115738082   2.27313575617
S   3.50085118145   4.03862466296   2.27321399443
S   0.0135111338419   2.02222137443   11.2537414019
S   5.26515174048   5.09594435736   11.254773698
S   3.52781940127   2.04625702952   11.2839991007
S   1.78364510478   5.09373703614   11.2558544277
S   1.73291780007   0.992802475244   5.20679054722
S   7.01354074132   4.04172859316   5.20075953563
S   5.26988257982   0.991974969354   5.20774632072
S   3.50063859621   4.05649604977   5.20811456151
Ni   3.52441883606   6.10114766719   7.89342769924
Mo   3.50067267807   8.09829949365   3.73737536246
Mo   1.7439462745   11.1409061075   3.7373545135
Mo   7.01402001417   8.09851213185   3.74967300128
Mo   5.25652363659   11.1404189461   3.73738588815
Mo   5.32559758161   7.139075181   9.77586527622
Mo   3.52380553654   10.1554334243   9.87484477895
Mo   1.72790327846   7.13740820284   9.77633659461
Mo   0.0120990711072   10.1090902412   9.77599100764
S   3.52727782477   8.2071896226   8.28941231842
S   1.83820848142   11.1335178788   8.2910219327
S   0.014325569828   8.12873935595   8.30429272849
S   5.21260215063   11.1315356317   8.29380554397
S   5.26159990635   7.08669015668   2.27347057661
S   3.49982311012   10.1255957267   2.26865139739
S   1.74151546381   7.08588438082   2.27317688935
S   7.01374518145   10.1231978236   2.27363911121
S   3.52640513384   8.10679453503   11.2541665187
S   1.75199374048   11.1806713574   11.2548148311
S   0.0146614012674   8.13098402952   11.2840402339
S   5.29653910478   11.1783101967   11.2562795445
S   5.24581180007   7.07737563584   5.207215664
S   3.50038274132   10.1264555932   5.20080066881
S   1.75672457982   7.07670196935   5.2077874539
S   7.01353259621   10.1410692104   5.20853967829


==> anc/DFT-relaxed/Octahedral/Triaxial-strain/x_7.345418.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.3
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.345418 -0.0001608321 0.0004014374
 -0.000276 12.7224501679 0.00048744314
 0.0007790859 0.0005464915 14.22918

ATOMIC_POSITIONS (angstrom)
Ni   0.00746519772504   0.00968392756226   8.57545267055
Mo   7.33885066528   2.11051449831   4.11886547058
Mo   5.5013383892   5.29279423868   4.1189005068
Mo   3.66632727704   2.11170844801   4.12608923505
Mo   1.83097758094   5.29296916398   4.11889286774
Mo   1.95247832485   1.13237279342   9.99640956409
Mo   0.00698533029861   4.2497431748   10.0437678573
Mo   5.40943133746   1.13183279179   9.99451039839
Mo   3.68034091111   4.12660360546   9.99279896682
S   0.0136644863155   2.19516757474   8.52990491825
S   5.57743583459   5.28454451369   8.53115938255
S   3.68079251001   2.12949879624   8.56426291081
S   1.78675865117   5.27865546129   8.5316213143
S   1.83172990773   1.05361600524   2.69558790606
S   7.33768598408   4.23225240443   2.6901316513
S   5.49879473223   1.05351237917   2.69577216528
S   3.66518361993   4.22947812018   2.69587755031
S   0.0058129284853   2.1410434767   11.4095410576
S   5.52417381393   5.30342192183   11.4093708132
S   3.68169467579   2.13083463491   11.5133967122
S   1.83624023607   5.30557359088   11.4076102648
S   1.82033447357   1.04718852759   5.54410922312
S   7.33777475288   4.23259864493   5.53640785063
S   5.51030539137   1.04703280367   5.54444938917
S   3.66521495469   4.24240742037   5.54451977286
Ni   3.68003619773   6.37082859546   8.57589711082
Mo   3.66600366528   8.47181999831   4.11890847345
Mo   1.8284913892   11.6540997387   4.11894350967
Mo   7.33889827704   8.47285311591   4.12653367532
Mo   5.50354858094   11.6541138319   4.11933730801
Mo   5.62504932485   7.49351746132   9.99685400436
Mo   3.6795563303   10.6108878427   10.0442122975
Mo   1.73658433746   7.49313829179   9.99455340126
Mo   0.00749391111225   10.4879091055   9.99284196969
S   3.68623548632   8.55631224264   8.53034935852
S   1.90458883459   11.6458500137   8.53120238542
S   0.00794551001103   8.49080429624   8.56430591368
S   5.45932965117   11.6398001292   8.53206575457
S   5.50430090773   7.41476067314   2.69603234633
S   3.66483898408   10.5935579044   2.69017465417
S   1.82594773223   7.41481787917   2.69581516815
S   7.33775461993   10.5906227881   2.69632199058
S   3.67838392849   8.5021881446   11.4099854978
S   1.85132681393   11.6647274218   11.4094138161
S   0.00884767579264   8.49214013491   11.513439715
S   5.50881123607   11.6667182588   11.4080547051
S   5.49290547357   7.40833319549   5.54455366339
S   3.66492775288   10.5939041449   5.5364508535
S   1.83745839137   7.40833830367   5.54449239204
S   7.33778595469   10.6035520883   5.54496421313


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_4.79049.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.79049 -0.000139854 0.000349076
 -0.00018 11.063000146 0.0004238636
 0.0005080995 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.855024553182   0.0107323293116   6.31495806063
Mo   4.43107285521   2.69007230046   3.68325281145
Mo   3.13515973719   5.16842948095   2.43331767684
Mo   2.01936858647   2.75027876239   2.39143090231
Mo   0.756844460038   5.10797698361   3.67918175141
Mo   0.739196146899   0.36856243525   9.94495074051
Mo   4.40891552259   2.78718195746   9.97935090423
Mo   3.15257727375   0.421830621182   8.68788829226
Mo   2.0325453784   2.83503468796   8.68875322224
S   0.157015808503   1.66328189881   7.93192045119
S   3.80575287084   4.36631208423   8.31884394666
S   2.38543376939   1.5433024312   6.65181238867
S   1.54610587012   4.4041425981   7.02001434239
S   1.59337061918   1.12452819579   0.737398458631
S   0.0947655561384   3.85285100413   1.67342833412
S   3.74173640852   1.12456520158   2.04838095667
S   2.26063298979   4.11653630172   0.430555099025
S   4.66066790294   1.43229857519   11.9464349823
S   3.98050760044   4.41329319679   11.6349122207
S   2.49501987951   1.67931478574   10.7003880799
S   1.33999739166   4.40582243717   10.3235808057
S   1.43221886855   1.17642248656   4.05073557099
S   4.7293832892   4.01429966054   5.6857115875
S   3.99871273586   1.09022447879   5.33260830289
S   2.53919781459   3.85695563103   4.43176563863
Ni   3.25017955318   5.54216247531   6.31534453043
Mo   2.03573785521   8.22164230046   3.68329020525
Mo   0.739824737186   10.699999481   2.43335507064
Mo   4.41452358647   8.28170890839   2.39181737211
Mo   3.15199946004   10.6394071296   3.67956822121
Mo   3.1343511469   5.89999258125   9.94533721031
Mo   2.01358052259   8.31875195746   9.97938829803
Mo   0.757242273751   5.95340062118   8.68792568606
Mo   4.4277003784   8.36646483396   8.68913969204
S   2.5521708085   7.19471204481   7.93230692099
S   1.41041787084   9.89788208423   8.31888134046
S   4.78058876939   7.0747325772   6.65219885847
S   3.94126087012   9.9355727441   7.02040081219
S   3.98852561918   6.65595834179   0.737784928431
S   2.48992055614   9.38428115013   1.67381480392
S   1.34640140852   6.65613520158   2.04841835047
S   4.65578798979   9.64796644772   0.430941568825
S   2.26533290294   6.96386857519   11.9464723761
S   1.58517260044   9.94486319679   11.6349496145
S   0.0996848795128   7.21088478574   10.7004254737
S   3.73515239166   9.93725258317   10.3239672755
S   3.82737386855   6.70785263256   4.05112204079
S   2.3340482892   9.54586966054   5.6857489813
S   1.60337773586   6.62179447879   5.33264569669
S   0.143862814588   9.38852563103   4.43180303243


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_5.109856.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.109856 -0.000139854 0.000349076
 -0.000192 11.063000146 0.0004238636
 0.0005419728 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.004237148406   11.0626338512   6.18844904698
Mo   0.00175452961586   1.71636898669   3.03846574515
Mo   3.82861816162   4.60964379017   3.00298953276
Mo   2.55520824898   2.17537915723   2.87926639591
Mo   1.28013814737   4.60901426128   3.00257347528
Mo   1.27584478947   0.9260261356   9.37568547451
Mo   5.10991322236   3.35853142569   9.49642206166
Mo   3.83750546497   0.923743580294   9.37459311217
Mo   2.55280792954   3.81658437806   9.33986305994
S   0.000798482657596   1.80739446131   7.57574654396
S   3.92977377295   4.67888746   7.70069603705
S   2.55658451985   2.01815128974   7.68332608212
S   1.18265039617   4.67917011287   7.69304904525
S   1.32819971496   0.848108152171   1.34490692973
S   5.10880966921   3.53078840174   1.34999324044
S   3.78483392501   0.847441881527   1.34665655691
S   2.55474361356   3.77760803482   1.19628235974
S   0.000681941596175   1.75724140348   11.1809997424
S   3.88039859511   4.68613686066   11.030681936
S   2.55750657852   2.00246953572   11.0281216583
S   1.22627836003   4.68510469436   11.0324744636
S   1.37490047632   0.855787387477   4.68312048434
S   5.1094024552   3.51450703956   4.69428974758
S   3.73700750654   0.854475403312   4.68146422855
S   2.55532650329   3.72619282986   4.80153334279
Ni   2.55926114841   5.53106385125   6.18841165318
Mo   2.55658652962   7.24779913269   3.03885221495
Mo   1.27359416162   10.1412137902   3.00302692656
Mo   0.000184248982174   7.70694915723   2.87930378971
Mo   3.83497014737   10.1404444073   3.00295994508
Mo   3.83067678947   6.4574562816   9.37607194431
Mo   2.55488922236   8.89010142569   9.49645945546
Mo   1.28248146497   6.45531358029   9.37463050597
Mo   5.10763992954   9.34801452406   9.34024952974
S   2.55563048266   7.33882460731   7.57613301376
S   1.37474977295   10.21045746   7.70073343085
S   0.00156051984746   7.54972128974   7.68336347592
S   3.73748239617   10.2106002589   7.69343551505
S   3.88303171496   6.37953829817   1.34529339953
S   2.55378566921   9.06235840174   1.35003063424
S   1.22980992501   6.37901188153   1.34669395071
S   5.10957561356   9.30903818082   1.19666882954
S   2.5555139416   7.28867154948   11.1813862122
S   1.32537459511   10.2177068607   11.0307193298
S   0.00248257852475   7.53403953572   11.0281590521
S   3.78111036003   10.2165348404   11.0328609334
S   3.92973247632   6.38721753348   4.68350695414
S   2.5543784552   9.04607703956   4.69432714138
S   1.18198350654   6.38604540331   4.68150162235
S   0.000302503293378   9.25776282986   4.80157073659


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_5.429222.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.429222 -0.000139854 0.000349076
 -0.000204 11.063000146 0.0004238636
 0.0005758461 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.000453798706221   0.0392348511084   6.21405424526
Mo   0.000222597397769   1.88572650535   3.03179076139
Mo   4.07374049009   4.6365999634   3.03903877393
Mo   2.71458231439   1.88383181959   3.00342813514
Mo   1.35596531994   4.63729291738   3.03898203481
Mo   1.35969950125   0.892921235051   9.33261785311
Mo   0.00128821529379   3.64766402321   9.38135182193
Mo   4.07186404115   0.893370058001   9.33303260309
Mo   2.71571967359   3.64652892523   9.34517335121
S   0.00144653611491   1.85309022113   7.67895491385
S   4.08117881752   4.60637502865   7.71132320429
S   2.71586627118   1.86125925625   7.68253493409
S   1.35064744979   4.60647696709   7.71128853752
S   1.353417622   0.894755956864   1.40049799872
S   0.000445472230319   3.67425921971   1.40270812869
S   4.07641160776   0.895365266706   1.40043804807
S   2.71489367345   3.66988046313   1.40115715976
S   0.00123372476691   1.85787795078   10.9738847148
S   4.06742870887   4.63852320009   10.9784403084
S   2.71566492627   1.85481567918   10.9686964951
S   1.36390021726   4.63913037349   10.9781963227
S   1.36263089362   0.915080069451   4.66252108997
S   0.000204889077642   3.67076760209   4.69164549263
S   4.06654636174   0.914908852683   4.66265831173
S   2.71437927859   3.68907353633   4.69576395883
Ni   2.71496279871   5.57066499711   6.21444071506
Mo   2.7147315974   7.41715665135   3.03217723119
Mo   1.35902749009   10.1681699634   3.03907616773
Mo   5.42909131439   7.41526196559   3.00381460494
Mo   4.07047431994   10.1687230634   3.03936850461
Mo   4.07420850125   6.42435138105   9.33300432291
Mo   2.71579721529   9.17909416921   9.38173829173
Mo   1.35715104115   6.424940058   9.33306999689
Mo   0.00100667359428   9.17809892523   9.34521074501
S   2.71595553611   7.38452036713   7.67934138365
S   1.36646581752   10.1379450287   7.71136059809
S   0.00115327117747   7.39282925625   7.68257232789
S   4.06515644979   10.1379071131   7.71167500732
S   4.067926622   6.42618610286   1.40088446852
S   2.71495447223   9.20568936571   1.40309459849
S   1.36169860776   6.42693526671   1.40047544187
S   0.000180673450483   9.20145046313   1.40119455356
S   2.71574272477   7.38930809678   10.9742711846
S   1.35271570887   10.1700932001   10.9784777022
S   0.000951926272852   7.38638567918   10.9687338889
S   4.07840921726   10.1705605195   10.9785827925
S   4.07713989362   6.44651021545   4.66290755977
S   2.71471388908   9.20219774809   4.69203196243
S   1.35183336174   6.44647885268   4.66269570553
S   5.42888827859   9.22050368233   4.69615042863


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_5.748588.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.748588 -0.000139854 0.000349076
 -0.000216 11.063000146 0.0004238636
 0.0006097194 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   5.74807316074   0.0290848375946   6.20591793067
Mo   5.74856973913   1.86827109738   3.0529897698
Mo   4.31477451048   4.62603932054   3.06074482098
Mo   2.87413157879   1.8699891719   3.03655070249
Mo   1.43397378426   4.62668393602   3.06073796268
Mo   1.44167097736   0.904489718347   9.31323352276
Mo   0.00153016466031   3.66247824021   9.34465143464
Mo   4.30988923129   0.904991311906   9.31374722194
Mo   2.87596872391   3.66321426014   9.32437065052
S   0.00172458295813   1.8431836193   7.68784898366
S   4.31050349671   4.6161771651   7.70762024731
S   2.87586216863   1.8586349217   7.69024547982
S   1.44107611146   4.61623295876   7.70792706193
S   1.43736820294   0.902292620328   1.44976889292
S   0.000243230163918   3.67623481365   1.452305284
S   4.311509676   0.90268154643   1.44966574751
S   2.87448881414   3.67714364497   1.45225570367
S   0.00151434569066   1.85301865732   10.9232321994
S   4.31205279245   4.63021321785   10.9284418232
S   2.87562851338   1.85340031206   10.9220263401
S   1.4395716019   4.63059696546   10.9278840485
S   1.43314573991   0.910368612405   4.66803140919
S   5.74864904757   3.67290965345   4.68530141358
S   4.31494927683   0.910726003041   4.66787534987
S   2.87401116665   3.69533378515   4.68785245067
Ni   2.87367116074   5.56065483759   6.20595532447
Mo   2.87416773913   7.39984109738   3.0530271636
Mo   1.44037251048   10.1576093205   3.06078221478
Mo   5.74831757879   7.4014193179   3.03693717229
Mo   4.30815978426   10.158114082   3.06112443248
Mo   4.31585697736   6.43591986435   9.31361999256
Mo   2.87571616466   9.19390838621   9.34503790444
Mo   1.43548723129   6.43656131191   9.31378461574
Mo   0.00156672391276   9.19478426014   9.32440804432
S   2.87591058296   7.3746137653   7.68823545346
S   1.43610149671   10.1477471651   7.70765764111
S   0.00146016862533   7.3902049217   7.69028287362
S   4.31526211146   10.1476631048   7.70831353173
S   4.31155420294   6.43372276633   1.45015536272
S   2.87442923016   9.20766495965   1.4526917538
S   1.437107676   6.43425154643   1.44970314131
S   8.68141430925e-05   9.20871364497   1.45229309747
S   2.87570034569   7.38444880332   10.9236186692
S   1.43765079245   10.1617832178   10.928479217
S   0.00122651337759   7.38497031206   10.9220637339
S   4.3137576019   10.1620271115   10.9282705183
S   4.30733173991   6.44179875841   4.66841787899
S   2.87424704757   9.20447965345   4.68533880738
S   1.44054727683   6.44229600304   4.66791274367
S   5.74819716665   9.22676393115   4.68823892047


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_6.067954.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.067954 -0.000139854 0.000349076
 -0.000228 11.063000146 0.0004238636
 0.0006435927 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.00489180080498   0.0197185090206   6.21154074045
Mo   6.06793224794   1.85811105722   3.08505006131
Mo   4.5552292818   4.61636861131   3.08686055694
Mo   3.03429066393   1.85754435367   3.07069698178
Mo   1.51298030664   4.61677527779   3.08686356919
Mo   1.52193410762   0.915248538659   9.28590341446
Mo   0.00133589780176   3.67512208914   9.3134118622
Mo   4.54768088449   0.91578637782   9.28627449598
Mo   3.03509456241   3.67414450424   9.29027873341
S   0.00102491482988   1.8355455848   7.68849966116
S   4.54676451198   4.61670249952   7.69884049307
S   3.03479154989   1.85146697676   7.68670682994
S   1.52432254847   4.61779185588   7.69828420211
S   1.51635319415   0.913096970607   1.50607240204
S   0.000166700632867   3.68099443826   1.50470425545
S   4.55199668883   0.913092070318   1.50576511463
S   3.03415601115   3.681884935   1.50604985534
S   0.000771979415567   1.84673914018   10.8700803563
S   4.54862649294   4.6211108355   10.8719149575
S   3.03454132416   1.85051983634   10.8674497409
S   1.52138480033   4.62173386155   10.8714314363
S   1.50653117052   0.909438848458   4.67720631188
S   6.06788492966   3.68083680892   4.68612322823
S   4.56186582512   0.909079364896   4.67769144695
S   3.03375650623   3.70567688811   4.68717668082
Ni   3.0387548008   5.55114865502   6.21192721025
Mo   3.03384124794   7.38968105722   3.08508745511
Mo   1.5211382818   10.1479386113   3.08689795074
Mo   0.000199663929399   7.38911435367   3.07073437558
Mo   4.54684330664   10.1482054238   3.08725003899
Mo   4.55579710762   6.44667868466   9.28628988426
Mo   3.0351988978   9.20655223514   9.313798332
Mo   1.51358988449   6.44735637782   9.28631188978
Mo   0.00100356240851   9.20571450424   9.29031612721
S   3.03488791483   7.3669757308   7.68888613096
S   1.51267351198   10.1482724995   7.69887788687
S   0.000700549890927   7.38303697676   7.68674422374
S   4.55818554847   10.1492220019   7.69867067191
S   4.55021619415   6.44452711661   1.50645887184
S   3.03402970063   9.21242458426   1.50509072525
S   1.51790568883   6.44466207032   1.50580250843
S   6.50111540746e-05   9.213454935   1.50608724914
S   3.03463497942   7.37816928618   10.8704668261
S   1.51453549294   10.1526808355   10.8719523513
S   0.000450324164254   7.38208983634   10.8674871347
S   4.55524780033   10.1531640076   10.8718179061
S   4.54039417052   6.44086899446   4.67759278168
S   3.03379392966   9.21240680892   4.68616062203
S   1.52777482512   6.4406493649   4.67772884075
S   6.06761950623   9.23710703411   4.68756315062


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_6.38732.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.000349076
 -0.00024 11.063000146 0.0004238636
 0.000677466 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.0106448295467   0.0177841891248   6.22392839581
Mo   0.000186687186192   1.84762166779   3.08982449245
Mo   4.79388417923   4.60794989354   3.09008726598
Mo   3.19393233844   1.84412224221   3.09331524302
Mo   1.59376495881   4.60806801823   3.09001980094
Mo   1.60056270033   0.924292943877   9.28186421426
Mo   0.000816351801631   3.68863823335   9.29222502467
Mo   4.78785015868   0.924428296112   9.28214317574
Mo   3.19432966528   3.68439472061   9.28202360046
S   6.3876355752   1.82159265842   7.70645540295
S   4.77020969723   4.62140051048   7.70614798744
S   3.19411011218   1.84404444414   7.71108246957
S   1.61909383723   4.62231019656   7.70560006979
S   1.60231883499   0.925175345222   1.54043679462
S   5.41543085524e-05   3.68783059385   1.53174886132
S   4.78539983757   0.925091050694   1.54057086271
S   3.19378617262   3.68193647413   1.54077947119
S   6.38785380205   1.84605596612   10.8357177077
S   4.79253997236   4.60901073258   10.8358416906
S   3.19411335401   1.84403438945   10.838685482
S   1.59599807216   4.60923463307   10.8355731379
S   1.56803397752   0.905150919945   4.66912847016
S   6.38731662911   3.68757402336   4.65957739596
S   4.81967000884   0.904795832372   4.6692148268
S   3.19353926902   3.72185239918   4.66923460773
Ni   3.20418482955   5.54921433512   6.22431486561
Mo   3.19372668719   7.37905181379   3.09021096225
Mo   1.60010417923   10.1395198935   3.09012465978
Mo   0.000152338441473   7.37569224221   3.09335263682
Mo   4.78730495881   10.1394981642   3.09040627074
Mo   4.79410270033   6.45572308988   9.28225068406
Mo   3.1943563518   9.22006837935   9.29261149447
Mo   1.59407015868   6.45599829611   9.28218056954
Mo   0.000549665283428   9.21596472061   9.28206099426
S   3.1938555752   7.35316265842   7.70649279675
S   1.57642969723   10.1529705105   7.70618538124
S   0.000330112182628   7.37561444414   7.71111986337
S   4.81263383723   10.1537403426   7.70598653959
S   4.79585883499   6.45660549122   1.54082326442
S   3.19359415431   9.21926073985   1.53213533112
S   1.59161983757   6.45666105069   1.54060825651
S   6.17261526653e-06   9.21350647413   1.54081686499
S   3.19407380205   7.37762596612   10.8357551015
S   1.59875997236   10.1405807326   10.8358790844
S   6.38765335401   7.37546453545   10.8390719518
S   4.78953807216   10.1406647791   10.8359596077
S   4.76157397752   6.43658106594   4.66951493996
S   3.19353662911   9.21914402336   4.65961478976
S   1.62589000884   6.43636583237   4.6692522206
S   6.38707926902   9.25328254518   4.66962107753


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_6.706686.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.706686 -0.000139854 0.000349076
 -0.000252 11.063000146 0.0004238636
 0.0007113393 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.0129130040635   11.044591813   6.21620934874
Mo   6.70609551841   1.84430800854   3.11936289817
Mo   5.03139283887   4.60305847853   3.11775659506
Mo   3.35257235643   1.8348932073   3.12289123664
Mo   1.67462406285   4.60351114366   3.11766120562
Mo   1.67898251184   0.931479652358   9.2559588599
Mo   0.00183423951153   3.70066408564   9.26094127366
Mo   5.02974005005   0.931758608211   9.25631586801
Mo   3.35485884737   3.69026610782   9.25319220841
S   0.000681414933634   1.81162848858   7.7028982307
S   4.99931804646   4.61908741932   7.69743238317
S   3.35430325012   1.83277703612   7.71243752255
S   1.71151550717   4.6203480426   7.69689702278
S   1.68210268978   0.937982518104   1.59417981657
S   6.7063986751   3.70090032886   1.58236482252
S   5.02305663823   0.938415658081   1.59423062803
S   3.35290484843   3.69016437406   1.59342365172
S   0.00107977824462   1.84266581994   10.7837636927
S   5.03465430389   4.59783098885   10.7824304326
S   3.35412014628   1.83406202281   10.790423474
S   1.67512320047   4.59823928553   10.7821240584
S   1.63646734016   0.912974799022   4.67792606643
S   6.70623519575   3.7014605489   4.66060105702
S   5.06741019464   0.913418100044   4.6774323777
S   3.35239075867   3.7309039901   4.67279557207
Ni   3.36638200406   5.513021813   6.21617195494
Mo   3.35262651841   7.37587800854   3.11940029197
Mo   1.67792383887   10.1346284785   3.11779398886
Mo   6.70578935643   7.3663233533   3.12327770644
Mo   5.02784106285   10.1349412897   3.11804767542
Mo   5.03219951184   6.46290979836   9.2563453297
Mo   3.35505123951   9.23209423164   9.26132774346
Mo   1.67627105005   6.46332860821   9.25635326181
Mo   0.00138984736625   9.22183610782   9.25322960221
S   3.35389841493   7.34305863458   7.7032847005
S   1.64584904646   10.1506574193   7.69746977697
S   0.000834250119372   7.36434703612   7.71247491635
S   5.06473250717   10.1517781886   7.69728349258
S   5.03531968978   6.4694126641   1.59456628637
S   3.3529296751   9.23247032886   1.58240221632
S   1.66958763823   6.46998565808   1.59426802183
S   6.70612184843   9.22159452006   1.59381012152
S   3.35429677824   7.37409596594   10.7841501625
S   1.68118530389   10.1294009888   10.7824678264
S   0.000651146284736   7.36563202281   10.7904608678
S   5.02834020047   10.1296694315   10.7825105282
S   4.98968434016   6.44440494502   4.67831253623
S   3.35276619575   9.2330305489   4.66063845082
S   1.71394119464   6.44498810004   4.6774697715
S   6.70560775867   9.2623341361   4.67318204187


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_7.026052.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.026052 -0.000139854 0.000349076
 -0.000264 11.063000146 0.0004238636
 0.0007452126 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.00572852656156   10.1421290586   6.81960303352
Mo   7.02169837673   2.7145805037   3.11087578483
Mo   5.27347412966   5.48417693849   3.11591682979
Mo   3.50946672971   2.70689718034   3.12159591348
Mo   1.74421207707   5.48286105011   3.11603068032
Mo   1.76445843474   0.12806635987   9.19624707557
Mo   0.00529032933438   2.90017060138   9.32239605901
Mo   5.27266601161   0.129386015758   9.19430841894
Mo   3.51668028823   2.89231746032   9.17739450983
S   0.00667008274672   1.10871523173   7.67762692599
S   5.3410974155   3.75795958152   7.67660636862
S   3.51779060054   1.00955859372   7.68375347449
S   1.69612567933   3.75774354131   7.67631649129
S   1.75577795419   1.82694789715   1.60009093922
S   7.02087684607   4.59277358337   1.59841687423
S   5.26325364018   1.82445788457   1.60000752346
S   3.50908419055   4.59058370752   1.62286706989
S   0.00496125139144   0.984326016712   10.7425135531
S   5.2466165055   3.79223446601   10.7323196512
S   3.51813046843   1.01152222655   10.6991557216
S   1.78973447596   3.7946177351   10.7306305421
S   1.75228854617   1.82532822091   4.62235100186
S   7.02103865009   4.59198260123   4.62049975546
S   5.266677133   1.82327812057   4.62290698507
S   3.5103473394   4.59477594942   4.64121910781
Ni   3.51888652656   4.61055905858   6.81956563972
Mo   3.50854037673   8.2461505037   3.11091317863
Mo   1.76031612966   11.0157469385   3.11595422359
Mo   7.02236072971   8.23832732634   3.12198238328
Mo   5.25710607707   11.0142911961   3.11641715012
Mo   5.27735243474   5.65949650587   9.19663354537
Mo   3.51818432933   8.43160074738   9.32278252881
Mo   1.75950801161   5.66095601576   9.19434581274
Mo   0.00352228823062   8.42388746032   9.17743190363
S   3.51956408275   6.64014537773   7.67801339579
S   1.8279394155   9.28952958152   7.67664376242
S   0.00463260054089   6.54112859372   7.68379086829
S   5.20901967933   9.28917368731   7.67670296109
S   5.26867195419   7.35837804315   1.60047740902
S   3.50771884607   10.1243435834   1.59845426803
S   1.75009564018   7.35602788457   1.60004491726
S   7.02197819055   10.1220138535   1.62325353969
S   3.51785525139   6.51575616271   10.7429000229
S   1.7334585055   9.32380446601   10.732357045
S   0.0049724684327   6.54309222655   10.6991931154
S   5.30262847596   9.3260478811   10.7310170119
S   5.26518254617   7.35675836691   4.62273747166
S   3.50788065009   10.1235526012   4.62053714926
S   1.753519133   7.35484812057   4.62294437887
S   7.0232413394   10.1262060954   4.64160557761


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_7.345418.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.345418 -0.000139854 0.000349076
 -0.000276 11.063000146 0.0004238636
 0.0007790859 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   7.34421924554   9.31989974379   6.71524984059
Mo   7.33990582251   1.95750904186   3.0955414055
Mo   5.5180629291   4.7310196556   3.08881679411
Mo   3.66652485751   1.94703844861   3.07866836532
Mo   1.81698869027   4.73106022049   3.08967796672
Mo   1.81991536415   0.956981365494   9.25660448242
Mo   0.00935958610493   3.71634698041   9.25528622384
Mo   5.54070527347   0.95764996685   9.25875597268
Mo   3.68046283092   3.72555562944   9.26241850373
S   0.00943416585106   1.83067546017   7.76951131189
S   5.50235132438   4.61486980633   7.72159833508
S   3.6784071776   1.79677078561   7.73629643425
S   1.85303756764   4.61848628426   7.72356939458
S   1.82810587258   1.08421958785   1.59478827249
S   7.34020447856   3.84906352195   1.60111342492
S   5.50462175425   1.08382848936   1.59450583885
S   3.66709307235   3.85605807296   1.61338896028
S   0.00688875261785   1.83213512679   10.7428015128
S   5.51078973301   4.58538183181   10.7333391749
S   3.68049765657   1.82052395043   10.7406526697
S   1.85192421059   4.58522548788   10.7354350877
S   1.8398920429   1.08406830561   4.57952959847
S   7.3408306238   3.85214188585   4.58312048575
S   5.4949535626   1.08301371798   4.57978437877
S   3.66775736821   3.84772730457   4.57154494371
Ni   3.67164824554   3.78846959779   6.71486337079
Mo   3.66705882251   7.48907904186   3.0955787993
Mo   1.8452159291   10.2625896556   3.08885418791
Mo   7.33909585751   7.47846859461   3.07905483512
Mo   5.48955969027   10.2624903665   3.09006443652
Mo   5.49248636415   6.48841151149   9.25699095222
Mo   3.6819305861   9.24777712641   9.25567269364
Mo   1.86785827347   6.48921996685   9.25879336648
Mo   0.00761583091927   9.25712562944   9.26245589753
S   3.68200516585   7.36210560617   7.76989778169
S   1.82950432438   10.1464398063   7.72163572888
S   0.00556017760245   7.32834078561   7.73633382805
S   5.52560856764   10.1499164303   7.72395586438
S   5.50067687258   6.61564973385   1.59517474229
S   3.66735747856   9.38063352195   1.60115081872
S   1.83177475425   6.61539848936   1.59454323265
S   7.33966407235   9.38748821896   1.61377543008
S   3.67945975262   7.36356527279   10.7431879826
S   1.83794273301   10.1169518318   10.7333765687
S   0.00765065656571   7.35209395043   10.7406900635
S   5.52449521059   10.1166556339   10.7358215575
S   5.5124630429   6.61549845161   4.57991606827
S   3.6679836238   9.38371188585   4.58315787955
S   1.8221065626   6.61458371798   4.57982177257
S   7.34032836821   9.37915745057   4.57193141351


==> anc/DFT-relaxed/Octahedral/Uniaxial-x-strain/x_7.664784.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.664784 -0.000139854 0.000349076
 -0.000288 11.063000146 0.0004238636
 0.0008129592 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   7.6612286076   9.31174304743   6.71742351807
Mo   0.00563652221049   1.97646968279   3.1032419399
Mo   5.77111681308   4.7502878749   3.10044429873
Mo   3.8364332687   1.96761903818   3.09076156417
Mo   1.90375775562   4.75185514964   3.09959929326
Mo   1.87030731922   0.936372993413   9.24324743264
Mo   7.6632068754   3.71133210566   9.25646181908
Mo   5.78854115673   0.936126412177   9.24214616283
Mo   3.82952988308   3.69892834495   9.25293543867
S   7.66167502898   1.81955631818   7.78613200356
S   5.68601569047   4.58190530776   7.73221928433
S   3.83100753069   1.76383087647   7.73949739366
S   1.97125289633   4.58012282282   7.73015189713
S   1.92585063346   1.11466038446   1.62378090072
S   0.00486586394643   3.88306213004   1.63114462286
S   5.74895233386   1.11720265433   1.62360739165
S   3.83879279703   3.8910063157   1.6481247685
S   7.66243974649   1.80472545435   10.7154642482
S   5.73345976238   4.55135397266   10.7025076515
S   3.82897937557   1.76760701721   10.7032417882
S   1.92633645223   4.5517190927   10.7007749431
S   1.92884839136   1.11478853738   4.5708439352
S   0.00622554330894   3.88485390112   4.57030445061
S   5.74544666472   1.11694325886   4.56929755602
S   3.83576327153   3.8831779677   4.56864507648
Ni   3.8289806076   3.78031290143   6.71703704827
Mo   3.83788452221   7.50789982879   3.1036284097
Mo   1.93858081308   10.2818578749   3.10048169253
Mo   0.00389726869633   7.49918903818   3.09079895797
Mo   5.73600575562   10.2832852956   3.09998576306
Mo   5.70255531922   6.46780313941   9.24363390244
Mo   3.8306708754   9.24290210566   9.25649921288
Mo   1.95600515673   6.46769641218   9.24218355663
Mo   7.66177788308   9.23035849095   9.25332190847
S   3.82913902898   7.35112631818   7.78616939736
S   1.85347969047   10.1134753078   7.73225667813
S   7.66325553069   7.29526102247   7.73988386346
S   5.80350089633   10.1115529688   7.73053836693
S   5.75809863346   6.64609053046   1.62416737052
S   3.83711386395   9.41449227604   1.63153109266
S   1.91641633386   6.64877265433   1.62364478545
S   0.00625679702582   9.4225763157   1.6481621623
S   3.82990374649   7.33629545435   10.715501642
S   1.90092376238   10.0829239727   10.7025450453
S   7.66122737557   7.29903716321   10.703628258
S   5.75858445223   10.0831492387   10.7011614129
S   5.76109639136   6.64621868338   4.571230405
S   3.83847354331   9.41628404712   4.57069092041
S   1.91291066472   6.64851325886   4.56933494982
S   0.00322727153185   9.4147479677   4.56868247028


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_10.51722.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0002967146
 -0.00024 11.063000146 0.00036028406
 0.000677466 0.00047521 10.51722

ATOMIC_POSITIONS (angstrom)
Ni   0.00338445120635   0.00582266032067   5.29814191336
Mo   0.000688438271395   1.85194632494   2.62054342647
Mo   4.79788800205   4.60634501955   2.62085194302
Mo   3.19478858046   1.84522433175   2.52100361342
Mo   1.58999884001   4.60601878837   2.6203474403
Mo   1.60445550368   0.927113862535   7.89227147867
Mo   0.00114895277278   3.68979034641   8.01291649769
Mo   4.78418962542   0.927312428961   7.89240285404
Mo   3.1944952514   3.67961703808   7.89288956069
S   6.38765492178   1.9322668789   6.42429293489
S   4.8651190891   4.5667347519   6.42382998649
S   3.19420539175   1.8441535122   6.37299735827
S   1.5247169978   4.56792850774   6.42331440281
S   1.57229391093   0.908129942679   1.09914982895
S   6.38717928168   3.68765742117   1.12475091258
S   4.81675746237   0.907522636863   1.0992096495
S   3.19400107722   3.71848043244   1.09916464328
S   0.000840463893263   1.80837348459   9.41963896125
S   4.75871944504   4.62918007086   9.42008263418
S   3.19428600289   1.84383184631   9.38920964864
S   1.63056565656   4.62948669641   9.41997646222
S   1.6596518089   0.957850985577   4.09490504813
S   6.38734569041   3.68759516064   4.13966109941
S   4.72963748527   0.95669411027   4.09552629504
S   3.19363283524   3.61931315157   4.09596389077
Ni   3.19692445121   5.53725280632   5.29847041269
Mo   3.19422843827   7.38337647094   2.6208719258
Mo   1.60410800205   10.1379150195   2.62088372775
Mo   0.00100858046473   7.37679433175   2.52103539815
Mo   4.78353884001   10.1374489344   2.62067593963
Mo   4.79799550368   6.45854400853   7.892599978
Mo   3.19468895277   9.22122049241   8.01324499702
Mo   1.59040962542   6.45888242896   7.89243463877
Mo   0.000715251398179   9.21118703808   7.89292134542
S   3.19387492178   7.4638368789   6.42432471962
S   1.6713390891   10.0983047519   6.42386177122
S   0.000425391752776   7.3757235122   6.373029143
S   4.7182569978   10.0993586537   6.42364290214
S   4.76583391093   6.43956008868   1.09947832828
S   3.19339928168   9.21922742117   1.12478269731
S   1.62297746237   6.43909263686   1.09924143423
S   0.000221077224161   9.25005043244   1.09919642801
S   3.19438046389   7.33980363059   9.41996746058
S   1.56493944504   10.1607500709   9.42011441891
S   0.000506002886588   7.37540184631   9.38924143337
S   4.82410565656   10.1609168424   9.42030496155
S   4.8531918089   6.48928113158   4.09523354746
S   3.19356569041   9.21916516064   4.13969288414
S   1.53585748527   6.48826411027   4.09555807977
S   6.38717283524   9.15074329757   4.0962923901


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_11.13588.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0003141684
 -0.00024 11.063000146 0.00038147724
 0.000677466 0.00047521 11.13588

ATOMIC_POSITIONS (angstrom)
Ni   0.00152677498   0.00248050986764   5.60517913081
Mo   0.000593726487746   1.85186876851   2.75832948048
Mo   4.79731501957   4.60679645384   2.75872428023
Mo   3.19436158038   1.84481343077   2.69632154877
Mo   1.59082166499   4.60672154014   2.75837138124
Mo   1.60424874575   0.926854940349   8.37395740189
Mo   0.000983913688699   3.68913718557   8.45615146628
Mo   4.7851016392   0.926859268833   8.3740384688
Mo   3.19467921745   3.68114616187   8.37428561899
S   0.00112313339051   1.89068190831   6.86033977494
S   4.83051039777   4.58795492127   6.86059644248
S   3.19476688091   1.84484335708   6.81882047432
S   1.55902876575   4.58807855645   6.86049647899
S   1.58362767936   0.914914638786   1.2183935851
S   0.000183986127622   3.68839992205   1.23472967953
S   4.80512571772   0.914616955213   1.21851631795
S   3.19411864854   3.70486706863   1.21859958632
S   0.00105641231473   1.82265442036   9.91997335989
S   4.77173736898   4.62203090122   9.92037687481
S   3.19468459419   1.84456446373   9.89721193369
S   1.61751685195   4.62206686581   9.92013054877
S   1.62323341995   0.937702599791   4.27712729575
S   0.000247043857827   3.68839637055   4.31281564268
S   4.76526917349   0.937206767952   4.27733233838
S   3.19382281253   3.65915195947   4.27734217927
Ni   3.19506677498   5.53391065587   5.60552695363
Mo   3.19413372649   7.38329891451   2.7586773033
Mo   1.60353501957   10.1383664538   2.75875793465
Mo   0.000581580377751   7.37638343077   2.69635520319
Mo   4.78436166499   10.1381516861   2.75871920406
Mo   4.79778874575   6.45828508635   8.37430522471
Mo   3.19452391369   9.22056733157   8.4564992891
Mo   1.5913216392   6.45842926883   8.37407212322
Mo   0.000899217445959   9.21271616187   8.37431927341
S   3.19466313339   7.42211205431   6.86068759776
S   1.63673039777   10.1195249213   6.8606300969
S   0.000986880913527   7.37641335708   6.81885412874
S   4.75256876575   10.1195087025   6.86084430181
S   4.77716767936   6.44634478479   1.21874140792
S   3.19372398613   9.21983006805   1.23507750235
S   1.61134571772   6.44618695521   1.21854997237
S   0.000338648536205   9.23643706863   1.21863324074
S   3.19459641231   7.35408456636   9.92032118271
S   1.57795736898   10.1536009012   9.92041052923
S   0.000904594187733   7.37613446373   9.89724558811
S   4.81105685195   10.1534970118   9.92047837159
S   4.81677341995   6.46913274579   4.27747511857
S   3.19378704386   9.21982651655   4.3131634655
S   1.57148917349   6.46877676795   4.2773659928
S   6.38736281253   9.19058210547   4.27769000209


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_11.75454.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0003316222
 -0.00024 11.063000146 0.00040267042
 0.000677466 0.00047521 11.75454

ATOMIC_POSITIONS (angstrom)
Ni   0.00162975540738   0.00218960632578   5.90700803098
Mo   0.000410683183055   1.84970649102   2.91194254963
Mo   4.79538332463   4.60787001166   2.91227790951
Mo   3.19404527525   1.84480194122   2.88492428172
Mo   1.59265340914   4.60795052268   2.91204407455
Mo   1.60236421043   0.925642095858   8.84124758373
Mo   0.00122425098444   3.68893393816   8.88233556152
Mo   4.78714328276   0.925762886872   8.84146498978
Mo   3.19486097224   3.68362034233   8.84157037962
S   0.00127461112015   1.84903400195   7.29099820652
S   4.79515952455   4.60858731856   7.29159082038
S   3.19486093512   1.84496633733   7.27345360856
S   1.59479308809   4.60877325727   7.29147586808
S   1.5935112639   0.920632984912   1.36457278027
S   0.00024229831571   3.68845085036   1.36943616674
S   4.79481058135   0.92054497468   1.36461612889
S   3.1940826446   3.69335186672   1.36477375577
S   0.00110674783635   1.83622905272   10.3929691274
S   4.78389286469   4.61511297698   10.3934521518
S   3.19469720399   1.84474063534   10.3828673157
S   1.60580423348   4.61534436567   10.3931681638
S   1.59129318407   0.919437078731   4.46572919255
S   0.000200780928828   3.68843401745   4.47890702667
S   4.79648351102   0.919284890631   4.46565618284
S   3.19375653222   3.69540749101   4.46568840567
Ni   3.19516975541   5.53361975233   5.90737517729
Mo   3.19395068318   7.38113663702   2.91230969594
Mo   1.60160332463   10.1394400117   2.91231343362
Mo   0.000265275250338   7.37637194122   2.88495980583
Mo   4.78619340914   10.1393806687   2.91241122086
Mo   4.79590421043   6.45707224186   8.84161473004
Mo   3.19476425098   9.22036408416   8.88270270783
Mo   1.59336328276   6.45733288687   8.84150051389
Mo   0.00108097223695   9.21519034233   8.84160590373
S   3.19481461112   7.38046414795   7.29136535283
S   1.60137952455   10.1401573186   7.29162634449
S   0.00108093511708   7.37653633733   7.27348913267
S   4.78833308809   10.1402034033   7.29184301439
S   4.7870512639   6.45206313091   1.36493992658
S   3.19378229832   9.21988099636   1.36980331305
S   1.60103058135   6.45211497468   1.364651653
S   0.000302644602422   9.22492186672   1.36480927988
S   3.19464674784   7.36765919872   10.3933362737
S   1.59011286469   10.146682977   10.3934876759
S   0.000917203987356   7.37631063534   10.3829028398
S   4.79934423348   10.1467745117   10.3935353101
S   4.78483318407   6.45086722473   4.46609633886
S   3.19374078093   9.21986416345   4.47927417298
S   1.60270351102   6.45085489063   4.46569170695
S   6.38729653222   9.22683763701   4.46605555198


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_12.3732.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.000349076
 -0.00024 11.063000146 0.0004238636
 0.000677466 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.0106448295467   0.0177841891248   6.22392839581
Mo   0.000186687186192   1.84762166779   3.08982449245
Mo   4.79388417923   4.60794989354   3.09008726598
Mo   3.19393233844   1.84412224221   3.09331524302
Mo   1.59376495881   4.60806801823   3.09001980094
Mo   1.60056270033   0.924292943877   9.28186421426
Mo   0.000816351801631   3.68863823335   9.29222502467
Mo   4.78785015868   0.924428296112   9.28214317574
Mo   3.19432966528   3.68439472061   9.28202360046
S   6.3876355752   1.82159265842   7.70645540295
S   4.77020969723   4.62140051048   7.70614798744
S   3.19411011218   1.84404444414   7.71108246957
S   1.61909383723   4.62231019656   7.70560006979
S   1.60231883499   0.925175345222   1.54043679462
S   5.41543085524e-05   3.68783059385   1.53174886132
S   4.78539983757   0.925091050694   1.54057086271
S   3.19378617262   3.68193647413   1.54077947119
S   6.38785380205   1.84605596612   10.8357177077
S   4.79253997236   4.60901073258   10.8358416906
S   3.19411335401   1.84403438945   10.838685482
S   1.59599807216   4.60923463307   10.8355731379
S   1.56803397752   0.905150919945   4.66912847016
S   6.38731662911   3.68757402336   4.65957739596
S   4.81967000884   0.904795832372   4.6692148268
S   3.19353926902   3.72185239918   4.66923460773
Ni   3.20418482955   5.54921433512   6.22431486561
Mo   3.19372668719   7.37905181379   3.09021096225
Mo   1.60010417923   10.1395198935   3.09012465978
Mo   0.000152338441473   7.37569224221   3.09335263682
Mo   4.78730495881   10.1394981642   3.09040627074
Mo   4.79410270033   6.45572308988   9.28225068406
Mo   3.1943563518   9.22006837935   9.29261149447
Mo   1.59407015868   6.45599829611   9.28218056954
Mo   0.000549665283428   9.21596472061   9.28206099426
S   3.1938555752   7.35316265842   7.70649279675
S   1.57642969723   10.1529705105   7.70618538124
S   0.000330112182628   7.37561444414   7.71111986337
S   4.81263383723   10.1537403426   7.70598653959
S   4.79585883499   6.45660549122   1.54082326442
S   3.19359415431   9.21926073985   1.53213533112
S   1.59161983757   6.45666105069   1.54060825651
S   6.17261526653e-06   9.21350647413   1.54081686499
S   3.19407380205   7.37762596612   10.8357551015
S   1.59875997236   10.1405807326   10.8358790844
S   6.38765335401   7.37546453545   10.8390719518
S   4.78953807216   10.1406647791   10.8359596077
S   4.76157397752   6.43658106594   4.66951493996
S   3.19353662911   9.21914402336   4.65961478976
S   1.62589000884   6.43636583237   4.6692522206
S   6.38707926902   9.25328254518   4.66962107753


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_12.99186.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0003665298
 -0.00024 11.063000146 0.00044505678
 0.000677466 0.00047521 12.99186

ATOMIC_POSITIONS (angstrom)
Ni   0.00768225894495   0.011963153287   6.51413329441
Mo   6.38582463275   1.84772015477   3.35799097823
Mo   4.79231445898   4.60831171494   3.35783685485
Mo   3.19213284324   1.84458871737   3.36480857124
Mo   1.59281945261   4.60892617861   3.35791944125
Mo   1.60196590072   0.923882275339   9.63583023428
Mo   0.00269302099829   3.68829058903   9.63575580771
Mo   4.78959683422   0.924307303735   9.63624771516
Mo   3.19616163047   3.68504616859   9.63601015529
S   0.00214905979261   1.81129372569   8.05107982728
S   4.76433806465   4.62629321168   8.05136900577
S   3.19573926584   1.84440341844   8.06439971309
S   1.62891673586   4.62735382399   8.0509441872
S   1.60124247553   0.925835608001   1.8052589877
S   6.3863415689   3.68831917964   1.79395128866
S   4.78285077014   0.926298739215   1.80514591371
S   3.19244259819   3.68134830983   1.8054393929
S   0.00215702867993   1.84862477084   11.1905149675
S   4.79709646808   4.60738479231   11.1911806566
S   3.1956154957   1.84440112636   11.1992540769
S   1.59520589564   4.60790066895   11.1907607194
S   1.56256903204   0.903394463697   4.94406651783
S   6.38613854132   3.68816455472   4.92873492712
S   4.82137553506   0.903765567462   4.94419955771
S   3.1922756105   3.7265721524   4.94445498265
Ni   3.20122225894   5.54339329929   6.5145390877
Mo   3.19204463275   7.37929015477   3.35803024172
Mo   1.59853445898   10.1398817149   3.35787611834
Mo   6.38567284324   7.37601886337   3.36521436453
Mo   4.78635945261   10.1403563246   3.35832523454
Mo   4.79550590072   6.45531242134   9.63623602757
Mo   3.196233021   9.21972073503   9.636161601
Mo   1.59581683422   6.45587730374   9.63628697865
Mo   0.0023816304689   9.21661616859   9.63604941878
S   3.19568905979   7.34272387169   8.05148562057
S   1.57055806465   10.1578632117   8.05140826926
S   0.00195926583641   7.37597341844   8.06443897658
S   4.82245673586   10.15878397   8.05134998049
S   4.79478247553   6.457265754   1.80566478099
S   3.1925615689   9.21988917964   1.79399055215
S   1.58907077014   6.45786873921   1.8051851772
S   6.38598259819   9.21277845583   1.80584518619
S   3.19569702868   7.38005491684   11.1909207608
S   1.60331646808   10.1389547923   11.1912199201
S   0.0018354956992   7.37597112636   11.1992933404
S   4.78874589564   10.1393308149   11.1911665127
S   4.75610903204   6.4348246097   4.94447231112
S   3.19235854132   9.21973455472   4.92877419061
S   1.62759553506   6.43533556746   4.9442388212
S   6.3858156105   9.2580022984   4.94486077594


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_13.61052.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0003839836
 -0.00024 11.063000146 0.00046624996
 0.000677466 0.00047521 13.61052

ATOMIC_POSITIONS (angstrom)
Ni   0.00507233267144   11.0564755467   6.8156348858
Mo   6.38353670943   1.8444623622   3.68140705855
Mo   4.79000898843   4.60559370492   3.68145546465
Mo   3.19035048007   1.84258509767   3.68583518582
Mo   1.58941195121   4.60554633377   3.68174691846
Mo   1.60465387994   0.928295736979   9.93190564824
Mo   0.00527964746082   3.69289195628   9.93225519941
Mo   4.79222533604   0.928656717527   9.93266238735
Mo   3.19876116964   3.68857046618   9.9329012524
S   0.00467336383648   1.81620608439   8.34889920768
S   4.76691590398   4.6303028946   8.34951362572
S   3.19851648667   1.84839282461   8.36048776004
S   1.63132573728   4.63134782409   8.34940896599
S   1.59943134964   0.923142294089   2.12902212802
S   6.38308468837   3.68465342412   2.11853385607
S   4.78054942994   0.922651775447   2.128995607
S   3.18955871595   3.67974481239   2.12918144806
S   0.0050202537263   1.8531829569   11.4857487713
S   4.7992999311   4.61232045288   11.4868076724
S   3.19830501506   1.84808155636   11.4952407601
S   1.59837627898   4.61262842372   11.4866907243
S   1.56375619852   0.903088049209   5.26508386421
S   6.38279577839   3.6843586015   5.25261838506
S   4.81676862002   0.902481903565   5.26557028556
S   3.18972691976   3.72172871481   5.2662082712
Ni   3.19885233267   5.52490554669   6.81559375262
Mo   3.18975670943   7.3760323622   3.68144819173
Mo   1.59622898843   10.1371637049   3.68149659783
Mo   6.38389048007   7.37401524367   3.6862603026
Mo   4.78295195121   10.1369764798   3.68217203524
Mo   4.79819387994   6.45972588298   9.93233076502
Mo   3.19881964746   9.22432210228   9.93268031619
Mo   1.59844533604   6.46022671753   9.93270352053
Mo   0.00498116964395   9.22014046618   9.93294238558
S   3.19821336384   7.34763623039   8.34932432446
S   1.57313590398   10.1618728946   8.3495547589
S   0.00473648667303   7.37996282461   8.36052889322
S   4.82486573728   10.1627779701   8.34983408277
S   4.79297134964   6.45457244009   2.1294472448
S   3.18930468837   9.21622342412   2.11857498925
S   1.58676942994   6.45422177545   2.12903674018
S   6.38309871595   9.21117495839   2.12960656484
S   3.19856025373   7.3846131029   11.4861738881
S   1.6055199311   10.1438904529   11.4868488056
S   0.00452501505979   7.37965155636   11.4952818932
S   4.79191627898   10.1440585697   11.4871158411
S   4.75729619852   6.43451819521   5.26550898099
S   3.18901577839   9.2159286015   5.25265951824
S   1.62298862002   6.43405190356   5.26561141874
S   6.38326691976   9.25315886081   5.26663338798


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_14.22918.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0004014374
 -0.00024 11.063000146 0.00048744314
 0.000677466 0.00047521 14.22918

ATOMIC_POSITIONS (angstrom)
Ni   6.3850910476   11.0325006124   7.1238247495
Mo   6.38015370318   1.84032701018   4.00246672842
Mo   4.78659713179   4.60142543153   4.00272731155
Mo   3.18674620002   1.83777787936   4.00200516047
Mo   1.58670376308   4.60169604681   4.00324041515
Mo   1.60933829285   0.934500249144   10.2309068745
Mo   0.00816417043477   3.69640625423   10.2318438112
Mo   4.79625796817   0.934317132283   10.2315279926
Mo   3.20258922923   3.69747452405   10.2311206705
S   0.00928791010466   1.82010784913   8.6477642448
S   4.7743011114   4.63686762007   8.64864405437
S   3.20338417424   1.85723835252   8.66224611013
S   1.6295298231   4.63596669092   8.64951251531
S   1.59404659571   0.917809861468   2.44866804294
S   6.38019695378   3.68090079997   2.44201989308
S   4.77930817322   0.917451872689   2.44872656962
S   3.18639831022   3.67792983009   2.44921212938
S   0.00921617204585   1.85730007777   11.7850966347
S   4.80416706894   4.61874300975   11.7853427896
S   3.20330977129   1.85762053478   11.7914958136
S   1.60029050601   4.61817637772   11.7845855093
S   1.56189845157   0.900319539982   5.58387739635
S   6.37993505786   3.68078170002   5.57359872291
S   4.81106044929   0.900544015852   5.5846890031
S   3.18675315015   3.71306739923   5.58515614293
Ni   3.1915510476   5.50107046642   7.12338030923
Mo   3.18637370318   7.37189701018   4.00250973129
Mo   1.59281713179   10.1329954315   4.00277031442
Mo   6.38028620002   7.36920802536   4.00244960074
Mo   4.78024376308   10.1331261928   4.00368485542
Mo   4.80287829285   6.46593039514   10.2313513148
Mo   3.20170417043   9.22783640023   10.2322882514
Mo   1.60247796817   6.46588713228   10.2315709954
Mo   0.00880922923301   9.22904452405   10.2311636734
S   3.2028279101   7.35153799513   8.64820868507
S   1.5805211114   10.1684376201   8.64868705724
S   0.00960417423533   7.38880835252   8.662289113
S   4.8230698231   10.1673968369   8.64995695558
S   4.78758659571   6.44924000747   2.44911248321
S   3.18641695378   9.21247079997   2.44206289595
S   1.58552817322   6.44902187269   2.44876957249
S   6.37993831022   9.20935997609   2.44965656965
S   3.20275617205   7.38873022377   11.785541075
S   1.61038706894   10.1503130098   11.7853857924
S   0.00952977128931   7.38919053478   11.7915388165
S   4.79383050601   10.1496065237   11.7850299496
S   4.75543845157   6.43174968598   5.58432183662
S   3.18615505786   9.21235170002   5.57364172578
S   1.61728044929   6.43211401585   5.58473200597
S   6.38029315015   9.24449754523   5.5856005832


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_14.84784.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0004188912
 -0.00024 11.063000146 0.00050863632
 0.000677466 0.00047521 14.84784

ATOMIC_POSITIONS (angstrom)
Ni   6.3811813608   11.0345503796   7.43358031501
Mo   6.38406046538   1.84662221438   4.31924544958
Mo   4.79008925581   4.60508581951   4.31898830431
Mo   3.19006373665   1.84030623617   4.31798561935
Mo   1.59227530564   4.60609364578   4.31905554162
Mo   1.60422918639   0.929793682943   10.5318721982
Mo   0.00590907411571   3.69587949307   10.5364973701
Mo   4.79211783692   0.930582314474   10.5329038454
Mo   3.19885807568   3.6886190801   10.5348210597
S   0.0047011624625   1.82334803259   8.95207289619
S   4.76896200407   4.62970922556   8.95335574716
S   3.19800739036   1.84968755091   8.96174267592
S   1.63007112607   4.63124002883   8.95333641981
S   1.59578134378   0.921573079128   2.76577910128
S   6.38518011455   3.68758954952   2.75947616265
S   4.78409021549   0.922756785063   2.76565548379
S   3.19098676792   3.67861992846   2.76534886226
S   0.0050263701343   1.85565267759   12.0848854364
S   4.79896190052   4.61419345564   12.0874762483
S   3.19776239286   1.84778191145   12.0954468222
S   1.59971876553   4.61503366685   12.0879621823
S   1.56433685462   0.903894130838   5.89909466988
S   6.38502372362   3.68771231416   5.89005174537
S   4.81608437913   0.905031298988   5.89947317758
S   3.19124636402   3.71589415934   5.90029196502
Ni   3.1876413608   5.50312023355   7.43311655125
Mo   3.19028046538   7.37819221438   4.31929032214
Mo   1.59630925581   10.1366558195   4.31903317687
Mo   6.38360373665   7.37173638217   4.31844938311
Mo   4.78581530564   10.1375237918   4.31951930538
Mo   4.79776918639   6.46122382894   10.532335962
Mo   3.19944907412   9.22730963907   10.5369611338
Mo   1.59833783692   6.46215231447   10.532948718
Mo   0.00507807568104   9.2201890801   10.5348659323
S   3.19824116246   7.35477817859   8.95253665995
S   1.57518200407   10.1612792256   8.95340061972
S   0.00422739036094   7.38125755091   8.96178754848
S   4.82361112607   10.1626701748   8.95380018357
S   4.78932134378   6.45300322513   2.76624286504
S   3.19140011455   9.21915954952   2.75952103521
S   1.59031021549   6.45432678506   2.76570035635
S   6.38452676792   9.21005007446   2.76581262602
S   3.19856637013   7.38708282359   12.0853492001
S   1.60518190052   10.1457634556   12.0875211209
S   0.00398239286022   7.37935191145   12.0954916947
S   4.79325876553   10.1464638128   12.0884259461
S   4.75787685462   6.43532427684   5.89955843364
S   3.19124372362   9.21928231416   5.89009661793
S   1.62230437913   6.43660129899   5.89951805014
S   6.38478636402   9.24732430534   5.90075572878


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_15.4665.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.000436345
 -0.00024 11.063000146 0.0005298295
 0.000677466 0.00047521 15.4665

ATOMIC_POSITIONS (angstrom)
Ni   6.37494998018   11.0373443714   7.72368352172
Mo   6.3853546202   1.84650090372   4.63463785345
Mo   4.7920821794   4.60667424032   4.63505163927
Mo   3.19184508359   1.8430981548   4.6276799821
Mo   1.59143455086   4.60686355637   4.63534184298
Mo   1.60549989282   0.929170819089   10.8398151315
Mo   0.00365981031683   3.69114486903   10.8405997999
Mo   4.79160992241   0.928641532115   10.8399856244
Mo   3.19807404913   3.69020074434   10.8386741705
S   0.00545711676033   1.81558208575   9.25945207376
S   4.76981165563   4.63176061953   9.25963748078
S   3.19917352214   1.84983612407   9.26855444411
S   1.62503845521   4.63000349017   9.25981310508
S   1.59819774719   0.922699298906   3.07953785501
S   6.38548351517   3.68688797503   3.07511321337
S   4.78563410671   0.922388694825   3.07959197071
S   3.1916586835   3.68418861311   3.08021990464
S   0.00475516251913   1.85223227308   12.3930335597
S   4.79866189233   4.61262230644   12.3929266001
S   3.19917997863   1.85108227664   12.3990238924
S   1.59674126312   4.61196347364   12.3921809929
S   1.57078196442   0.907957201719   6.21326313094
S   6.38512699724   3.68637880828   6.20685054284
S   4.81242125039   0.908481687633   6.2137621869
S   3.19209177584   3.71354653536   6.21406872028
Ni   3.18140998018   5.50591422539   7.72320043447
Mo   3.1915746202   7.37807090372   4.6346845957
Mo   1.5983021794   10.1382442403   4.63509838152
Mo   6.38538508359   7.3745283008   4.62816306935
Mo   4.78497455086   10.1382937024   4.63582493023
Mo   4.79903989282   6.46060096509   10.8402982188
Mo   3.19719981032   9.22257501503   10.8410828871
Mo   1.59782992241   6.46021153211   10.8400323666
Mo   0.00429404912532   9.22177074434   10.8387209127
S   3.19899711676   7.34701223175   9.25993516101
S   1.57603165563   10.1633306195   9.25968422303
S   0.00539352213837   7.38140612407   9.26860118636
S   4.81857845521   10.1614336362   9.26029619233
S   4.79173774719   6.45412944491   3.08002094226
S   3.19170351517   9.21845797503   3.07515995562
S   1.59185410671   6.45395869482   3.07963871296
S   6.3851986835   9.21561875911   3.08070299189
S   3.19829516252   7.38366241908   12.393516647
S   1.60488189233   10.1441923064   12.3929733423
S   0.00539997863497   7.38265227664   12.3990706346
S   4.79028126312   10.1433936196   12.3926640802
S   4.76432196442   6.43938734772   6.21374621819
S   3.19134699724   9.21794880828   6.20689728509
S   1.61864125039   6.44005168763   6.21380892915
S   6.38563177584   9.24497668136   6.21455180753


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_9.2799.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.000261807
 -0.00024 11.063000146 0.0003178977
 0.000677466 0.00047521 9.2799

ATOMIC_POSITIONS (angstrom)
Ni   0.00556841992389   11.0600701296   5.2083475096
Mo   6.38450659721   1.90218209387   2.15390302807
Mo   4.83220408794   4.58743330082   2.1478594435
Mo   3.1935889346   1.84617981949   2.65010381067
Mo   1.54636961573   4.58457346295   2.14751767092
Mo   1.70502644591   0.982913751487   6.81909224914
Mo   0.00208931718958   3.6864709323   7.48443792261
Mo   4.69313913605   0.97979308318   6.8194152248
Mo   3.19611712595   3.56696516042   6.82335012606
S   0.00506268366233   2.15455013233   5.69455288057
S   5.06065992501   4.4535741864   5.6971018431
S   3.20005431417   1.84574590007   5.28562676695
S   1.33179242869   4.45116386995   5.6966402533
S   1.78118174846   1.03824946649   0.97071776861
S   6.38228456574   3.68813951299   0.659039546771
S   4.60442392056   1.03366246389   0.969347424482
S   3.19009117316   3.47127719014   0.969020941104
S   0.00495871445236   1.53208282726   8.33997593848
S   4.52467772085   4.76723226346   8.33923962931
S   3.19954618442   1.84002882282   8.30713272098
S   1.86736272744   4.76454921444   8.34176169612
S   1.38621963631   0.804522453444   3.64718990267
S   6.38250296853   3.6947924294   3.57845011565
S   4.99916906121   0.798683482359   3.64710255342
S   3.1888076938   3.93255456532   3.64431076971
Ni   3.19934841992   5.52850012961   5.20831946425
Mo   3.19072659721   7.43375209387   2.15393107342
Mo   1.63842408794   10.1190033008   2.14788748885
Mo   6.3871289346   7.37760996549   2.65039366302
Mo   4.73990961573   10.116003609   2.14780752327
Mo   4.89856644591   6.51434389749   6.81938210149
Mo   3.19562931719   9.2179010783   7.48472777496
Mo   1.49935913605   6.51136308318   6.81944327015
Mo   0.00233712594716   9.09853516042   6.82337817141
S   3.19860268366   7.68598027833   5.69484273292
S   1.86687992501   9.9851441864   5.69712988845
S   0.00627431416573   7.37731590007   5.2856548123
S   4.52533242869   9.98259401595   5.69693010565
S   4.97472174846   6.56967961249   0.97100762096
S   3.18850456574   9.21970951299   0.659067592121
S   1.41064392056   6.56523246389   0.969375469832
S   6.38363117316   9.00270733614   0.969310793454
S   3.19849871445   7.06351297326   8.34026579083
S   1.33089772085   10.2988022635   8.33926767466
S   0.00576618441689   7.37159882282   8.30716076633
S   5.06090272744   10.2959793604   8.34205154847
S   4.57975963631   6.33595259944   3.64747975502
S   3.18872296853   9.2263624294   3.578478161
S   1.80538906121   6.33025348236   3.64713059877
S   6.3823476938   9.46398471132   3.64460062206


==> anc/DFT-relaxed/Octahedral/Uniaxial-z-strain/z_9.89856.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.0002792608
 -0.00024 11.063000146 0.00033909088
 0.000677466 0.00047521 9.89856

ATOMIC_POSITIONS (angstrom)
Ni   0.000655324860932   11.0604067437   5.27462315918
Mo   6.38619874732   1.85165982449   2.44912344734
Mo   4.79230956043   4.61068028856   2.4502004442
Mo   3.19223595527   1.84586166129   2.40590398226
Mo   1.59285789658   4.61089508224   2.45057640867
Mo   1.6163833586   0.93079565325   7.38188824466
Mo   0.00182991198256   3.68563030022   7.61230574689
Mo   4.77789470624   0.929489957794   7.38019205025
Mo   3.19604015066   3.67006019612   7.38177646733
S   0.0042046821869   2.01252712941   6.00025002471
S   4.94084438513   4.52511292152   6.0016292953
S   3.19698151716   1.84470233777   5.91356983741
S   1.45045682107   4.5226631971   6.00088261152
S   1.59012260797   0.922019357666   0.986879020206
S   6.3863911419   3.69267451007   0.998929533514
S   4.79490216141   0.921581493259   0.986934443314
S   3.19211004061   3.69609059508   0.987650050063
S   0.00236828288407   1.75191225992   8.88979210245
S   4.71609104045   4.65366696279   8.89048110169
S   3.19826296575   1.84401154923   8.85198946648
S   1.6751871773   4.65330395223   8.88988758649
S   1.62442263559   0.942891746229   3.89441754375
S   6.38579816783   3.69118084303   3.9085411285
S   4.76008156774   0.943532791604   3.8943218558
S   3.19277439114   3.65403916034   3.89457470038
Ni   3.19443532486   5.52883674366   5.27459324414
Mo   3.19241874732   7.38322982449   2.44915336238
Mo   1.59852956043   10.1422502886   2.45023035924
Mo   6.38577595527   7.37729180729   2.4062131581
Mo   4.78639789658   10.1423252282   2.45088558451
Mo   4.8099233586   6.46222579925   7.3821974205
Mo   3.19536991198   9.21706044622   7.61261492273
Mo   1.58411470624   6.46105995779   7.38022196529
Mo   0.00226015065529   9.20163019612   7.38180638237
S   3.19774468219   7.54395727541   6.00055920055
S   1.74706438513   10.0566829215   6.00165921034
S   0.00320151716457   7.37627233777   5.91359975245
S   4.64399682107   10.0540933431   6.00119178736
S   4.78366260797   6.45344950367   0.987188196046
S   3.1926111419   9.22424451007   0.998959448554
S   1.60112216141   6.45315149326   0.986964358354
S   6.38565004061   9.22752074108   0.987959225903
S   3.19590828288   7.28334240592   8.89010127829
S   1.52231104045   10.1852369628   8.89051101673
S   0.00448296574924   7.37558154923   8.85201938152
S   4.8687271773   10.1847340982   8.89019676233
S   4.81796263559   6.47432189223   3.89472671959
S   3.19201816783   9.22275084303   3.90857104354
S   1.56630156774   6.4751027916   3.89435177084
S   6.38631439114   9.18546930634   3.89488387622


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_101.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3873339854 -0.638871854 0.000349076
 -1.1065400146 11.063024146 0.0004238636
 0.000629945 0.0004074634 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   -0.75590363117   10.7578098197   6.3873980742
Mo   6.08266049066   1.25672960638   3.07342062882
Mo   4.22659106239   4.17096567857   3.07735749628
Mo   2.89073970624   1.575095617   3.09450921856
Mo   1.02240643361   4.50094158696   3.07703068694
Mo   1.60477677229   0.736445753156   9.26115290155
Mo   -0.279371453978   3.64488559072   9.31977990947
Mo   4.77988689512   0.424664679068   9.29344843688
Mo   2.90899200283   3.35660949855   9.26110747197
S   -0.033410873947   1.8120683646   7.71742976377
S   4.53352522144   4.11556241908   7.71345368667
S   3.17621272509   1.53156339654   7.72031622662
S   1.24665822638   4.47349770233   7.71963395765
S   1.31998928057   0.7909313158   1.54263349103
S   5.84163950827   3.07709857882   1.52410108487
S   4.49978463304   0.478476774118   1.53528823808
S   2.64379369096   3.3924519363   1.54109071736
S   -0.0151084626724   1.82281350762   10.8381128514
S   4.49035984379   4.12534921694   10.8178775123
S   3.15367730741   1.54387621296   10.8187338724
S   1.30107411847   4.44674618032   10.8384111444
S   1.29028438315   0.78352903349   4.63908661055
S   5.8417544661   3.07449916719   4.63236447988
S   4.50926894123   0.474596275053   4.62506955115
S   2.64038483374   3.43344208634   4.65284230262
Ni   2.99103336883   4.90686181974   6.3873606804
Mo   2.33572349066   7.10767760638   3.07345802262
Mo   0.479654062388   10.0219136786   3.07739489008
Mo   5.53113669164   6.787171763   3.09489568836
Mo   3.66280341901   9.71301773296   3.07741715674
Mo   4.24517375769   5.94852189916   9.26153937135
Mo   2.36102553142   8.85696173672   9.32016637927
Mo   1.03294989512   6.27561267907   9.29348583068
Mo   -0.837944997165   9.20755749855   9.26114486577
S   2.60698611145   7.0241445106   7.71781623357
S   0.786588221441   9.96651041908   7.71349108047
S   -0.57072427491   7.38251139654   7.72035362042
S   3.88705521178   9.68557384833   7.72002042745
S   3.96038626597   6.0030074618   1.54301996083
S   2.09470250827   8.92804657882   1.52413847867
S   0.752847633041   6.32942477412   1.53532563188
S   5.28419067636   8.6045280823   1.54147718716
S   2.62528852273   7.03488965362   10.8384993212
S   0.743422843794   9.97629721694   10.8179149061
S   -0.593259692591   7.39482421296   10.8187712662
S   3.94147110387   9.65882232632   10.8387976142
S   3.93068136855   5.99560517949   4.63947308035
S   2.0948174661   8.92544716719   4.63240187368
S   0.762331941227   6.32554427505   4.62510694495
S   5.28078181914   8.64551823234   4.65322877242


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_107.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3873409781 -0.958237854 0.000349076
 -1.6596900219 11.063036146 0.0004238636
 0.0006061845 0.0003735901 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   4.87556832513   8.42666215155   6.66624411063
Mo   6.0859625585   0.964257638711   3.05213699187
Mo   4.08147480607   3.97511803128   3.03129278618
Mo   2.89452741485   1.43639452926   3.03971120805
Mo   0.864589976461   4.45642741461   3.04495641638
Mo   1.48864135826   0.765550329472   9.30286638811
Mo   -0.535898792132   3.70888922629   9.31265232589
Mo   4.66038188782   0.235156154483   9.3103685244
Mo   2.64202525426   3.30753883749   9.29577558517
S   -0.141465984252   1.91191219631   7.78046033215
S   4.29843471239   4.03460697012   7.75829498578
S   3.04138682737   1.48004173669   7.73153011472
S   0.96893947011   4.46940005046   7.7157535378
S   1.31140304997   0.725151321257   1.50432536698
S   5.68940389597   2.75965721348   1.50701694704
S   4.50569731425   0.242070380435   1.5135515179
S   2.48764340716   3.24945752191   1.51762390417
S   -0.140450426094   1.91931611606   10.8406999886
S   4.24233123452   4.010611908   10.8341935702
S   3.06927897195   1.50528675416   10.8143499804
S   1.03873843258   4.45216727949   10.8387510635
S   1.32669738082   0.713553398059   4.58400329864
S   5.68290445518   2.76930537471   4.58423101416
S   4.50655798753   0.241123135395   4.58927188006
S   2.48986406582   3.24938622448   4.55193755267
Ni   2.51174284703   3.37426300555   6.66585764083
Mo   2.0624470585   6.97489463871   3.05217438567
Mo   0.0579593060723   9.98575503128   3.03133017998
Mo   5.25835289295   6.48879367526   3.04009767785
Mo   3.22841545456   9.50882656061   3.04534288618
Mo   3.85246683636   5.81794947547   9.30325285791
Mo   1.82792668597   8.76128837229   9.31303879569
Mo   0.636866387822   6.24579315448   9.3104059182
Mo   -1.38149024574   9.31817583749   9.29581297897
S   2.22235949385   6.96431134231   7.78084680195
S   0.274919212391   10.0452439701   7.75833237958
S   -0.982128672631   7.49067873669   7.73156750852
S   3.33276494821   9.52179919646   7.7161400076
S   3.67522852807   5.77755046726   1.50471183678
S   1.66588839597   8.77029421348   1.50705434084
S   0.482181814252   6.25270738043   1.5135889117
S   4.85146888526   8.30185666791   1.51801037397
S   2.22337505201   6.97171526206   10.8410864584
S   0.218815734515   10.021248908   10.834230964
S   -0.954236528052   7.51592375416   10.8143873742
S   3.40256391068   9.50456642549   10.8391375333
S   3.69052285892   5.76595254406   4.58438976844
S   1.65938895518   8.77994237471   4.58426840796
S   0.483042487533   6.2517601354   4.58930927386
S   4.85368954392   8.30178537048   4.55232402247


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_112.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3873479708 -1.277603854 0.000349076
 -2.2128400292 11.063048146 0.0004238636
 0.000582424 0.0003397168 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.405342284105   0.0942741239937   5.95701398944
Mo   0.756285266455   1.64523776876   3.09688505229
Mo   3.40473174863   3.77920508308   3.09673288924
Mo   3.96691251688   1.02270506597   3.05270690716
Mo   0.200057551451   4.4186064642   3.08643574699
Mo   1.86630770212   0.473689819968   9.31800797623
Mo   4.48300151092   2.59178220074   9.29970213394
Mo   5.04104870639   -0.170466149634   9.3081617006
Mo   1.28951603726   3.23774263934   9.31430621607
S   0.535003304968   1.59538517968   7.7298365448
S   3.15907459554   3.76526455167   7.74177163717
S   3.73551810026   0.974092474054   7.73313841501
S   -0.0234511728871   4.38198236948   7.74736053481
S   2.07476388235   0.507712339844   1.52923230649
S   4.70976380504   2.64400667389   1.51270110894
S   5.28055627257   -0.143914970829   1.51594827243
S   1.51149043912   3.25721431856   1.53607083726
S   0.5368832315   1.61703619108   10.8688294298
S   3.17364441634   3.74482473219   10.86554472
S   3.7456288245   0.984802476256   10.8766756277
S   -0.0248633476843   4.38486132904   10.8691785633
S   2.12112562776   0.5067236134   4.66170423669
S   4.71294837833   2.62113783167   4.64701008535
S   5.22660873221   -0.145312559264   4.67481680466
S   1.49886869307   3.28226777087   4.6814547031
Ni   2.49259625491   4.98699626999   5.95740045924
Mo   2.84353923725   6.53795991476   3.09727152209
Mo   -0.895362251373   9.94953108308   3.09677028304
Mo   -0.333181483119   7.19303106597   3.05274430096
Mo   2.28731152225   9.3113286102   3.08682221679
Mo   3.95356167292   5.36641196597   9.31839444603
Mo   0.182907510916   8.76210820074   9.29973952774
Mo   0.740954706389   5.99985985037   9.3081990944
Mo   3.37677000806   8.13046478534   9.31469268587
S   2.62225727577   6.48810732568   7.7302230146
S   -1.14101940446   9.93559055167   7.74180903097
S   -0.564575899737   7.14441847405   7.73317580881
S   2.06380279791   9.27470451548   7.74774700461
S   4.16201785315   5.40043448584   1.52961877629
S   0.409669805042   8.81433267389   1.51273850274
S   0.980462272575   6.02641102917   1.51598566623
S   3.59874440992   8.14993646456   1.53645730706
S   2.6241372023   6.50975833708   10.8692158996
S   -1.12644958366   9.91515073219   10.8655821138
S   -0.554465175501   7.15512847626   10.8767130215
S   2.06239062312   9.27758347504   10.8695650331
S   4.20837959856   5.3994457594   4.66209070649
S   0.412854378327   8.79146383167   4.64704747915
S   0.926514732213   6.02501344074   4.67485419846
S   3.58612266387   8.17498991687   4.6818411729


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_118.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3873549635 -1.596969854 0.000349076
 -2.7659900365 11.063060146 0.0004238636
 0.0005586635 0.0003058435 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.329495205075   0.0838887227514   5.98252756546
Mo   0.644461930284   1.59579061985   3.08726950009
Mo   3.14492818934   3.57156930207   3.08550510493
Mo   3.85401625926   0.813438527303   3.0410153648
Mo   -0.0580499327611   4.37513427586   3.07288598926
Mo   1.85095488866   0.35736023296   9.3230919837
Mo   4.32816843133   2.31924597457   9.31125744933
Mo   5.02174854052   -0.442146529031   9.3219827986
Mo   1.14061339889   3.12913536435   9.31925670912
S   0.491126605814   1.50060988495   7.73515430677
S   2.97680656606   3.50371727579   7.71903479208
S   3.69459276135   0.71151294259   7.72404832544
S   -0.201275470814   4.28183486599   7.73517834063
S   1.98056012171   0.448821147747   1.50020219946
S   4.48094565764   2.43496077722   1.48648722312
S   5.19514572351   -0.356417856711   1.48799156655
S   1.28554510487   3.20530180804   1.50971012595
S   0.498739286462   1.51292523813   10.8930617649
S   2.99590955128   3.48099142912   10.893912881
S   3.69800320765   0.719287647201   10.9031527378
S   -0.203637123441   4.27610633233   10.8952928054
S   2.0379726712   0.4535734164   4.66980335682
S   4.47771455875   2.40712982582   4.65581197806
S   5.15656172276   -0.360537270887   4.68229299272
S   1.24549972211   3.21424513242   4.68529860219
Ni   2.14017766857   4.81693386875   5.98291403526
Mo   2.45514439378   6.32883576585   3.08765596989
Mo   -1.43174431066   9.90158430207   3.08554249873
Mo   -0.722656240736   7.1434535273   3.0410527586
Mo   1.75263253074   9.10817942186   3.07327245906
Mo   3.66163735216   5.09040537896   9.3234784535
Mo   -0.248504068672   8.64926097457   9.31129484313
Mo   0.445076040523   5.88786847097   9.3220201924
Mo   2.95129586239   7.86218051035   9.31964317892
S   2.30180906931   6.23365503095   7.73554077657
S   -1.59986593394   9.83373227579   7.71907218588
S   -0.882079738647   7.04152794259   7.72408571924
S   1.60940699269   9.01488001199   7.73556481043
S   3.79124258521   5.18186629375   1.50058866926
S   -0.0957268423561   8.76497577722   1.48652461692
S   0.618473223513   5.97359714329   1.48802896035
S   3.09622756837   7.93834695404   1.51009659575
S   2.30942174996   6.24597038413   10.8934482347
S   -1.58076294872   9.81100642912   10.8939502748
S   -0.87866929235   7.0493026472   10.9031901316
S   1.60704534006   9.00915147833   10.8956792752
S   3.8486551347   5.1866185624   4.67018982662
S   -0.0989579412531   8.73714482582   4.65584937186
S   0.579889222763   5.96947772911   4.68233038652
S   3.05618218561   7.94729027842   4.68568507199


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_61.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3872850365 1.596690146 0.000349076
 2.7655100365 11.062940146 0.0004238636
 0.0007962685 0.0006445765 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   3.10332961547   10.9858910371   6.39144213944
Mo   5.71046577513   3.19015121416   3.05956023401
Mo   6.42091525712   5.96138397485   3.05540066038
Mo   2.50987838055   2.40373113352   3.06693645806
Mo   3.20269837244   5.16415824218   3.05657059293
Mo   1.34191188871   1.17631194755   9.29206065033
Mo   2.05233152057   3.93339485354   9.33398733426
Mo   4.52462598798   1.9697054533   9.30405775629
Mo   5.22742776598   4.74862813717   9.29138912843
S   5.83047774847   3.12974533661   7.69333992066
S   6.62201012223   5.89089304377   7.7087219558
S   2.67522258617   2.33898629244   7.71974673161
S   3.35449286698   5.10904141507   7.69540785893
S   1.17823794543   1.24055586857   1.48539622755
S   1.88038811757   4.00294275697   1.47317808719
S   4.36611625598   2.04376895856   1.48436905497
S   5.06830287334   4.80608894711   1.48620955473
S   5.86757300264   3.13867305296   10.868941386
S   6.56645772366   5.8943033529   10.8754581134
S   2.67471958141   2.31369378147   10.892259601
S   3.39061016852   5.10415183636   10.8879463523
S   1.16120679777   1.2201002608   4.65822585159
S   1.87600935217   4.01143775628   4.65435502688
S   4.36921009764   2.03720975451   4.64330169143
S   5.05963300551   4.81929339714   4.64338795962
Ni   4.91421711547   6.25276603709   6.39140474564
Mo   3.89957827513   7.92327621416   3.05959762781
Mo   4.61002775712   10.6945089748   3.05543805418
Mo   7.08627591705   8.73354627952   3.06732292786
Mo   7.77909590894   11.4939733882   3.05695706273
Mo   5.91830942521   7.50612709355   9.29244712013
Mo   6.62872905707   10.2632099995   9.33437380406
Mo   2.71373848798   6.7028304533   9.30409515009
Mo   3.41654026598   9.48175313717   9.29142652223
S   4.01959024847   7.86287033661   7.69337731446
S   4.81112262223   10.6240180438   7.7087593496
S   7.25162012267   8.66880143844   7.72013320141
S   7.93089040348   11.4388565611   7.69579432873
S   5.75463548193   7.57037101457   1.48578269735
S   6.45678565407   10.332757903   1.47356455699
S   2.55522875598   6.77689395856   1.48440644877
S   3.25741537334   9.53921394711   1.48624694853
S   4.05668550264   7.87179805296   10.8689787798
S   4.75557022366   10.6274283529   10.8754955072
S   7.25111711791   8.64350892747   10.8926460708
S   7.96700770502   11.4339669824   10.8883328221
S   5.73760433427   7.5499154068   4.65861232139
S   6.45240688867   10.3412529023   4.65474149668
S   2.55832259764   6.77033475451   4.64333908523
S   3.24874550551   9.55241839714   4.64342535342


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_67.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3872920292 1.277324146 0.000349076
 2.2123600292 11.062952146 0.0004238636
 0.000772508 0.0006107032 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   2.61923605295   10.952004526   6.41756110905
Mo   5.59116617657   2.94525703355   3.06606171229
Mo   6.16801240165   5.709823247   3.06375534067
Mo   2.39692405293   2.31352434963   3.08228115217
Mo   2.95441798046   5.07610477348   3.07165185934
Mo   1.3173192985   1.10642755896   9.27638066122
Mo   1.87740037471   3.86333540722   9.32263901306
Mo   4.49863656895   1.74553287287   9.28870625383
Mo   5.05670702759   4.51675093901   9.27871222824
S   5.79838658152   2.87863443889   7.69357393014
S   6.42021181606   5.65623120265   7.71344801625
S   2.62489149961   2.26561211234   7.72478810717
S   3.1401950092   5.03143758609   7.70311851216
S   1.08851916189   1.16122241206   1.51655821216
S   1.66071555472   3.91947623934   1.50452909204
S   4.27541113554   1.79957732244   1.5112509595
S   4.83798964755   4.56802239086   1.51155651472
S   5.81323101703   2.90457299264   10.8395494066
S   6.37432549718   5.65530966776   10.8458266183
S   2.62073340779   2.24092100732   10.8620491525
S   3.193126161   5.02998155249   10.8579955348
S   1.0713677066   1.14169797963   4.63989078979
S   1.6500709747   3.93217622232   4.64918850105
S   4.27653068665   1.79971531601   4.63262882653
S   4.83535748204   4.58752240377   4.6479488243
Ni   4.70670205295   6.05919052596   6.41752371525
Mo   3.50370017657   7.83807103355   3.06609910609
Mo   4.08054640165   10.602637247   3.06379273447
Mo   6.69675008213   8.48366249563   3.08266762197
Mo   7.25424400966   11.2462429195   3.07203832914
Mo   5.6171453277   7.27656570496   9.27676713102
Mo   6.17722640391   10.0334735532   9.32302548286
Mo   2.41117056895   6.63834687287   9.28874364763
Mo   2.96924102759   9.40956493901   9.27874962204
S   3.71092058152   7.77144843889   7.69361132394
S   4.33274581606   10.5490452026   7.71348541005
S   6.92471752881   8.43575025834   7.72517457697
S   7.4400210384   11.2015757321   7.70350498196
S   5.38834519109   7.33136055806   1.51694468196
S   5.96054158392   10.0896143853   1.50491556184
S   2.18794513554   6.69239132244   1.5112883533
S   2.75052364755   9.46083639086   1.51159390852
S   3.72576501703   7.79738699264   10.8395868004
S   4.28685949718   10.5481236678   10.8458640121
S   6.92055943699   8.41105915332   10.8624356223
S   7.4929521902   11.2001196985   10.8583820046
S   5.3711937358   7.31183612563   4.64027725959
S   5.9498970039   10.1023143683   4.64957497085
S   2.18906468665   6.69252931601   4.63266622033
S   2.74789148204   9.48033640377   4.6479862181


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_72.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3872990219 0.957958146 0.000349076
 1.6592100219 11.062964146 0.0004238636
 0.0007487475 0.0005768299 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   7.52506755276   10.8144002419   6.48384060096
Mo   0.665459721917   1.57752263993   3.10435620648
Mo   5.90370074359   5.07763903841   3.10004959354
Mo   3.86873933235   2.02772750093   3.12878377897
Mo   2.70285119462   4.5646460573   3.10634625383
Mo   1.38528155307   1.50136839132   9.26537184052
Mo   6.5757431986   4.97007559859   9.26549863908
Mo   4.54887265147   2.04743477882   9.23678161506
Mo   3.39045019711   4.58640140685   9.22652545932
S   6.19012438998   3.17496330778   7.72882999249
S   5.07384045108   5.74005281269   7.6750567535
S   2.98584478556   2.77921163246   7.67773112819
S   1.73103237441   5.31240863829   7.70535271392
S   2.25358138468   0.865534194632   1.56556873389
S   1.08555244715   3.38301332113   1.5658714296
S   5.44649487485   1.31251890095   1.58429354884
S   4.28829669211   3.83367081141   1.59268065702
S   6.18298511859   3.17550868655   10.8008184842
S   4.9988389515   5.71191629275   10.7886369053
S   2.97830662281   2.78891531448   10.7576698734
S   1.79394540425   5.28858466122   10.7667499144
S   2.24399833457   0.855531644882   4.6465535547
S   1.08045549806   3.38059225154   4.63582478812
S   5.46016585771   1.29948156628   4.67341429886
S   4.31518343412   3.85633975574   4.63939263974
Ni   3.50181303086   4.80393909593   6.48345413116
Mo   4.68871424382   7.58798378593   3.10474267628
Mo   3.53965624359   10.1301420384   3.10008698734
Mo   1.50469483235   7.08023050093   3.12882117277
Mo   6.72610571652   10.5751072033   3.10673272363
Mo   5.40853607497   7.51182953732   9.26575831032
Mo   4.2116986986   10.0225785986   9.26553603288
Mo   2.18482815147   7.09993777882   9.23681900886
Mo   7.41370471901   10.5968625529   9.22691192912
S   3.82607988998   8.22746630778   7.72886738629
S   2.70979595108   10.7925558127   7.6750941473
S   7.00909930746   8.78967277846   7.67811759799
S   5.75428689631   11.3228697843   7.70573918372
S   6.27683590658   6.87599534063   1.56595520369
S   5.10880696905   9.39347446713   1.5662578994
S   3.08245037485   6.36502190095   1.58433094264
S   1.92425219211   8.88617381141   1.59271805082
S   3.81894061859   8.22801168655   10.800855878
S   2.6347944515   10.7644192928   10.7886742991
S   7.00156114471   8.79937646048   10.7580563432
S   5.81719992615   11.2990458072   10.7671363842
S   6.26725285647   6.86599279088   4.6469400245
S   5.10371001996   9.39105339754   4.63621125792
S   3.09612135771   6.35198456628   4.67345169266
S   1.95113893412   8.90884275574   4.63943003354


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_78.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3873060146 0.638592146 0.000349076
 1.1060600146 11.062976146 0.0004238636
 0.000724987 0.0005429566 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   1.0125771502   9.33006157441   6.6773429402
Mo   0.213585577077   1.92312809089   3.05646002573
Mo   5.29547244471   5.17548758949   3.04933510047
Mo   3.40676108874   2.23296266573   3.04595152614
Mo   2.08049256877   4.85404552703   3.03928153688
Mo   1.66140942484   1.14844566649   9.30058886057
Mo   6.7313111503   4.37426839082   9.30592087846
Mo   4.86154869198   1.47257937493   9.30440882641
Mo   3.55376148196   4.08375324291   9.29062505271
S   6.4696297068   2.55907063195   7.75122114737
S   5.22191563454   5.19468880504   7.70311839548
S   3.29729026385   2.21335210267   7.7136214604
S   1.90954632337   4.88209015486   7.73096292457
S   1.78901330964   1.14415833432   1.50240706274
S   0.471576649549   3.74314066058   1.49900423392
S   4.98661513061   1.46576232395   1.49640099647
S   3.6707933396   4.06828204124   1.50871135438
S   6.47313911956   2.5633889226   10.8499074614
S   5.14792945533   5.16921824905   10.8386045191
S   3.2810383203   2.26539588469   10.8333561961
S   1.96734590726   4.850681698   10.8428199214
S   1.79226409234   1.14350361631   4.60573734302
S   0.47583278327   3.75243780493   4.60259994235
S   4.97465834349   1.4538138613   4.6035354
S   3.66863628396   4.07041380882   4.56972722152
Ni   3.6532001502   4.11786957441   6.6773055464
Mo   3.96026859168   7.77391223689   3.05684649553
Mo   2.65484944471   10.3876795895   3.04937249427
Mo   0.766138088736   7.44515466573   3.04598891994
Mo   5.82717558337   10.704829673   3.03966800668
Mo   5.40809243944   6.99922981249   9.30097533037
Mo   4.0906881503   9.58646039082   9.30595827226
Mo   2.22092569198   6.68477137493   9.30444622021
Mo   7.30044449656   9.93453738891   9.29101152251
S   3.8290067068   7.77126263195   7.75125854117
S   2.58129263454   10.406880805   7.70315578928
S   7.04397327845   8.06413624867   7.7140079302
S   5.65622933797   10.7328743009   7.73134939437
S   5.53569632424   6.99494248032   1.50279353254
S   4.21825966415   9.59392480658   1.49939070372
S   2.34599213061   6.67795432395   1.49643839027
S   1.0301703396   9.28047404124   1.50874874818
S   3.83251611956   7.7755809226   10.8499448552
S   2.50730645533   10.381410249   10.8386419129
S   7.0277213349   8.11618003069   10.8337426659
S   5.71402892186   10.701465844   10.8432063912
S   5.53894710694   6.99428776231   4.60612381282
S   4.22251579787   9.60322195093   4.60298641215
S   2.33403534349   6.6660058613   4.6035727938
S   1.02801328396   9.28260580882   4.56976461532


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_84.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3873130073 0.319226146 0.000349076
 0.5529100073 11.062988146 0.0004238636
 0.0007012265 0.0005090833 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.00204293707353   0.0165397056261   6.21597634218
Mo   6.46033254056   2.16868987224   3.09139940311
Mo   5.00527825627   4.85042680211   3.09398847188
Mo   3.26028192606   2.00794302274   3.09035848636
Mo   1.80542289389   4.69069783279   3.09059226416
Mo   1.665835673   1.00092327432   9.28425519456
Mo   0.212325437755   3.68454322359   9.29470381924
Mo   4.85345336026   1.16169323745   9.27741753741
Mo   3.39895794428   3.84264641957   9.28141977568
S   6.46767361144   2.1405142104   7.70751236492
S   5.00164063979   4.85699496778   7.71819428912
S   3.27224523961   2.0069641045   7.71379059382
S   1.84527366352   4.70983188667   7.69896706756
S   1.66411531767   1.00359977379   1.54426057757
S   0.197201805805   3.68594081789   1.53588455452
S   4.84809209272   1.16243056285   1.54307118538
S   3.39393275576   3.84173326516   1.54376488786
S   6.4637261115   2.16630666976   10.8334368106
S   5.00725249091   4.8498058692   10.8350497702
S   3.27417478391   2.00594962525   10.8352570601
S   1.81100028578   4.69129954911   10.8310622463
S   1.6212738966   0.978432105686   4.67566508749
S   0.197901970811   3.68479792107   4.65744550717
S   4.86555400244   1.14990949364   4.65890742736
S   3.39287505356   3.8791584143   4.66884573972
Ni   3.47215444437   5.70764685163   6.21636281198
Mo   3.54313104056   7.54057087224   3.09143679691
Mo   2.08807675627   10.2223078021   3.09402586568
Mo   6.73039343336   7.69905016874   3.09074495616
Mo   5.27553440119   10.3818049788   3.09097873396
Mo   5.1359471803   6.69203042032   9.28464166436
Mo   3.68243694506   9.37565036959   9.29509028904
Mo   1.93625186026   6.53357423745   9.27745493121
Mo   0.48175644428   9.21452741957   9.28145716948
S   3.55047211144   7.5123952104   7.70754975872
S   2.08443913979   10.2288759678   7.71823168292
S   6.74235674691   7.6980712505   7.71417706362
S   5.31538517082   10.4009390327   7.69935353736
S   5.13422682497   6.69470691979   1.54464704737
S   3.6673133131   9.37704796389   1.53627102432
S   1.93089059272   6.53431156285   1.54310857918
S   0.476731255757   9.21361426516   1.54380228166
S   3.5465246115   7.53818766976   10.8334742044
S   2.09005099091   10.2216868692   10.835087164
S   6.74428629121   7.69705677125   10.8356435299
S   5.28111179308   10.3824066951   10.8314487161
S   5.0913854039   6.66953925169   4.67605155729
S   3.66801347811   9.37590506707   4.65783197697
S   1.94835250244   6.52179049364   4.65894482116
S   0.475673553563   9.2510394143   4.66888313352


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_90.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.38732 -0.000139854 0.000349076
 -0.00024 11.063000146 0.0004238636
 0.000677466 0.00047521 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.0106448295467   0.0177841891248   6.22392839581
Mo   0.000186687186192   1.84762166779   3.08982449245
Mo   4.79388417923   4.60794989354   3.09008726598
Mo   3.19393233844   1.84412224221   3.09331524302
Mo   1.59376495881   4.60806801823   3.09001980094
Mo   1.60056270033   0.924292943877   9.28186421426
Mo   0.000816351801631   3.68863823335   9.29222502467
Mo   4.78785015868   0.924428296112   9.28214317574
Mo   3.19432966528   3.68439472061   9.28202360046
S   6.3876355752   1.82159265842   7.70645540295
S   4.77020969723   4.62140051048   7.70614798744
S   3.19411011218   1.84404444414   7.71108246957
S   1.61909383723   4.62231019656   7.70560006979
S   1.60231883499   0.925175345222   1.54043679462
S   5.41543085524e-05   3.68783059385   1.53174886132
S   4.78539983757   0.925091050694   1.54057086271
S   3.19378617262   3.68193647413   1.54077947119
S   6.38785380205   1.84605596612   10.8357177077
S   4.79253997236   4.60901073258   10.8358416906
S   3.19411335401   1.84403438945   10.838685482
S   1.59599807216   4.60923463307   10.8355731379
S   1.56803397752   0.905150919945   4.66912847016
S   6.38731662911   3.68757402336   4.65957739596
S   4.81967000884   0.904795832372   4.6692148268
S   3.19353926902   3.72185239918   4.66923460773
Ni   3.20418482955   5.54921433512   6.22431486561
Mo   3.19372668719   7.37905181379   3.09021096225
Mo   1.60010417923   10.1395198935   3.09012465978
Mo   0.000152338441473   7.37569224221   3.09335263682
Mo   4.78730495881   10.1394981642   3.09040627074
Mo   4.79410270033   6.45572308988   9.28225068406
Mo   3.1943563518   9.22006837935   9.29261149447
Mo   1.59407015868   6.45599829611   9.28218056954
Mo   0.000549665283428   9.21596472061   9.28206099426
S   3.1938555752   7.35316265842   7.70649279675
S   1.57642969723   10.1529705105   7.70618538124
S   0.000330112182628   7.37561444414   7.71111986337
S   4.81263383723   10.1537403426   7.70598653959
S   4.79585883499   6.45660549122   1.54082326442
S   3.19359415431   9.21926073985   1.53213533112
S   1.59161983757   6.45666105069   1.54060825651
S   6.17261526653e-06   9.21350647413   1.54081686499
S   3.19407380205   7.37762596612   10.8357551015
S   1.59875997236   10.1405807326   10.8358790844
S   6.38765335401   7.37546453545   10.8390719518
S   4.78953807216   10.1406647791   10.8359596077
S   4.76157397752   6.43658106594   4.66951493996
S   3.19353662911   9.21914402336   4.65961478976
S   1.62589000884   6.43636583237   4.6692522206
S   6.38707926902   9.25328254518   4.66962107753


==> anc/DFT-relaxed/Octahedral/sheared-xy/gamma_95.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3873269927 -0.319505854 0.000349076
 -0.5533900073 11.063012146 0.0004238636
 0.0006537055 0.0004413367 12.3732

ATOMIC_POSITIONS (angstrom)
Ni   0.0147894318482   0.0139052157998   6.22173867276
Mo   -0.0718932373106   1.84980066058   3.09030093889
Mo   4.58331102277   4.37104262691   3.09026484775
Mo   3.12727558032   1.68845836686   3.09153381789
Mo   1.38319086297   4.53114779825   3.09265448937
Mo   1.53433173963   0.841945685868   9.27799086503
Mo   6.17743596342   3.36521146688   9.29425420389
Mo   4.72193156539   0.681787801311   9.28411119407
Mo   2.98933206372   3.52293934162   9.28161585386
S   -0.0791950563961   1.82192726881   7.70708221058
S   4.54536436406   4.38898285534   7.70054995328
S   3.11515450283   1.68720554867   7.71364848869
S   1.38961830007   4.53933649039   7.71602322622
S   1.54065881806   0.843151383102   1.54256892051
S   6.19105616431   3.36650179307   1.5351460535
S   4.72421242335   0.684518536247   1.54376004543
S   2.99494432937   3.52173340168   1.54331648091
S   -0.0765570732044   1.84748486837   10.8332559218
S   4.5773654512   4.37094542408   10.8318545656
S   3.11362057581   1.68640444561   10.8358809177
S   1.38089315528   4.53088437094   10.834790981
S   1.52017989554   0.829860243962   4.65919124948
S   6.19037024209   3.36563803714   4.65764492301
S   4.76554732328   0.659590944805   4.67355812
S   2.99448724803   3.56060355043   4.66848948591
Ni   2.93175792455   5.3856583618   6.22212514256
Mo   2.84507525539   7.22155380658   3.09068740869
Mo   1.11295252277   10.0623016269   3.09030224155
Mo   -0.343082919678   7.37971736686   3.09157121169
Mo   4.30015935567   9.90290094425   3.09304095917
Mo   4.45130023233   6.21369883187   9.27837733483
Mo   2.70707746342   9.05647046688   9.29429159769
Mo   1.25157306539   6.37304680131   9.28414858787
Mo   5.90630055642   8.89469248762   9.28200232366
S   2.8377734363   7.19368041481   7.70746868038
S   1.07500586406   10.0802418553   7.70058734708
S   -0.355203997174   7.37846454867   7.71368588249
S   4.30658679277   9.91108963639   7.71640969602
S   4.45762731076   6.2149045291   1.54295539031
S   2.72069766431   9.05776079307   1.5351834473
S   1.25385392335   6.37577753625   1.54379743923
S   5.91191282207   8.89348654768   1.54370295071
S   2.8404114195   7.21923801437   10.8336423916
S   1.1070069512   10.0622044241   10.8318919594
S   -0.35673792419   7.37766344561   10.8359183115
S   4.29786164798   9.90263751694   10.8351774508
S   4.43714838824   6.20161338996   4.65957771928
S   2.72001174209   9.05689703714   4.65768231681
S   1.29518882328   6.35084994481   4.6735955138
S   5.91145574073   8.93235669643   4.66887595571


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_4.76326.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.76326 -0.000129497 0.000251157
 -0.00024 8.250030503 0.000559213
 0.000332961 0.000415298 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.843113217316   0.267370573543   4.47174663738
Mo   3.85918360715   2.71175924763   2.35132070452
Mo   2.38207343679   0.740444961811   2.18372339635
Mo   1.50408179369   2.90912848361   3.20680440005
Mo   0.676056835678   1.21994104398   8.24702332172
Mo   3.63616817462   3.25035984378   10.7269532846
Mo   3.05630191614   0.973312575454   9.27107833561
Mo   2.05753490534   3.1317242832   8.42218328914
Ni   0.385198551276   2.8383727392   6.54106850131
S   4.35523526623   3.29351994721   8.62290722388
S   3.37115317472   1.81427125109   7.10138387022
S   1.97721664171   4.19609579592   6.41733859097
S   0.0828655727203   0.753318660259   2.45505437316
S   4.62807123574   2.20526438429   0.261727038866
S   3.51370558567   0.362440153804   0.267994406266
S   1.89742516891   2.55879101457   1.05852014926
S   0.249984736836   1.21608959107   10.4003482078
S   3.39063537222   4.21946191433   0.495153018359
S   2.32515111391   1.47336677647   11.3046473961
S   1.34847742735   3.35280520947   10.5439754927
S   1.79271894069   0.52138830813   6.47444298687
S   4.5436427383   2.41860221252   4.53887099028
S   3.05918283391   0.626519640999   4.29477090089
S   2.23569170548   2.46535016636   5.22336233994
Mo   3.22462321732   4.39232107654   4.47215182238
Mo   1.47743360715   6.83683924763   2.35147473252
Mo   0.000323436785797   4.86552496181   2.18387742435
Mo   3.88559179369   7.03407898661   3.20720958505
Mo   3.05756683568   5.34489154698   8.24742850672
Mo   1.25441817462   7.37543984378   10.7271073126
Mo   0.674551916137   5.09839257545   9.27123236361
Mo   4.43904490534   7.2566747862   8.42258847414
Ni   2.76670855128   6.9633232422   6.54147368631
S   1.97348526623   7.41859994721   8.62306125188
S   0.989403174719   5.93935125109   7.10153789822
S   4.35896664171   0.0710157959196   6.41718456297
S   2.46437557272   4.87826916326   2.45545955816
S   2.24632123574   6.33034438429   0.261881066866
S   1.13195558567   4.4875201538   0.268148434266
S   4.27893516891   6.68374151757   1.05892533426
S   2.63149473684   5.34104009407   10.4007533928
S   1.00912537222   0.0945114113296   0.494747833359
S   4.70666111391   5.59831727947   11.3050525811
S   3.72998742735   7.47775571247   10.5443806777
S   4.17422894069   4.64633881113   6.47484817187
S   2.1618927383   6.54368221252   4.53902501828
S   0.677432833913   4.751599641   4.29492492889
S   4.61720170548   6.59030066936   5.22376752494


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_5.08081.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.08081 -0.00013813 0.000251157
 -0.00025 8.80004187 0.000559213
 0.000355158 0.000442984 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.363141116752   1.19531219727   3.54783847193
Mo   4.16553867009   3.38953402247   2.57254382335
Mo   2.892521736   1.21412709843   2.76101740806
Mo   1.59757234216   3.40151412518   3.54402491451
Mo   0.930840846237   1.14599761345   8.52676098006
Mo   4.80664933702   3.28219474584   9.4601584929
Mo   3.51005390783   1.04866004391   9.77932347381
Mo   2.31098135855   3.22562018529   8.86074285723
Ni   4.85833037329   1.57042639234   6.3910367703
S   3.79392323883   3.73528743907   7.30978510938
S   3.1183892556   1.32380940068   7.63936522175
S   0.9318718947   3.25344047038   7.10147869128
S   1.05249046826   0.843249737828   1.43715882232
S   5.04057083428   2.82332027748   0.562188338438
S   3.87601885274   0.764720662216   0.772651496566
S   2.24997901463   3.02096469817   1.42600413469
S   0.403535754471   1.41665217833   10.6871176803
S   3.79432031324   3.66787298565   11.4656547791
S   2.50565252293   1.44311207869   11.7410918152
S   1.49326661148   3.59371710344   10.9470306898
S   1.51808070526   0.876904067887   5.4714496694
S   4.72574106457   3.07670155297   4.71059562608
S   3.65142074402   0.689743142516   4.90443980598
S   2.47256346098   2.81849069354   5.52019094091
Mo   2.90342111675   5.59526406727   3.54824365693
Mo   1.62500867009   7.78962402247   2.57269785135
Mo   0.351991736004   5.61421709843   2.76117143606
Mo   4.13785234216   7.80146599518   3.54443009951
Mo   3.47112084624   5.54594948345   8.52716616506
Mo   2.26611933702   7.68228474584   9.4603125209
Mo   0.969523907828   5.44875004391   9.77947750181
Mo   4.85126135855   7.62557205529   8.86114804223
Ni   2.31780037329   5.97051639234   6.3911907983
S   1.25339323883   8.13537743907   7.30993913738
S   0.577859255598   5.72389940068   7.63951924975
S   3.4721518947   7.65339234038   7.10188387628
S   3.59277046826   5.24320160783   1.43756400732
S   2.50004083428   7.22341027748   0.562342366438
S   1.33548885274   5.16481066222   0.772805524566
S   4.79025901463   7.42091656817   1.42640931969
S   2.94381575447   5.81660404833   10.6875228653
S   1.25379031324   8.06796298565   11.4658088071
S   5.04593252293   5.84306394869   11.7414970002
S   4.03354661148   7.99366897344   10.9474358748
S   4.05836070526   5.27685593789   5.4718548544
S   2.18521106457   7.47679155297   4.71074965408
S   1.11089074402   5.08983314252   4.90459383398
S   5.01284346098   7.21844256354   5.52059612591


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_5.39836.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.39836 -0.000146763 0.000251157
 -0.00026 9.350033237 0.000559213
 0.000377356 0.000470671 12.257

ATOMIC_POSITIONS (angstrom)
Mo   5.39719584156   1.5593727184   3.0905835696
Mo   4.05094322485   3.89758909946   3.1268423673
Mo   2.69909992096   1.55628238668   3.1266894829
Mo   1.34820057915   3.89704894999   3.12710319664
Mo   1.3356601033   0.789169439808   9.20071283488
Mo   0.00135536778942   3.09952338596   9.19905215666
Mo   4.06628977399   0.78955363719   9.1986944142
Mo   2.70016530717   3.11795828453   9.12505833157
Ni   0.00748975658462   1.55849435215   7.0149444933
S   4.05616555443   3.9009219256   7.42845298799
S   2.70004337849   1.55235721202   7.42806745765
S   1.34347292849   3.9013204073   7.42812268442
S   1.35418440034   0.777173302744   1.37552920354
S   5.39810792831   3.12482715768   1.37542732414
S   4.04205768116   0.776094804989   1.37527470689
S   2.69874746081   3.11754347978   1.38723169716
S   0.000742291283214   1.55979774792   10.9299239436
S   4.05190398482   3.89732490091   10.9203669416
S   2.70116091259   1.55740088796   10.9199727772
S   1.34895011218   3.8981856069   10.9189155666
S   1.32923056232   0.79127962527   4.85885424637
S   5.39758965386   3.09562478905   4.86129147099
S   4.06661616918   0.790584789394   4.86083593905
S   2.6987130905   3.11735907729   4.86145104975
Mo   2.69788584156   6.2344627184   3.0907375976
Mo   1.35163322485   8.57267909946   3.1269963953
Mo   5.39814992096   6.23122562368   3.1270946679
Mo   4.04725057915   8.57199218699   3.12750838164
Mo   4.0347101033   5.46411267681   9.20111801988
Mo   2.70040536779   7.77446662296   9.19945734166
Mo   1.36697977399   5.46464363719   9.1988484422
Mo   0.000855307170855   7.79304828453   9.12521235957
Ni   2.70653975658   6.23343758915   7.0153496783
S   1.35685555443   8.5760119256   7.42860701599
S   0.000733378491485   6.22744721202   7.42822148565
S   4.04252292849   8.5762636443   7.42852786942
S   4.05323440034   5.45211653974   1.37593438854
S   2.69879792831   7.79991715768   1.37558135214
S   1.34274768116   5.45118480499   1.37542873489
S   5.39779746081   7.79248671678   1.38763688216
S   2.69979229128   6.23474098492   10.9303291286
S   1.35259398482   8.57241490091   10.9205209696
S   0.00185091258858   6.23249088796   10.9201268052
S   4.04800011218   8.5731288439   10.9193207516
S   4.02828056232   5.46622286227   4.85925943137
S   2.69827965386   7.77071478905   4.86144549899
S   1.36730616918   5.46567478939   4.86098996705
S   5.3977630905   7.79230231429   4.86185623475


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_5.71591.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.71591 -0.000155396 0.000251157
 -0.00027 9.900044604 0.000559213
 0.000399553 0.000498357 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.0002144961128   1.65039057452   3.10969878128
Mo   4.28882290404   4.12596546889   3.14464513739
Mo   2.85843082361   1.64860378493   3.14439460378
Mo   1.42789143888   4.12605056007   3.14454581784
Mo   1.40583947913   0.840471917315   9.16448020431
Mo   0.000927930971021   3.27408651013   9.16503366703
Mo   4.31206433267   0.840395281216   9.16468492691
Mo   2.85888127205   3.30143383943   9.14344064302
Ni   0.000844743851156   1.6542282153   7.07909705851
S   4.28471347348   4.12449097856   7.48815708934
S   2.85900990411   1.65531228177   7.48778846591
S   1.43290892611   4.12472047558   7.48804516206
S   1.43636727381   0.821376662992   1.45660223591
S   0.000345995298964   3.30872980835   1.45648485009
S   4.28015136711   0.821173102262   1.45654101304
S   2.85831341842   3.30044195267   1.46998052602
S   0.000798984016059   1.65162816992   10.839766237
S   4.29959701688   4.1333394858   10.8259545636
S   2.85895479514   1.63755689289   10.8255467526
S   1.4180173796   4.1335104888   10.8257862785
S   1.40613290331   0.838622365747   4.81505735091
S   0.000198474383253   3.2734023241   4.81557457831
S   4.3101686225   0.838465923918   4.81534474433
S   2.85820157587   3.30025404077   4.81199464851
Mo   2.85803449611   6.60033517852   3.11010396628
Mo   1.43073290404   9.07606546889   3.14479916539
Mo   0.000340823611717   6.59870378493   3.14454863178
Mo   4.28571143888   9.07599516407   3.14495100284
Mo   4.26365947913   5.79041652132   9.16488538931
Mo   2.85874793097   8.22403111413   9.16543885203
Mo   1.45397433267   5.79049528122   9.16483895491
Mo   0.000791272047923   8.25153383943   9.14359467102
Ni   2.85866474385   6.6041728193   7.07950224351
S   1.42662347348   9.07459097856   7.48831111734
S   0.000919904111481   6.60541228177   7.48794249391
S   4.29072892611   9.07466507958   7.48845034706
S   4.29418727381   5.77132126699   1.45700742091
S   2.8581659953   8.25867441235   1.45689003509
S   1.42206136711   5.77127310226   1.45669504104
S   0.000223418421735   8.25054195267   1.47013455402
S   2.85861898402   6.60157277392   10.840171422
S   1.44150701688   9.0834394858   10.8261085916
S   0.00086479513604   6.58765689289   10.8257007806
S   4.2758373796   9.0834550928   10.8261914635
S   4.26395290331   5.78856696975   4.81546253591
S   2.85801847438   8.2233469281   4.81597976331
S   1.4520786225   5.78856592392   4.81549877233
S   0.000111575871376   8.25035404077   4.81214867651


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_6.03346.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.03346 -0.000164029 0.000251157
 -0.0003 10.450035971 0.000559213
 0.000421751 0.000526044 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000219083011796   1.74214786863   3.09758578014
Mo   4.52477140853   4.35423488234   3.12458245104
Mo   3.01697330468   1.74272662223   3.12431035964
Mo   1.50905187699   4.35430149117   3.12443422607
Mo   1.49348535062   0.881713793619   9.16965667397
Mo   0.000981379557623   3.46679708618   9.16984199332
Mo   4.54217698036   0.881683692725   9.16964787627
Mo   3.01772766207   3.48490334788   9.16326091486
Ni   0.00172634308372   1.74418347623   7.27022909206
S   4.51880561069   4.35151739676   7.55742931919
S   3.01783636725   1.75182528569   7.55711913037
S   1.51676471731   4.35157164855   7.55718382761
S   1.5148658819   0.867793145668   1.49827604826
S   0.000218744463405   3.49110179872   1.49834982507
S   4.51916137279   0.867699481908   1.49837500109
S   3.01696684005   3.48390623048   1.50712938489
S   0.000954817396029   1.74336977912   10.7717745541
S   4.53931959768   4.36339821196   10.7806893258
S   3.01782522751   1.72770883954   10.780364614
S   1.49601850362   4.36357429125   10.7805037146
S   1.49092706225   0.881439674083   4.73408416756
S   9.90728795196e-05   3.46335022816   4.73428560291
S   4.54275389173   0.881284461218   4.73413886237
S   3.01683792863   3.48372120696   4.73539261567
Mo   3.01679908301   6.96708383963   3.09799096514
Mo   1.50789140853   9.57933488234   3.12473647904
Mo   9.33046750886e-05   6.96782662223   3.12446438764
Mo   4.52563187699   9.57923746217   3.12483941107
Mo   4.51006535062   6.10664976462   9.17006185897
Mo   3.01756137956   8.69173305718   9.17024717832
Mo   1.52529698036   6.10678369272   9.16980190427
Mo   0.000847662071172   8.71000334788   9.16341494286
Ni   3.01830634308   6.96911944723   7.27063427706
S   1.50192561069   9.57661739676   7.55758334719
S   0.000956367245773   6.97692528569   7.55727315837
S   4.53334471731   9.57650761955   7.55758901261
S   4.5314458819   6.09272911667   1.49868123326
S   3.01679874446   8.71603776972   1.49875501007
S   1.50228137279   6.09279948191   1.49852902909
S   8.68400474016e-05   8.70900623048   1.50728341289
S   3.0175348174   6.96830575012   10.7721797391
S   1.52243959768   9.58849821196   10.7808433538
S   0.000945227511699   6.95280883954   10.780518642
S   4.51259850362   9.58851026225   10.7809088996
S   4.50750706225   6.10637564508   4.73448935256
S   3.01667907288   8.68828619916   4.73469078791
S   1.52587389173   6.10638446122   4.73429289037
S   -4.20713711711e-05   8.70882120696   4.73554664367


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_6.35101.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000251157
 -0.000310000000001 11.000047338 0.000559213
 0.000443948 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000179956842394   1.83367177207   3.09734327699
Mo   4.76168981947   4.58259434369   3.12025662057
Mo   3.1756927843   1.83559775065   3.11998313041
Mo   1.589553823   4.58267094014   3.12009968658
Mo   1.58492839311   0.920975093572   9.16569307623
Mo   0.00116079986337   3.66411101661   9.16570912893
Mo   4.76853516811   0.920876116306   9.16566505109
Mo   3.17665355966   3.66857677986   9.16581997257
Ni   0.00154290631771   1.83561484761   7.38153486673
S   4.75448407442   4.57956253942   7.60921008131
S   3.17673592078   1.84680983805   7.6089519822
S   1.59893535009   4.5795907295   7.60891628956
S   1.59341434461   0.913921744604   1.54771962255
S   0.000150753620521   3.67338840257   1.54783554646
S   4.75806079362   0.913840251293   1.54783289483
S   3.17567421896   3.66709885222   1.55391168186
S   0.00108688578846   1.83532935011   10.6977115963
S   4.77803122271   4.59302391969   10.7345228969
S   3.17674112732   1.81934579241   10.7342762127
S   1.5752153955   4.59315691293   10.7343974909
S   1.57336808579   0.925351775033   4.67702049726
S   6.3510681648   3.64996676088   4.67741026027
S   4.77781821582   0.925211737865   4.67706926321
S   3.17554878727   3.66691685421   4.6800054281
Mo   3.17552995684   7.33360911007   3.09774846199
Mo   1.58602981947   10.0827043437   3.12041064857
Mo   3.27842972158e-05   7.33570775065   3.12013715841
Mo   4.764903823   10.0826082781   3.12050487158
Mo   4.76027839311   6.42091243157   9.16609826123
Mo   3.17651079986   9.16404835461   9.16611431393
Mo   1.59287516811   6.42098611631   9.16581907909
Mo   0.000993559659485   9.16868677986   9.16597400057
Ni   3.17689290632   7.33555218561   7.38194005173
S   1.57882407442   10.0796725394   7.60936410931
S   0.001075920776   7.34691983805   7.6091060102
S   4.77428535009   10.0795280675   7.60932147456
S   4.76876434461   6.4138590826   1.54812480755
S   3.17550075362   9.17332574057   1.54824073146
S   1.58240079362   6.41395025129   1.54798692283
S   1.42189600963e-05   9.16720885222   1.55406570986
S   3.17643688579   7.33526668811   10.6981167813
S   1.60237122271   10.0931339197   10.7346769249
S   0.00108112732268   7.31945579241   10.7344302407
S   4.7505653955   10.0930942509   10.7348026759
S   4.74871808579   6.42528911303   4.67742568226
S   3.1754081648   9.15007676088   4.67756428827
S   1.60215821582   6.42532173787   4.67722329121
S   6.35089878727   9.16685419221   4.6804106131


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_6.66856.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.66856 -0.000181295 0.000251157
 -0.000319999999999 11.550058705 0.000559213
 0.000466145 0.000581417 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000303653352965   1.92550502558   3.11787072364
Mo   4.99937755147   4.81157908225   3.13832867454
Mo   3.33459533874   1.92808481354   3.13805611543
Mo   1.6696436671   4.81167540228   3.13816102992
Mo   1.67766352817   0.959055034038   9.14131602338
Mo   0.00116845053637   3.86278440749   9.14122485137
Mo   4.99333097009   0.958928615447   9.14123184373
Mo   3.3352990652   3.85195336865   9.1492294147
Ni   0.00132215124625   1.92711510308   7.42921015912
S   4.99008758903   4.80727471292   7.63910315711
S   3.33545121187   1.94133977048   7.6388668363
S   1.68070325231   4.80733768707   7.63864991703
S   1.67206125926   0.960402641641   1.61185308721
S   0.000237886571551   3.85591878383   1.61196534355
S   4.99716119176   0.960327373445   1.61196046225
S   3.33453216104   3.85058169474   1.61634537968
S   0.00110385234986   1.92694309831   10.6020250987
S   5.01700230499   4.82250205098   10.6760618059
S   3.33558817208   1.91012543246   10.6758388116
S   1.65386823688   4.82267714965   10.6760167273
S   1.65373205996   0.970859134886   4.65086634165
S   0.000166339633441   3.83467128516   4.6509920668
S   5.01524694818   0.970726643461   4.65093772612
S   3.33440525276   3.85043134234   4.65253376376
Mo   3.33442365335   7.70044373058   3.11827590864
Mo   1.66493755147   10.5866990822   3.13848270254
Mo   0.00015533873729   7.70320481354   3.13821014343
Mo   5.0037636671   10.5866141073   3.13856621492
Mo   5.01178352817   6.73399373904   9.14172120838
Mo   3.33528845054   9.63772311249   9.14163003637
Mo   1.65889097009   6.73404861545   9.14138587173
Mo   0.000859065196697   9.62707336865   9.1493834427
Ni   3.33544215125   7.70205380808   7.42961534412
S   1.65564758903   10.5823947129   7.63925718511
S   0.00101121187234   7.71645977048   7.6390208643
S   5.01482325231   10.5822763921   7.63905510203
S   5.00618125926   6.73534134664   1.61225827221
S   3.33435788657   9.63085748883   1.61237052855
S   1.66272119176   6.73544737345   1.61211449025
S   9.21610418548e-05   9.62570169474   1.61649940768
S   3.33522385235   7.70188180331   10.6024302837
S   1.68256230499   10.597622051   10.6762158339
S   0.0011481720846   7.68524543246   10.6759928396
S   4.98798823688   10.5976158546   10.6764219123
S   4.98785205996   6.74579783989   4.65127152665
S   3.33428633963   9.60960999016   4.6513972518
S   1.68080694818   6.74584664346   4.65109175412
S   -3.47472449573e-05   9.62555134234   4.65268779176


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_6.98611.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.98611 -0.000189928 0.000251157
 -0.00035 12.100050072 0.000559213
 0.000488343 0.000609103 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000634051793749   2.01706093211   3.16205815757
Mo   5.23684367245   5.04009459979   3.18120605036
Mo   3.49365271037   2.02078116255   3.18091754659
Mo   1.75029542357   5.04018492525   3.18090317519
Mo   1.77903910447   0.992269486177   9.09073000038
Mo   0.00042036914489   4.0716146817   9.09088809219
Mo   5.20911454246   0.992765806584   9.09092020389
Mo   3.49407194294   4.03536556373   9.11136565214
Ni   6.98534345195   2.01974615681   7.44600266064
S   5.22563966684   5.0351780676   7.64343050488
S   3.49408476974   2.03599529158   7.64320920668
S   1.76182731413   5.03557609264   7.64281082118
S   1.75128956406   1.00639876026   1.69389821939
S   0.000476251195951   4.03863234296   1.69402120615
S   5.23605112668   1.00636362544   1.6940004961
S   3.49358775732   4.03381764164   1.69665580932
S   0.00138220619726   2.01854138801   10.4681491697
S   5.2578583514   5.05309692186   10.6000170659
S   3.49453806165   1.99889276058   10.5997969733
S   1.73160219766   5.05286679831   10.6003224483
S   1.73197357483   1.01745483073   4.65701848406
S   0.000476341171698   4.0161235743   4.65719675107
S   5.255255069   1.01735558352   4.65712827118
S   3.4933760823   4.03373555058   4.65624953946
Mo   3.49351405179   8.06699100411   3.16246334257
Mo   1.74361367245   11.0902145998   3.18136007836
Mo   0.000422710368978   8.07090116255   3.18107157459
Mo   5.24317542357   11.0901149972   3.18130836019
Mo   5.27191910447   7.04219955818   9.09113518538
Mo   3.49330036914   10.1215447537   9.09129327719
Mo   1.71588454246   7.04288580658   9.09107423189
Mo   0.000841942944515   10.0854855637   9.11151968014
Ni   3.49211345195   8.06986615681   7.44615668864
S   1.73240966684   11.0852980676   7.64358453288
S   0.000854769744127   8.08611529158   7.64336323468
S   5.25470731413   11.0855061646   7.64321600618
S   5.24416956406   7.05632883226   1.69430340439
S   3.4933562512   10.088562415   1.69442639115
S   1.74282112668   7.05648362544   1.6941545241
S   0.000357757316362   10.0839376416   1.69680983732
S   3.4942622062   8.06847146001   10.4685543547
S   1.7646283514   11.1032169219   10.6001710939
S   0.00130806164549   8.04901276058   10.5999510013
S   5.22448219766   11.1027968703   10.6007276333
S   5.22485357483   7.06738490273   4.65742366906
S   3.49335634117   10.0660536463   4.65760193607
S   1.762025069   7.06747558352   4.65728229918
S   0.000146082300828   10.0838555506   4.65640356746


==> anc/DFT-relaxed/S-substitution/Biaxial-strain/x_7.30366.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.30366 -0.000198561 0.000251157
 -0.000360000000001 12.650061439 0.000559213
 0.00051054 0.00063679 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000503990126062   2.10863112548   3.26234012808
Mo   5.47299970351   5.26795263764   3.27664431316
Mo   3.65250848825   2.11474869243   3.27607183344
Mo   1.8317527901   5.26810105934   3.27600909926
Mo   2.00159015781   0.95528460668   9.03755635777
Mo   0.00109331404082   4.41967107806   9.03824602583
Mo   5.3055336077   0.955827627029   9.03763932192
Mo   3.6530816074   4.21852467147   9.01938835904
Ni   0.00420321196589   2.11193735276   7.66856061796
S   5.49511684676   5.28154092421   7.60206496492
S   3.65353422264   2.09157969011   7.60167142823
S   1.81052504163   5.28236576771   7.60207734751
S   1.83035908722   1.05228025576   1.84369002286
S   7.30330150495   4.22276343041   1.84400314291
S   5.47288014189   1.05224442681   1.84342628363
S   3.65174545733   4.21757234929   1.83954703993
S   0.00159401230783   2.11013863358   9.79779327314
S   5.48953287232   5.27884382274   10.4885555025
S   3.65326602283   2.09742305777   10.4879301947
S   1.81588479626   5.27949375826   10.4880493414
S   1.80538536656   1.06679357923   4.70440130318
S   7.30347298548   4.1936374185   4.70470355317
S   5.49747262951   1.06634401791   4.70403355809
S   3.65149727819   4.21742822009   4.69474466211
Mo   3.65215399013   8.43356256448   3.26274531308
Mo   1.82098970351   11.5930826376   3.27679834116
Mo   0.000498488247067   8.43987869243   3.27622586144
Mo   5.4834027901   11.5930324983   3.27641428426
Mo   5.65324015781   7.28021604568   9.03796154277
Mo   3.65274331404   10.7446025171   9.03865121083
Mo   1.6535236077   7.28095762703   9.03779334992
Mo   0.00107160739891   10.5436546715   9.01954238704
Ni   3.65585321197   8.43686879176   7.66896580296
S   1.84310684676   11.6066709242   7.60221899292
S   0.00152422263814   8.41670969011   7.60182545623
S   5.46217504163   11.6072972067   7.60248253251
S   5.48200908722   7.37721169476   1.84409520786
S   3.65129150495   10.5478934304   1.84415717091
S   1.82087014189   7.37737442681   1.84358031163
S   7.30339545733   10.5425037883   1.83995222493
S   3.65324401231   8.43507007258   9.79819845814
S   1.83752287232   11.6039738227   10.4887095305
S   0.00125602283249   8.42255305777   10.4880842227
S   5.46753479626   11.6044251973   10.4884545264
S   5.45703536656   7.39172501823   4.70480648818
S   3.65146298548   10.5187674185   4.70485758117
S   1.84546262951   7.39147401791   4.70418758609
S   7.30314727819   10.5423596591   4.69514984711


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_4.76326.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing' 
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.76326 -0.000129497 0.000188368
 -0.00024 8.250030503 0.00041941
 0.000332961 0.000415298 9.19275

ATOMIC_POSITIONS (angstrom)
Mo   0.00129820560281   1.37531023314   2.35992924932
Mo   3.56617202528   3.43403581261   2.30374790964
Mo   2.38235898643   1.38357818746   2.30359189574
Mo   1.19688581282   3.43498346586   2.30375270385
Mo   1.17186733026   0.699785570402   6.88085425853
Mo   4.76268860061   2.72856551019   6.87871051405
Mo   3.59187406151   0.700579340366   6.87856210434
Mo   2.37853257393   2.75304415129   6.91713893625
Ni   0.0049428654335   1.37338175482   5.11107211196
S   3.55101316526   3.4274223727   5.3394926411
S   2.38074220365   1.40035475829   5.33933156762
S   1.20893156925   3.42828283016   5.33666816934
S   1.19132820493   0.688168136859   0.735118437242
S   4.76186349026   2.74694337635   0.737105046912
S   3.57516764783   0.691511012337   0.736963163066
S   2.38183700696   2.75077298202   0.698374008007
S   0.00176220575283   1.37541943053   8.48961367492
S   3.59223695577   3.44830900694   8.46450204182
S   2.38337228204   1.35439631473   8.46435423621
S   1.1701179386   3.45082201896   8.46526335678
S   1.2600835757   0.648604595282   3.90190286654
S   0.000511191607237   2.82399837203   3.90264280793
S   3.50963124165   0.651579743653   3.90267313677
S   2.38272376748   2.75039460496   3.90299592241
Mo   2.3828082056   5.50026073614   2.36023313832
Mo   1.18442202528   7.55911581261   2.30386343064
Mo   0.000608986430024   5.50865818746   2.30370741674
Mo   3.57839581282   7.55993396886   2.30405659285
Mo   3.55337733026   4.8247360734   6.88115814753
Mo   2.38093860061   6.85364551019   6.87882603505
Mo   1.21012406151   4.82565934037   6.87867762534
Mo   4.76004257393   6.87799465429   6.91744282525
Ni   2.38645286543   5.49833225782   5.11137600096
S   1.16926316526   7.5525023727   5.3396081621
S   4.76225220365   5.52530526129   5.33963545662
S   3.59044156925   7.55323333316   5.33697205834
S   3.57283820493   4.81311863986   0.735422326242
S   2.38011349026   6.87202337635   0.737220567912
S   1.19341764783   4.81659101234   0.737078684066
S   8.70069604209e-05   6.87585298202   0.698489529007
S   2.38327220575   5.50036993353   8.48991756392
S   1.21048695577   7.57338900694   8.46461756282
S   0.00162228204207   5.47947631473   8.46446975721
S   3.5516279386   7.57577252196   8.46556724578
S   3.6415935757   4.77355509828   3.90220675554
S   2.38202119161   6.94894887503   3.90294669693
S   1.12788124165   4.77665974365   3.90278865777
S   0.000973767476446   6.87547460496   3.90311144341


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_5.08081.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.08081 -0.00013813 0.000200926
 -0.00025 8.80004187 0.00044737
 0.000355158 0.000442984 9.8056

ATOMIC_POSITIONS (angstrom)
Mo   5.08068656789   1.46767837223   2.43131030244
Mo   3.80655294043   3.66557853242   2.47255190599
Mo   2.54021529473   1.47220159712   2.47239213188
Mo   1.27268454813   3.66626412525   2.4735896531
Mo   1.25428650306   0.743986441395   7.35654755103
Mo   0.000571005778887   2.91099284468   7.35261443369
Mo   3.83159525056   0.746127097099   7.3526448219
Mo   2.54005037016   2.93493315004   7.37369512258
Ni   0.000227037430033   1.46784102644   5.47552555385
S   3.80246050293   3.66473634034   5.75670394755
S   2.53919249165   1.47670822788   5.75651901337
S   1.27529827964   3.6651198464   5.75274327518
S   1.28774125419   0.724251643319   0.823629788275
S   0.00139259657061   2.95034856961   0.825035562702
S   3.79753191526   0.7250822154   0.825077209203
S   2.54211070483   2.9333384755   0.813483231421
S   0.00222428525353   1.46690173518   9.01550557155
S   3.82294119026   3.67109580493   8.98487491136
S   2.54401042411   1.45589022811   8.98470369448
S   1.26025312851   3.67389072674   8.98372998784
S   1.29497033207   0.720113681935   4.09902024754
S   5.07934209811   2.96215595922   4.09915297698
S   3.78576862903   0.721630279929   4.09899530819
S   2.53972709368   2.93478225185   4.13127191031
Mo   2.54015656789   5.86776837223   2.43143352444
Mo   1.26602294043   8.06566853242   2.47267512799
Mo   5.08049529473   5.87215346712   2.47271627988
Mo   3.81296454813   8.06621599525   2.4739138011
Mo   3.79456650306   5.1439383114   7.35687169903
Mo   2.54085100578   7.31094471468   7.35293858169
Mo   1.29106525056   5.1462170971   7.3527680439
Mo   5.08033037016   7.33488502004   7.37401927058
Ni   2.54050703743   5.86779289644   5.47584970185
S   1.26193050293   8.06482634034   5.75682716955
S   5.07947249165   5.87666009788   5.75684316137
S   3.81557827964   8.0650717164   5.75306742318
S   3.82802125419   5.12420351332   0.823953936275
S   2.54167259657   7.35030043961   0.825359710702
S   1.25700191526   5.1251722154   0.825200431203
S   0.00158070482723   7.3334284755   0.813606453421
S   2.54250428525   5.86685360518   9.01582971955
S   1.28241119026   8.07118580493   8.98499813336
S   0.00348042410892   5.85598022811   8.98482691648
S   3.80053312851   8.07384259674   8.98405413584
S   3.83525033207   5.12006555193   4.09934439554
S   2.53881209811   7.36224595922   4.09927619898
S   1.24523862903   5.12172027993   4.09911853019
S   5.08000709368   7.33473412185   4.13159605831


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_5.39836.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.39836 -0.000146763 0.000213483
 -0.00026 9.350033237 0.000475331
 0.000377356 0.000470671 10.4185

ATOMIC_POSITIONS (angstrom)
Mo   0.000459534489549   1.5590713532   2.58534942596
Mo   4.04528540568   3.89425728102   2.6358069244
Mo   2.6996230564   1.56350279501   2.63564974895
Mo   1.3533476007   3.89461149528   2.63653660988
Mo   1.32709073997   0.793854252471   7.82070237207
Mo   0.00078214945131   3.09031905803   7.81979699827
Mo   4.07355183045   0.794124902215   7.81980338609
Mo   2.69982732678   3.11791018715   7.81696243555
Ni   0.00142435089147   1.5591079109   5.81855845065
S   4.04765278471   3.89660695101   6.20437560253
S   2.69937868306   1.56136359636   6.20415798085
S   1.35186792124   3.89617489747   6.20402889611
S   1.36391613809   0.771912337787   0.97046935121
S   0.000592629783587   3.13306160507   0.970814782228
S   4.03580043358   0.771864297189   0.970860835656
S   2.69880618432   3.11783019231   0.967741290845
S   0.000856833967437   1.55953480402   9.48783739694
S   4.05875861688   3.90152729468   9.45935393
S   2.70068114294   1.54920963546   9.45916675608
S   1.34049750638   3.90274496704   9.45834266636
S   1.34900020561   0.78046471412   4.27380319744
S   5.39825884512   3.11561886568   4.27466673647
S   4.05037144716   0.781019594066   4.27450406832
S   2.69953463267   3.11738848872   4.29937239242
Mo   2.69950953449   6.2340145902   2.58569383296
Mo   1.34597540568   8.56934728102   2.6359378484
Mo   0.000313056398773   6.23859279501   2.63578067295
Mo   4.0523976007   8.56955473228   2.63688101688
Mo   4.02614073997   5.46879748947   7.82104677907
Mo   2.69983214945   7.76526229503   7.82014140527
Mo   1.37424183045   5.46921490222   7.81993431009
Mo   0.000517326778238   7.79300018715   7.81709335955
Ni   2.70047435089   6.2340511479   5.81890285765
S   1.34834278471   8.57169695101   6.20450652653
S   6.86830563037e-05   6.23645359636   6.20428890485
S   4.05091792124   8.57111813447   6.20437330311
S   4.06296613809   5.44685557479   0.97081375821
S   2.69964262978   7.80800484207   0.971159189228
S   1.33649043358   5.44695429719   0.970991759656
S   5.39785618432   7.79277342931   0.968085697845
S   2.69990683397   6.23447804102   9.48818180394
S   1.35944861688   8.57661729468   9.459484854
S   0.00137114294457   6.22429963546   9.45929768008
S   4.03954750638   8.57768820404   9.45868707336
S   4.04805020561   5.45540795112   4.27414760444
S   2.69894884512   7.79070886568   4.27479766047
S   1.35106144716   5.45610959407   4.27463499232
S   0.000224632671733   7.79247848872   4.29950331642


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_5.71591.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.71591 -0.000155396 0.000226041
 -0.00027 9.900044604 0.000503291
 0.000399553 0.000498357 11.0313

ATOMIC_POSITIONS (angstrom)
Mo   0.000510444296573   1.65059969682   2.76096799135
Mo   4.28578808006   4.12439561235   2.81057034612
Mo   2.85863703225   1.65252007523   2.81037843329
Mo   1.43113914947   4.12459572592   2.81050844926
Mo   1.39896471251   0.844242732304   8.26771232879
Mo   0.000738203526561   3.26605061508   8.26782798506
Mo   4.3185237841   0.844146855431   8.26781240701
Mo   2.85880890441   3.30134251077   8.26749474995
Ni   0.000296110989091   1.65206479175   6.16615173585
S   4.28263295681   4.12361181366   6.6613619091
S   2.85867154051   1.65726082381   6.66113160619
S   1.43483167699   4.12354466812   6.66131252523
S   1.44045429663   0.819330960571   1.15613254581
S   0.000549763322445   3.31316585311   1.1560980498
S   4.27669005783   0.81925322432   1.15613361114
S   2.85839489067   3.30065888007   1.16377641662
S   0.000614675744682   1.65154025505   9.91679861673
S   4.30290521521   4.1352517345   9.89371938398
S   2.85867679259   1.63366495396   9.89350840743
S   1.41429709588   4.1353393139   9.89337285462
S   1.40841691677   0.837717888235   4.44527134893
S   0.000351514628811   3.27604646508   4.44559359788
S   4.30853684923   0.837759938464   4.44560861053
S   2.85836686693   3.30054571743   4.44553692919
Mo   2.8583304443   6.60054430082   2.76133265735
Mo   1.42769808006   9.07449561235   2.81070897112
Mo   0.000547032249574   6.60262007523   2.81051705829
Mo   4.28895914947   9.07454032992   2.81087311526
Mo   4.25678471251   5.7941873363   8.26807699479
Mo   2.85855820353   8.21599521908   8.26819265106
Mo   1.4604337841   5.79424685543   8.26795103201
Mo   0.000718904405127   8.25144251077   8.26763337495
Ni   2.85811611099   6.60200939575   6.16651640185
S   1.42454295681   9.07371181366   6.6615005341
S   0.000581540512522   6.60736082381   6.66127023119
S   4.29265167699   9.07348927212   6.66167719123
S   4.29827429663   5.76927556457   1.15649721181
S   2.85836976332   8.26311045711   1.1564627158
S   1.41860005783   5.76935322432   1.15627223614
S   0.000304890667622   8.25075888007   1.16391504162
S   2.85843467574   6.60148485905   9.91716328273
S   1.44481521521   9.0853517345   9.89385800898
S   0.000586792585528   6.58376495396   9.89364703243
S   4.27211709588   9.0852839179   9.89373752062
S   4.26623691677   5.78766249223   4.44563601493
S   2.85817151463   8.22599106908   4.44595826388
S   1.45044684923   5.78785993846   4.44574723553
S   0.000276866930707   8.25064571743   4.44567555419


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_6.03346.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.03346 -0.000164029 0.000238599
 -0.0003 10.450035971 0.000531253
 0.000421751 0.000526044 11.6442

ATOMIC_POSITIONS (angstrom)
Mo   0.000232315470379   1.74208814163   2.9524461417
Mo   4.52472410898   4.35412516636   2.99584038073
Mo   3.01701859198   1.74285491148   2.99553155973
Mo   1.50918573995   4.3541937178   2.99566869383
Mo   1.48254286823   0.887984164699   8.69027226349
Mo   0.000929090956292   3.45424192176   8.69053568155
Mo   4.55306015569   0.887980174124   8.69034980711
Mo   3.01774406661   3.48485848074   8.70225572856
Ni   0.00159740941043   1.74478486529   6.66298250314
S   4.51491041159   4.34927505585   7.11367117892
S   3.01779575164   1.75623121006   7.11337074811
S   1.52060694577   4.34931338463   7.11353114083
S   1.51849658867   0.865668637234   1.37453931371
S   0.000253376293991   3.49518306368   1.3746129869
S   4.5155958112   0.865572320465   1.37461056068
S   3.01701821437   3.48390245267   1.38670180464
S   0.000932742375457   1.743382085   10.2914123877
S   4.54539250018   4.36696805064   10.2924674335
S   3.01776752297   1.72062471916   10.2921456317
S   1.48990701487   4.36709946198   10.2922607628
S   1.47878785787   0.888498008918   4.59867503252
S   0.000152703322206   3.44910896734   4.59896205876
S   4.55492133546   0.888297131507   4.59871351235
S   3.01689589214   3.48371782192   4.59075601735
Mo   3.01681231547   6.96702411263   2.9528310677
Mo   1.50784410898   9.57922516636   2.99598670773
Mo   0.000138591982514   6.96795491148   2.99567788673
Mo   4.52576573995   9.5791296888   2.99605361983
Mo   4.49912286823   6.1129201357   8.69065718949
Mo   3.01750909096   8.67917789276   8.69092060755
Mo   1.53618015569   6.11308017412   8.69049613411
Mo   0.000864066606381   8.70995848074   8.70240205556
Ni   3.01817740941   6.96972083629   6.66336742914
S   1.49803041159   9.57437505585   7.11381750592
S   0.00091575163759   6.98133121006   7.11351707511
S   4.53718694577   9.57424935563   7.11391606683
S   4.53507658867   6.09060460823   1.37492423971
S   3.01683337629   8.72011903468   1.3749979129
S   1.4987158112   6.09067232047   1.37475688768
S   0.000138214369275   8.70900245267   1.38684813164
S   3.01751274238   6.968318056   10.2917973137
S   1.52851250018   9.59206805064   10.2926137605
S   0.000887522971831   6.94572471916   10.2922919587
S   4.50648701487   9.59203543298   10.2926456888
S   4.49536785787   6.11343397992   4.59905995852
S   3.01673270332   8.67404493834   4.59934698476
S   1.53804133546   6.11339713151   4.59885983935
S   1.58921357929e-05   8.70881782192   4.59090234435


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_6.35101.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000251157
 -0.000310000000001 11.000047338 0.000559213
 0.000443948 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000179956842394   1.83367177207   3.09734327699
Mo   4.76168981947   4.58259434369   3.12025662057
Mo   3.1756927843   1.83559775065   3.11998313041
Mo   1.589553823   4.58267094014   3.12009968658
Mo   1.58492839311   0.920975093572   9.16569307623
Mo   0.00116079986337   3.66411101661   9.16570912893
Mo   4.76853516811   0.920876116306   9.16566505109
Mo   3.17665355966   3.66857677986   9.16581997257
Ni   0.00154290631771   1.83561484761   7.38153486673
S   4.75448407442   4.57956253942   7.60921008131
S   3.17673592078   1.84680983805   7.6089519822
S   1.59893535009   4.5795907295   7.60891628956
S   1.59341434461   0.913921744604   1.54771962255
S   0.000150753620521   3.67338840257   1.54783554646
S   4.75806079362   0.913840251293   1.54783289483
S   3.17567421896   3.66709885222   1.55391168186
S   0.00108688578846   1.83532935011   10.6977115963
S   4.77803122271   4.59302391969   10.7345228969
S   3.17674112732   1.81934579241   10.7342762127
S   1.5752153955   4.59315691293   10.7343974909
S   1.57336808579   0.925351775033   4.67702049726
S   6.3510681648   3.64996676088   4.67741026027
S   4.77781821582   0.925211737865   4.67706926321
S   3.17554878727   3.66691685421   4.6800054281
Mo   3.17552995684   7.33360911007   3.09774846199
Mo   1.58602981947   10.0827043437   3.12041064857
Mo   3.27842972158e-05   7.33570775065   3.12013715841
Mo   4.764903823   10.0826082781   3.12050487158
Mo   4.76027839311   6.42091243157   9.16609826123
Mo   3.17651079986   9.16404835461   9.16611431393
Mo   1.59287516811   6.42098611631   9.16581907909
Mo   0.000993559659485   9.16868677986   9.16597400057
Ni   3.17689290632   7.33555218561   7.38194005173
S   1.57882407442   10.0796725394   7.60936410931
S   0.001075920776   7.34691983805   7.6091060102
S   4.77428535009   10.0795280675   7.60932147456
S   4.76876434461   6.4138590826   1.54812480755
S   3.17550075362   9.17332574057   1.54824073146
S   1.58240079362   6.41395025129   1.54798692283
S   1.42189600963e-05   9.16720885222   1.55406570986
S   3.17643688579   7.33526668811   10.6981167813
S   1.60237122271   10.0931339197   10.7346769249
S   0.00108112732268   7.31945579241   10.7344302407
S   4.7505653955   10.0930942509   10.7348026759
S   4.74871808579   6.42528911303   4.67742568226
S   3.1754081648   9.15007676088   4.67756428827
S   1.60215821582   6.42532173787   4.67722329121
S   6.35089878727   9.16685419221   4.6804106131


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_6.66856.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.66856 -0.000181295 0.000263715
 -0.000319999999999 11.550058705 0.000587173
 0.000466145 0.000581417 12.8699

ATOMIC_POSITIONS (angstrom)
Mo   0.000258526219525   1.92545199191   3.39374714364
Mo   4.99954253012   4.81164345189   3.41336994515
Mo   3.33455108182   1.92777582188   3.41308819652
Mo   1.66938975349   4.81173978332   3.41319406879
Mo   1.67810036049   0.958911868481   9.47859271099
Mo   0.00123415668831   3.86326094279   9.47839666258
Mo   4.99297050291   0.958755198074   9.47848682406
Mo   3.33537057642   3.85205834922   9.48550712893
Ni   0.00135241011209   1.92692114431   7.77211560339
S   4.99052097647   4.80760233427   7.97350135519
S   3.33548735265   1.94102154842   7.9732966443
S   1.68042636967   4.8076192607   7.97303373522
S   1.67230497836   0.960179314349   1.88623609703
S   0.000191278759522   3.8562017087   1.88634111049
S   4.99683293131   0.960108941154   1.88633887002
S   3.33449328308   3.85051668942   1.89051728217
S   0.00110511208462   1.92701778517   10.9406458036
S   5.0171861291   4.82262944214   11.0154572178
S   3.3356107284   1.91014967668   11.015273139
S   1.65376726019   4.82278477423   11.0153964499
S   1.65454395436   0.970296691111   4.9278438171
S   0.000112696092263   3.83562002219   4.92796647607
S   5.01434009781   0.970170858907   4.92792060775
S   3.33435905799   3.85036204862   4.92991096231
Mo   3.33437852622   7.70039069691   3.39417258764
Mo   1.66510253012   10.5867634519   3.41353167415
Mo   0.000111081817294   7.70289582188   3.41324992552
Mo   5.00350975349   10.5866784883   3.41361951279
Mo   5.01222036049   6.73385057348   9.47901815499
Mo   3.33535415669   9.63819964779   9.47882210658
Mo   1.65853050291   6.73387519807   9.47864855306
Mo   0.000930576419003   9.62717834922   9.48566885793
Ni   3.33547241011   7.70185984931   7.77254104739
S   1.65608097647   10.5827223343   7.97366308419
S   0.0010473526521   7.71614154842   7.9734583733
S   5.01454636967   10.5825579657   7.97345917922
S   5.00642497836   6.73511801935   1.88666154103
S   3.33431127876   9.6311404137   1.88676655449
S   1.66239293131   6.73522894115   1.88650059902
S   5.32830823384e-05   9.62563668942   1.89067901117
S   3.33522511208   7.70195649017   10.9410712476
S   1.6827461291   10.5977494421   11.0156189468
S   0.00117072840489   7.68526967668   11.015434868
S   4.98788726019   10.5977234792   11.0158218939
S   4.98866395436   6.74523539611   4.9282692611
S   3.33423269609   9.61055872719   4.92839192007
S   1.67990009781   6.74529085891   4.92808233675
S   -8.09420119404e-05   9.62548204862   4.93007269131


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_6.98611.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.98611 -0.000189928 0.000276273
 -0.00035 12.100050072 0.000615135
 0.000488343 0.000609103 13.4827

ATOMIC_POSITIONS (angstrom)
Mo   0.000654970480809   2.01699276482   3.81637884612
Mo   5.2365427041   5.03990476663   3.83738484189
Mo   3.49361573008   2.02105426391   3.83706354407
Mo   1.75060110607   5.03995096856   3.83686545079
Mo   1.77817771054   0.992844066375   9.65840582448
Mo   0.00067045380876   4.07077145052   9.65857635374
Mo   5.20998823707   0.99305948927   9.65870190445
Mo   3.49410170795   4.03547251636   9.68478941662
Ni   6.98491969521   2.01970059712   8.01002995703
S   5.22417770236   5.03433573766   8.21773505562
S   3.49417534942   2.03786292114   8.21753373076
S   1.76351679802   5.03470576143   8.21703629572
S   1.75219855285   1.00581633451   2.35218524188
S   0.000498586469934   4.03956971678   2.35225609534
S   5.2352123625   1.00579632078   2.35222948257
S   3.49365257717   4.03373447755   2.35487772691
S   0.00140895697535   2.01859570259   11.0342978556
S   5.259021473   5.05397964143   11.1699763144
S   3.49437779737   1.9976630794   11.1697808375
S   1.73010818731   5.05375641486   11.1703190468
S   1.73070572118   1.01813618767   5.31178600733
S   0.00051636835178   4.01442028803   5.311929139
S   5.25667496748   1.01807762352   5.31184290627
S   3.49331588058   4.03371144168   5.31080430177
Mo   3.49353497048   8.06692283682   3.81682455012
Mo   1.7433127041   11.0900247666   3.83755427289
Mo   0.00038573008061   8.07117426391   3.83723297507
Mo   5.24348110607   11.0898810406   3.83731115479
Mo   5.27105771054   7.04277413837   9.65885152848
Mo   3.49355045381   10.1207015225   9.65902205774
Mo   1.71675823707   7.04317948927   9.65887133545
Mo   0.000871707954759   10.0855925164   9.68495884762
Ni   3.49168969521   8.06982059712   8.01019938803
S   1.73094770236   11.0844557377   8.21790448662
S   0.000945349422552   8.08798292114   8.21770316176
S   5.25639679802   11.0846358334   8.21748199972
S   5.24507855285   7.05574640651   2.35263094588
S   3.49337858647   10.0894997888   2.35270179934
S   1.7419823625   7.05591632078   2.35239891357
S   0.000422577168612   10.0838544776   2.35504715791
S   3.49428895698   8.06852577459   11.0347435596
S   1.765791473   11.1040996414   11.1701457454
S   0.00114779736755   8.0477830794   11.1699502685
S   5.22298818731   11.1036864869   11.1707647508
S   5.22358572118   7.06806625967   5.31223171133
S   3.49339636835   10.06435036   5.312374843
S   1.76344496748   7.06819762352   5.31201233727
S   8.58805797377e-05   10.0838314417   5.31097373277


==> anc/DFT-relaxed/S-substitution/Triaxial-strain/x_7.30366.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.30366 -0.000198561 0.000288831
 -0.000360000000001 12.650061439 0.000643095
 0.00051054 0.00063679 14.0956

ATOMIC_POSITIONS (angstrom)
Mo   0.00124533082856   2.1105072212   4.26043296511
Mo   5.47165237064   5.26833541328   4.28180156193
Mo   3.65322504624   2.1187105704   4.28185775263
Mo   1.83446623903   5.2685184062   4.28124368566
Mo   2.00308503107   0.953216752904   9.87389707274
Mo   0.00047512955647   4.4197633053   9.87287636962
Mo   5.30267986378   0.953685957633   9.87383990422
Mo   3.6523621079   4.21751420796   9.87778408399
Ni   0.00270010995137   2.10382668825   8.45616241223
S   5.49170703349   5.27925784018   8.45556453425
S   3.65283932808   2.09410253502   8.45562228257
S   1.81251635942   5.28010507097   8.45553572991
S   1.83282274258   1.05305339752   2.84937063139
S   0.000375521324501   4.22652900362   2.8488918111
S   5.47192908426   1.05303920805   2.84928676313
S   3.65239043394   4.21893466939   2.84593021162
S   0.00104341940194   2.10902915192   10.5885339062
S   5.49183419148   5.27862957546   11.3341365236
S   3.65269886561   2.09417752509   11.3344515277
S   1.81237789996   5.27931776827   11.3336365553
S   1.79645366724   1.07364618009   5.70303955983
S   0.000452419851523   4.18531036365   5.70244503328
S   5.50805710988   1.07340907726   5.70289713278
S   3.65212581665   4.21890543563   5.69080435849
Mo   3.65289533083   8.4354386602   4.26089892811
Mo   1.81964237064   11.5934654133   4.28197869393
Mo   0.00121504623951   8.4438405704   4.28203488463
Mo   5.48611623903   11.5934498452   4.28170964866
Mo   5.65473503107   7.2781481919   9.87436303574
Mo   3.65212512956   10.7446947443   9.87334233262
Mo   1.65066986378   7.27881595763   9.87401703622
Mo   0.000352107896133   10.542644208   9.87796121599
Ni   3.65435010995   8.42875812725   8.45662837523
S   1.83969703349   11.6043878402   8.45574166625
S   0.000829328078816   8.41923253502   8.45579941457
S   5.46416635942   11.60503651   8.45600169291
S   5.48447274258   7.37798483652   2.84983659439
S   3.65202552132   10.5514604426   2.8493577741
S   1.81991908426   7.37816920805   2.84946389513
S   0.000380433944193   10.5440646694   2.84610734362
S   3.6526934194   8.43396059092   10.5889998692
S   1.83982419148   11.6037595755   11.3343136556
S   0.000688865613127   8.41930752509   11.3346286597
S   5.46402789996   11.6042492073   11.3341025183
S   5.44810366724   7.39857761909   5.70350552283
S   3.65210241985   10.5102418026   5.70291099628
S   1.85604710988   7.39853907726   5.70307426478
S   0.000115816652569   10.5440354356   5.69098149049


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_4.76326.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.76326 -0.000172662 0.000251157
 -0.000227549 11.0001 0.000559214
 0.000332961 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   4.29584   2.37548   2.46894
Mo   3.14448   5.51779   3.73792
Mo   1.90643   2.42865   3.72025
Mo   0.792893   5.43916   2.48628
Mo   0.91184   10.9546   9.96001
Mo   4.43103   2.88298   9.75114
Mo   3.1626   0.0893548   8.52505
Mo   2.01082   3.19234   8.56549
Ni   0.5403   1.30974   7.70247
S   3.5143   4.75053   7.74834
S   3.40576   1.95146   7.12048
S   0.982765   4.15911   6.61318
S   1.32705   1.13518   1.72675
S   0.413341   3.8377   0.736046
S   3.46528   1.25378   0.47053
S   2.57279   3.95302   2.02043
S   0.429269   1.55331   11.5575
S   3.47151   3.95805   11.753
S   2.53153   1.65667   10.2215
S   1.22596   4.44213   10.5077
S   1.36357   1.22124   5.6808
S   0.110174   3.88843   4.13362
S   3.68905   1.15405   4.51173
S   2.70919   3.92237   5.42012
Mo   1.9141   7.87559   2.46909
Mo   0.762967   0.0178501   3.73752
Mo   4.28795   7.92859   3.72065
Mo   3.17441   10.9391   2.48668
Mo   3.29358   5.4545   9.95986
Mo   2.04928   8.38309   9.75129
Mo   0.780862   5.58947   8.5252
Mo   4.39233   8.69229   8.56589
Ni   2.92182   6.80968   7.70287
S   1.13256   10.2506   7.74849
S   1.02401   7.45158   7.12064
S   3.36428   9.65905   6.61358
S   3.70857   6.63512   1.72715
S   2.79486   9.33764   0.736451
S   1.08354   6.75389   0.470684
S   0.191046   9.45313   2.02059
S   2.81078   7.05325   11.5579
S   1.08977   9.45817   11.7531
S   0.149789   7.15678   10.2217
S   3.60747   9.94208   10.5081
S   3.74509   6.72119   5.68121
S   2.49169   9.38837   4.13403
S   1.30731   6.65417   4.51189
S   0.327445   9.42248   5.42028


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_5.08082.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.08082 -0.000172662 0.000251157
 -0.00023387 11.0001 0.000559214
 0.000355159 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   4.84505   1.86253   3.08806
Mo   3.57413   4.95278   3.09779
Mo   2.31296   1.85317   3.13329
Mo   1.03296   4.37623   3.10935
Mo   1.66013   1.13431   9.2799
Mo   0.159518   3.6273   9.37087
Mo   4.26203   0.570747   9.09499
Mo   2.73125   3.60415   9.11367
Ni   0.437861   1.83647   7.04698
S   3.53145   5.2039   7.5465
S   3.17958   1.89935   7.45422
S   1.0668   3.95542   7.2981
S   1.07498   1.01885   1.31232
S   4.7703   3.60617   1.40067
S   3.5867   0.69418   1.4558
S   2.40692   3.59476   1.43987
S   0.199058   1.89746   10.8977
S   3.97628   4.82025   10.8818
S   2.96734   1.98462   10.9183
S   1.52101   4.55279   10.9399
S   0.982741   1.08042   4.93578
S   4.72952   3.61226   4.78208
S   3.56434   0.682815   4.74917
S   2.4099   3.60599   4.79176
Mo   2.30453   7.36264   3.08822
Mo   1.0336   10.4529   3.09794
Mo   4.85325   7.35311   3.13369
Mo   3.57325   9.87618   3.10975
Mo   4.20043   6.63425   9.2803
Mo   2.69981   9.12724   9.37128
Mo   1.72151   6.07086   9.09514
Mo   0.190722   9.10427   9.11382
Ni   2.97815   7.33641   7.04738
S   0.990925   10.704   7.54665
S   0.639055   7.39947   7.45438
S   3.60709   9.45536   7.29851
S   3.61527   6.51879   1.31272
S   2.22978   9.10629   1.40082
S   1.04618   6.1943   1.45596
S   4.94721   9.0947   1.44028
S   2.73935   7.3974   10.8981
S   1.43575   10.3204   10.882
S   0.426813   7.48474   10.9185
S   4.0613   10.0527   10.9403
S   3.52303   6.58037   4.93618
S   2.18899   9.11237   4.78224
S   1.02382   6.18293   4.74932
S   4.9502   9.10594   4.79217


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_5.39837.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.39837 -0.000172662 0.000251157
 -0.000246511 11.0001 0.000559214
 0.000377355 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   5.23224   1.75407   3.12839
Mo   3.90728   4.52099   3.16582
Mo   2.53093   1.77258   3.1498
Mo   1.19568   4.50666   3.15828
Mo   1.47152   0.956608   9.17812
Mo   0.127332   3.72297   9.17483
Mo   4.22456   1.02681   9.11199
Mo   2.81095   3.70984   9.14085
Ni   0.510276   2.02474   7.06183
S   4.17033   4.67573   7.53263
S   2.78825   1.96798   7.45817
S   1.46431   4.70519   7.51612
S   1.19408   0.790991   1.50246
S   5.24671   3.54822   1.50879
S   3.87929   0.78858   1.50088
S   2.55484   3.56138   1.51423
S   0.142595   1.96369   10.7918
S   4.16397   4.68091   10.8079
S   2.84883   1.90605   10.7815
S   1.47442   4.75208   10.7637
S   1.16215   0.840013   4.81885
S   5.25703   3.49941   4.81407
S   3.88053   0.794733   4.7711
S   2.5562   3.55668   4.7869
Mo   2.53293   7.25419   3.12854
Mo   1.20797   10.0211   3.16598
Mo   5.22999   7.27253   3.1502
Mo   3.89474   10.0066   3.15868
Mo   4.17058   6.45655   9.17852
Mo   2.82639   9.22291   9.17523
Mo   1.52525   6.52692   9.11215
Mo   0.111645   9.20996   9.14101
Ni   3.20934   7.52468   7.06224
S   1.47102   10.1758   7.53278
S   0.0889457   7.46809   7.45832
S   4.16337   10.2051   7.51652
S   3.89314   6.29093   1.50286
S   2.54741   9.04833   1.50894
S   1.17998   6.28869   1.50103
S   5.2539   9.06133   1.51463
S   2.84166   7.46363   10.7922
S   1.46466   10.181   10.808
S   0.149523   7.40617   10.7816
S   4.17348   10.252   10.7641
S   3.86121   6.33996   4.81926
S   2.55772   8.99953   4.81422
S   1.18123   6.29485   4.77126
S   5.25526   9.05662   4.78731


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_5.7159.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.7159 -0.000172662 0.000251157
 -0.000284436 11.0001 0.000559214
 0.000399553 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000392709   1.78879   3.09918
Mo   4.28957   4.53984   3.12904
Mo   2.85834   1.79627   3.12044
Mo   1.427   4.53992   3.12889
Mo   1.40819   0.965507   9.16325
Mo   0.000675903   3.70595   9.18355
Mo   4.30943   0.96588   9.16311
Mo   2.85858   3.69258   9.16155
Ni   0.00232751   1.95884   7.27026
S   4.2848   4.64807   7.56442
S   2.85845   1.91749   7.53152
S   1.43261   4.64841   7.56425
S   1.43518   0.836502   1.5008
S   0.000397901   3.5972   1.50347
S   4.28165   0.836407   1.50092
S   2.85836   3.59799   1.51057
S   0.000773177   1.91959   10.7689
S   4.28701   4.67106   10.7804
S   2.85877   1.87262   10.7762
S   1.43011   4.67153   10.78
S   1.41878   0.851798   4.72938
S   0.000282251   3.55939   4.74326
S   4.29769   0.851681   4.72944
S   2.85823   3.59413   4.73534
Mo   2.8582   7.28873   3.09959
Mo   1.43148   10.04   3.12919
Mo   0.000247344   7.29638   3.1206
Mo   4.28481   10.0399   3.12929
Mo   4.26599   6.46545   9.16366
Mo   2.85848   9.20589   9.18396
Mo   1.45134   6.466   9.16326
Mo   0.000493738   9.19269   9.1617
Ni   2.86013   7.45878   7.27067
S   1.42671   10.1482   7.56457
S   0.000361554   7.4176   7.53167
S   4.29042   10.1484   7.56466
S   4.29299   6.33644   1.5012
S   2.8582   9.09714   1.50388
S   1.42355   6.33652   1.50107
S   0.000267603   9.09811   1.51072
S   2.85858   7.41953   10.7693
S   1.42892   10.1712   10.7806
S   0.000676112   7.37273   10.7764
S   4.28791   10.1715   10.7804
S   4.27658   6.35174   4.72978
S   2.85809   9.05933   4.74367
S   1.4396   6.3518   4.7296
S   0.00013434   9.09424   4.73549


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_6.03345.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.03345 -0.000172662 0.000251157
 -0.000290757 11.0001 0.000559214
 0.000421749 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000420229   1.81565   3.09433
Mo   4.52525   4.56534   3.11939
Mo   3.01715   1.81938   3.11584
Mo   1.50891   4.56542   3.11924
Mo   1.4955   0.940049   9.16839
Mo   0.000838985   3.68087   9.1775
Mo   4.53977   0.940043   9.16847
Mo   3.01757   3.67757   9.16765
Ni   0.0012454   1.88668   7.34036
S   4.5189   4.61026   7.59049
S   3.01765   1.87736   7.57749
S   1.5164   4.61042   7.59031
S   1.51428   0.879534   1.52041
S   0.000405522   3.63931   1.52159
S   4.52014   0.87945   1.52053
S   3.01715   3.63555   1.52771
S   0.000824342   1.8744   10.7375
S   4.5325   4.62832   10.7604
S   3.0176   1.84316   10.758
S   1.50254   4.62848   10.7602
S   1.49607   0.892477   4.69853
S   0.000296602   3.61148   4.70275
S   4.53805   0.892358   4.6986
S   3.01701   3.63387   4.70247
Mo   3.017   7.3156   3.09474
Mo   1.50838   10.0655   3.11955
Mo   0.000275869   7.3195   3.116
Mo   4.52549   10.0654   3.11965
Mo   4.51208   6.43999   9.16879
Mo   3.01742   9.18082   9.17791
Mo   1.5229   6.44016   9.16863
Mo   0.000702522   9.17768   9.16781
Ni   3.01783   7.38662   7.34077
S   1.50202   10.1104   7.59065
S   0.000774255   7.37748   7.57765
S   4.53298   10.1104   7.59072
S   4.53086   6.37948   1.52081
S   3.01699   9.13925   1.52199
S   1.50326   6.37956   1.52068
S   0.000276019   9.13567   1.52786
S   3.01741   7.37435   10.7379
S   1.51562   10.1284   10.7605
S   0.000729096   7.34327   10.7582
S   4.51912   10.1284   10.7606
S   4.51265   6.39242   4.69893
S   3.01688   9.11143   4.70316
S   1.52118   6.39247   4.69876
S   0.00014006   9.13399   4.70262


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_6.35101.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000251157
 -0.00031604 11.0001 0.000559214
 0.000443948 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000177683   1.83367   3.09733
Mo   4.76169   4.5826   3.12025
Mo   3.17569   1.83559   3.11997
Mo   1.58955   4.58268   3.12009
Mo   1.58493   0.920978   9.16567
Mo   0.00116188   3.66413   9.16568
Mo   4.76853   0.920873   9.16564
Mo   3.17665   3.66858   9.16579
Ni   0.0015519   1.83562   7.38157
S   4.75449   4.57957   7.60918
S   3.17674   1.84681   7.60892
S   1.59893   4.5796   7.6089
S   1.59342   0.913925   1.5477
S   0.000147701   3.67339   1.54781
S   4.75806   0.913844   1.54781
S   3.17567   3.6671   1.55388
S   0.00108055   1.83534   10.6977
S   4.77804   4.59303   10.7345
S   3.17675   1.81934   10.7342
S   1.57521   4.59317   10.7344
S   1.57337   0.925351   4.677
S   6.35107   3.64997   4.6774
S   4.77781   0.925209   4.67706
S   3.17554   3.66691   4.67999
Mo   3.17553   7.33361   3.09773
Mo   1.58602   10.0827   3.12041
Mo   0.0000262765   7.33571   3.12013
Mo   4.7649   10.0826   3.1205
Mo   4.76028   6.42092   9.16607
Mo   3.17651   9.16407   9.16609
Mo   1.59287   6.42099   9.16579
Mo   0.000986483   9.1687   9.16594
Ni   3.1769   7.33556   7.38198
S   1.57882   10.0797   7.60934
S   0.00107694   7.34693   7.60908
S   4.77428   10.0795   7.6093
S   4.76876   6.41387   1.5481
S   3.1755   9.17333   1.54822
S   1.58239   6.41396   1.54797
S   0.   9.16721   1.55404
S   3.17643   7.33528   10.6981
S   1.60237   10.0931   10.7346
S   0.00108247   7.31946   10.7344
S   4.75056   10.0931   10.7348
S   4.74872   6.42529   4.67741
S   3.1754   9.15009   4.67755
S   1.60215   6.42532   4.67721
S   6.35089   9.16685   4.68039


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_6.66857.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.66857 -0.000172662 0.000251157
 -0.00031604 11.0001 0.000559214
 0.000466146 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.00104603   1.8572   3.10531
Mo   4.99986   4.60554   3.12605
Mo   3.33533   1.85812   3.12829
Mo   1.67061   4.60564   3.12596
Mo   1.6741   0.894782   9.15867
Mo   0.000410775   3.64228   9.15147
Mo   4.99541   0.8946   9.15858
Mo   3.33461   3.65364   9.15911
Ni   0.000797693   1.78635   7.41169
S   4.99054   4.5431   7.62356
S   3.33482   1.81172   7.63208
S   1.67888   4.54308   7.62319
S   1.67337   0.953758   1.57908
S   0.000974648   3.71247   1.57821
S   4.9973   0.95367   1.57923
S   3.33522   3.705   1.58414
S   6.66888   1.78834   10.6528
S   5.02163   4.55181   10.7056
S   3.33483   1.78851   10.7066
S   1.6477   4.55192   10.7055
S   1.65251   0.963425   4.66075
S   0.000816682   3.69286   4.65887
S   5.01794   0.963388   4.6609
S   3.33513   3.70608   4.66273
Mo   3.33517   7.35714   3.10572
Mo   1.66542   10.1057   3.1262
Mo   0.000886276   7.35823   3.12844
Mo   5.00474   10.1056   3.12636
Mo   5.00823   6.39472   9.15908
Mo   3.33454   9.14222   9.15187
Mo   1.66097   6.39472   9.15874
Mo   0.000170942   9.15376   9.15926
Ni   3.33492   7.28629   7.4121
S   1.6561   10.0432   7.62372
S   0.000377062   7.31183   7.63224
S   5.01301   10.043   7.62359
S   5.00749   6.4537   1.57948
S   3.3351   9.21241   1.57861
S   1.66286   6.45379   1.57938
S   0.000775423   9.20511   1.5843
S   3.33444   7.28846   10.653
S   1.68719   10.0519   10.7058
S   0.000388483   7.28863   10.7067
S   4.98182   10.0519   10.7059
S   4.98664   6.46337   4.66115
S   3.33494   9.1928   4.65927
S   1.6835   6.4635   4.66105
S   0.00068802   9.20619   4.66288


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_6.98612.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.98612 -0.000172662 0.000251157
 -0.00031604 11.0001 0.000559214
 0.000488342 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.000225614   1.90088   3.11949
Mo   5.23619   4.64833   3.13794
Mo   3.49329   1.90015   3.143
Mo   1.75027   4.64842   3.1378
Mo   1.76818   0.847581   9.14619
Mo   0.00133654   3.60087   9.13122
Mo   5.22065   0.847294   9.14613
Mo   3.49432   3.61995   9.14657
Ni   0.0012107   1.72156   7.43395
S   5.22939   4.4882   7.63194
S   3.49445   1.75812   7.64763
S   1.75936   4.48806   7.63149
S   1.7514   1.01339   1.61622
S   0.000204087   3.77111   1.61368
S   5.23525   1.01332   1.61634
S   3.49325   3.76197   1.6198
S   0.00113241   1.71938   10.5967
S   5.26755   4.48986   10.672
S   3.49446   1.73807   10.6743
S   1.72121   4.48986   10.6719
S   1.72859   1.02072   4.65214
S   0.000121736   3.75522   4.64731
S   5.25782   1.02063   4.65221
S   3.49319   3.7645   4.65218
Mo   3.49313   7.40082   3.1199
Mo   1.74297   10.1484   3.1381
Mo   0.0000662702   7.40027   3.14315
Mo   5.24317   10.1484   3.13821
Mo   5.26109   6.34752   9.14659
Mo   3.49424   9.10081   9.13162
Mo   1.72743   6.34741   9.14629
Mo   0.00109873   9.12007   9.14672
Ni   3.49411   7.2215   7.43435
S   1.73617   9.98831   7.63209
S   0.00123459   7.25823   7.64778
S   5.25227   9.988   7.6319
S   5.24431   6.51334   1.61663
S   3.49311   9.27105   1.61408
S   1.74203   6.51343   1.6165
S   0.0000340191   9.26208   1.61995
S   3.49404   7.21932   10.5971
S   1.77433   9.98998   10.6721
S   0.00124435   7.23819   10.6745
S   5.21411   9.9898   10.6723
S   5.2215   6.52066   4.65255
S   3.49303   9.25516   4.64772
S   1.7646   6.52074   4.65237
S   -0.0000301705   9.26462   4.65234


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_7.30365.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.30365 -0.000172662 0.000251157
 -0.000347644 11.0001 0.000559214
 0.00051054 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.00376565   2.61745   3.19984
Mo   5.48123   5.36598   3.20413
Mo   3.65547   2.61681   3.239
Mo   1.82953   5.36599   3.204
Mo   1.86671   0.126759   9.07243
Mo   7.30139   2.88197   9.04976
Mo   5.43297   0.126241   9.0726
Mo   3.64983   2.91588   9.06541
Ni   7.30077   0.981168   7.38664
S   5.47474   3.7638   7.57913
S   3.65013   1.02928   7.59933
S   1.82518   3.76333   7.57869
S   1.84022   1.75372   1.72067
S   0.00362468   4.49772   1.70061
S   5.47097   1.75357   1.72094
S   3.65543   4.48675   1.72052
S   7.3013   0.969285   10.4713
S   5.50924   3.75131   10.5754
S   3.64997   1.01704   10.5794
S   1.79022   3.75092   10.5752
S   1.79988   1.73423   4.71366
S   0.00340722   4.50007   4.68759
S   5.5113   1.73393   4.71413
S   3.65518   4.52372   4.70846
Mo   3.65542   8.11739   3.20024
Mo   1.82923   10.8661   3.20428
Mo   0.00347283   8.11693   3.23915
Mo   5.48118   10.8659   3.20441
Mo   5.51836   5.6267   9.07284
Mo   3.64939   8.38209   9.04991
Mo   1.78097   5.62636   9.07275
Mo   7.30148   8.41583   9.06581
Ni   3.64877   6.48128   7.3868
S   1.82274   9.26391   7.57928
S   7.30178   6.52922   7.59973
S   5.47683   9.26327   7.5791
S   5.49187   7.25367   1.72108
S   3.65528   9.99766   1.70102
S   1.81897   7.25369   1.7211
S   0.0034303   9.98687   1.72067
S   3.6493   6.4694   10.4715
S   1.85724   9.25142   10.5755
S   7.30162   6.51698   10.5798
S   5.44187   9.25086   10.5757
S   5.45153   7.23418   4.71407
S   3.65506   10.   4.68799
S   1.8593   7.23404   4.71428
S   0.00318013   10.0238   4.70862


==> anc/DFT-relaxed/S-substitution/Uniaxial-x-strain/x_7.62121.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    celldm(1)	= 5.97229044,
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.62121 -0.000172662 0.000251157
 -0.000347644 11.0001 0.000559214
 0.000532736 0.00055373 12.257


ATOMIC_POSITIONS (angstrom)
Mo   0.0032414   2.5948   3.26707
Mo   5.71808   5.34359   3.27033
Mo   3.81369   2.59328   3.30621
Mo   1.90923   5.34355   3.27008
Mo   1.97997   0.147438   9.00893
Mo   7.61973   2.90327   8.98093
Mo   5.63838   0.147204   9.00963
Mo   3.80947   2.95129   8.99985
Ni   7.61847   0.995637   7.35003
S   5.72056   3.77706   7.5403
S   3.80945   1.04756   7.55854
S   1.89848   3.7769   7.54024
S   1.91923   1.74598   1.80962
S   0.00308017   4.48805   1.78662
S   5.70845   1.74585   1.80994
S   3.81373   4.47699   1.80791
S   7.61936   0.955748   10.3397
S   5.7574   3.75225   10.49
S   3.80905   1.03147   10.4945
S   1.86082   3.75198   10.4898
S   1.87147   1.72291   4.76134
S   0.00280001   4.49365   4.7317
S   5.75641   1.72246   4.76192
S   3.81347   4.51802   4.7537
Mo   3.81367   8.09474   3.26747
Mo   1.9073   10.8437   3.27049
Mo   0.00291354   8.0934   3.30637
Mo   5.71966   10.8435   3.27048
Mo   5.7904   5.64738   9.00934
Mo   3.80895   8.40339   8.98108
Mo   1.8276   5.64732   9.00979
Mo   7.6199   8.45123   9.00026
Ni   3.8077   6.49575   7.35018
S   1.90979   9.27718   7.54045
S   7.61988   6.5475   7.55894
S   5.70891   9.27684   7.54064
S   5.72966   7.24592   1.81003
S   3.81351   9.98799   1.78702
S   1.89767   7.24597   1.81009
S   0.00295044   9.9771   1.80806
S   3.80858   6.45586   10.3399
S   1.94662   9.25236   10.4901
S   7.61948   6.53141   10.4949
S   5.67125   9.25192   10.4902
S   5.68189   7.22285   4.76175
S   3.81323   9.99359   4.7321
S   1.94563   7.22258   4.76208
S   0.00268812   10.0181   4.75386


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_10.4184.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000213483
 -0.000299046 11.0001 0.000475332
 0.000443948 0.00055373 10.4184

ATOMIC_POSITIONS (angstrom)
Mo   0.00035   1.83419   3.14797
Mo   4.75489   4.57911   3.12948
Mo   3.17584   1.84413   3.12921
Mo   1.59654   4.57924   3.12924
Mo   1.5645   0.93222   8.21028
Mo   0.00098   3.63979   8.21017
Mo   4.78899   0.93234   8.21031
Mo   3.17643   3.66817   8.3215
Ni   0.00065   1.83479   6.13874
S   4.7164   4.55705   6.79508
S   3.17676   1.89013   6.79492
S   1.6367   4.55729   6.79487
S   1.57647   0.92423   1.62282
S   0.00012   3.65428   1.62295
S   4.77509   0.92423   1.62296
S   3.17562   3.66769   1.60329
S   0.00138   1.83471   9.69768
S   4.81217   4.61195   9.75839
S   3.17693   1.77967   9.75826
S   1.54126   4.61219   9.75838
S   1.58481   0.91946   4.67528
S   0.00025   3.66381   4.67534
S   4.76665   0.91926   4.67525
S   3.17556   3.66753   4.62441
Mo   3.17571   7.33413   3.14832
Mo   1.57924   10.0792   3.12961
Mo   0.00018   7.34425   3.12935
Mo   4.7719   10.0792   3.12958
Mo   4.73985   6.43216   8.21063
Mo   3.17634   9.13974   8.21051
Mo   1.61334   6.43245   8.21044
Mo   0.00077   9.16828   8.32163
Ni   3.17601   7.33473   6.13909
S   1.54074   10.0572   6.79521
S   0.0011   7.39025   6.79505
S   4.81206   10.0572   6.79522
S   4.75183   6.42417   1.62317
S   3.17548   9.15423   1.62329
S   1.59943   6.42434   1.62309
S   -0.00004   9.1678   1.60342
S   3.17673   7.33465   9.69802
S   1.63652   10.1121   9.75852
S   0.00128   7.27978   9.75839
S   4.71662   10.1121   9.75872
S   4.76017   6.4194   4.67562
S   3.1756   9.16375   4.67568
S   1.591   6.41938   4.67538
S   6.35092   9.16748   4.62475


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_11.0313.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000226041
 -0.000299046 11.0001 0.000503292
 0.000443948 0.00055373 11.0313

ATOMIC_POSITIONS (angstrom)
Mo   0.00031   1.83387   3.12456
Mo   4.75909   4.58122   3.15244
Mo   3.17584   1.83907   3.1521
Mo   1.59244   4.58131   3.1522
Mo   1.56818   0.93028   8.51683
Mo   0.00098   3.64462   8.51685
Mo   4.7851   0.93029   8.51692
Mo   3.1765   3.66833   8.58108
Ni   0.00119   1.83567   6.47499
S   4.73515   4.56822   7.04452
S   3.17666   1.86864   7.04434
S   1.61797   4.56834   7.04436
S   1.59248   0.91472   1.60332
S   0.00025   3.67235   1.60343
S   4.75924   0.91467   1.60339
S   3.17581   3.66738   1.60205
S   0.00111   1.83507   10.0293
S   4.79609   4.60322   10.078
S   3.17666   1.79817   10.0778
S   1.55695   4.60338   10.0778
S   1.56102   0.93293   4.7044
S   0.00026   3.6358   4.70458
S   4.79041   0.93269   4.70435
S   3.17567   3.6672   4.67431
Mo   3.17567   7.33382   3.12492
Mo   1.58343   10.0813   3.15258
Mo   0.00018   7.33919   3.15224
Mo   4.7678   10.0813   3.15257
Mo   4.74354   6.43023   8.51719
Mo   3.17634   9.14456   8.51721
Mo   1.60944   6.4304   8.51706
Mo   0.00085   9.16844   8.58122
Ni   3.17655   7.33562   6.47535
S   1.55949   10.0683   7.04466
S   0.00101   7.36875   7.04447
S   4.79333   10.0683   7.04472
S   4.76784   6.41466   1.60368
S   3.1756   9.17229   1.6038
S   1.58358   6.41479   1.60353
S   0.00015   9.16749   1.60219
S   3.17647   7.33502   10.0297
S   1.62043   10.1033   10.0781
S   0.00101   7.29829   10.0779
S   4.73231   10.1033   10.0782
S   4.73637   6.43287   4.70477
S   3.17561   9.13575   4.70495
S   1.61475   6.43281   4.70449
S   0.00002   9.16731   4.67445


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_11.6441.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000238599
 -0.000299046 11.0001 0.000531253
 0.000443948 0.00055373 11.6441

ATOMIC_POSITIONS (angstrom)
Mo   0.00021   1.83378   3.10452
Mo   4.76096   4.58227   3.138
Mo   3.17574   1.83671   3.13766
Mo   1.59041   4.58232   3.13779
Mo   1.57809   0.92471   8.84178
Mo   0.00108   3.65617   8.84187
Mo   4.77532   0.92466   8.84176
Mo   3.17657   3.66839   8.86222
Ni   0.0017   1.8359   6.9831
S   4.74904   4.57627   7.31719
S   3.17669   1.8528   7.31691
S   1.60422   4.57634   7.31693
S   1.5956   0.91281   1.57143
S   0.00019   3.67596   1.57155
S   4.75596   0.91273   1.57151
S   3.17576   3.66728   1.57851
S   0.00106   1.83519   10.3662
S   4.7833   4.59596   10.4057
S   3.17671   1.81294   10.4054
S   1.5698   4.59615   10.4055
S   1.5634   0.93134   4.68733
S   0.00014   3.63859   4.68754
S   4.78779   0.9311   4.68726
S   3.17561   3.66709   4.68319
Mo   3.17557   7.33372   3.10491
Mo   1.58531   10.0824   3.13815
Mo   0.00008   7.33682   3.1378
Mo   4.76576   10.0823   3.13818
Mo   4.75344   6.42465   8.84217
Mo   3.17644   9.15611   8.84226
Mo   1.59966   6.42478   8.84191
Mo   0.00091   9.1685   8.86236
Ni   3.17706   7.33585   6.98348
S   1.57338   10.0764   7.31734
S   0.00103   7.35291   7.31706
S   4.77957   10.0763   7.31731
S   4.77096   6.41275   1.57182
S   3.17555   9.1759   1.57194
S   1.58031   6.41285   1.57166
S   0.0001   9.16739   1.57865
S   3.17642   7.33513   10.3666
S   1.60764   10.0961   10.4058
S   0.00105   7.31306   10.4056
S   4.74516   10.0961   10.4059
S   4.73876   6.43128   4.68771
S   3.1755   9.13853   4.68792
S   1.61213   6.43122   4.68741
S   -0.00005   9.1672   4.68333


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_12.257.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000251157
 -0.000299046 11.0001 0.000559214
 0.000443948 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.00018   1.83367   3.09733
Mo   4.76169   4.5826   3.12025
Mo   3.17569   1.83559   3.11997
Mo   1.58956   4.58268   3.12009
Mo   1.58493   0.92098   9.16567
Mo   0.00117   3.66413   9.16568
Mo   4.76853   0.92087   9.16564
Mo   3.17666   3.66858   9.16579
Ni   0.00155   1.83562   7.38157
S   4.75449   4.57957   7.60918
S   3.17674   1.84681   7.60892
S   1.59894   4.5796   7.6089
S   1.59342   0.91393   1.5477
S   0.00015   3.67339   1.54781
S   4.75806   0.91384   1.54781
S   3.17568   3.6671   1.55388
S   0.00108   1.83534   10.6977
S   4.77804   4.59303   10.7345
S   3.17675   1.81934   10.7342
S   1.57522   4.59317   10.7344
S   1.57338   0.92535   4.677
S   6.35107   3.64997   4.6774
S   4.77781   0.92521   4.67706
S   3.17555   3.66691   4.67999
Mo   3.17554   7.33361   3.09774
Mo   1.58604   10.0827   3.12041
Mo   0.00003   7.3357   3.12012
Mo   4.76492   10.0826   3.1205
Mo   4.76029   6.42092   9.16608
Mo   3.17652   9.16407   9.16609
Mo   1.59287   6.42099   9.16579
Mo   0.001   9.16869   9.16594
Ni   3.17691   7.33556   7.38198
S   1.57884   10.0797   7.60934
S   0.00108   7.34692   7.60907
S   4.7743   10.0795   7.60931
S   4.76878   6.41387   1.54811
S   3.17551   9.17333   1.54822
S   1.5824   6.41396   1.54796
S   0.00002   9.16721   1.55403
S   3.17644   7.33528   10.6981
S   1.60239   10.0931   10.7346
S   0.00109   7.31945   10.7344
S   4.75058   10.0931   10.7348
S   4.74874   6.42529   4.67741
S   3.17542   9.15008   4.67756
S   1.60215   6.42532   4.67721
S   6.35091   9.16685   4.6804


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_12.8698.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000263715
 -0.000299046 11.0001 0.000587175
 0.000443948 0.00055373 12.8698

ATOMIC_POSITIONS (angstrom)
Mo   0.00034   1.83402   3.16271
Mo   4.76228   4.58318   3.18126
Mo   3.17585   1.8354   3.18101
Mo   1.58929   4.58327   3.18111
Mo   1.58636   0.91977   9.41026
Mo   0.00102   3.66556   9.41017
Mo   4.76677   0.91965   9.41026
Mo   3.17652   3.66833   9.40679
Ni   0.00128   1.83488   7.63778
S   4.75512   4.57975   7.84391
S   3.17662   1.84569   7.84371
S   1.59805   4.57978   7.84363
S   1.59286   0.91467   1.60605
S   0.00031   3.67292   1.60615
S   4.75894   0.91459   1.60617
S   3.17583   3.6674   1.61135
S   0.00093   1.83502   10.9461
S   4.77717   4.59226   10.9834
S   3.17658   1.82001   10.9832
S   1.57579   4.59236   10.9833
S   1.57642   0.92398   4.74349
S   0.0002   3.65389   4.74359
S   4.77511   0.92387   4.74358
S   3.1757   3.66722   4.74628
Mo   3.1757   7.33396   3.16314
Mo   1.58662   10.0833   3.18142
Mo   0.0002   7.33551   3.18117
Mo   4.76464   10.0832   3.18154
Mo   4.76172   6.41972   9.41068
Mo   3.17637   9.1655   9.41059
Mo   1.59112   6.41976   9.41043
Mo   0.00086   9.16845   9.40695
Ni   3.17664   7.33482   7.63821
S   1.57946   10.0799   7.84407
S   0.00096   7.3458   7.84387
S   4.77341   10.0797   7.84406
S   4.76822   6.41461   1.60647
S   3.17567   9.17286   1.60657
S   1.58328   6.41471   1.60633
S   0.00018   9.16751   1.61151
S   3.17628   7.33496   10.9466
S   1.60152   10.0924   10.9836
S   0.00092   7.32012   10.9834
S   4.75115   10.0923   10.9837
S   4.75178   6.42392   4.74391
S   3.17556   9.15383   4.74402
S   1.59945   6.42398   4.74374
S   0.00005   9.16734   4.74645


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_13.4827.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000276273
 -0.000299046 11.0001 0.000615135
 0.000443948 0.00055373 13.4827

ATOMIC_POSITIONS (angstrom)
Mo   0.00038   1.83413   3.3365
Mo   4.76223   4.58324   3.35591
Mo   3.1759   1.83559   3.35565
Mo   1.58941   4.58332   3.35576
Mo   1.58619   0.9198   9.5415
Mo   0.00099   3.6652   9.54128
Mo   4.76685   0.91965   9.54156
Mo   3.17652   3.66833   9.5388
Ni   0.00107   1.83433   7.76922
S   4.75488   4.57961   7.97685
S   3.17661   1.84594   7.97671
S   1.59828   4.57962   7.97658
S   1.59329   0.91456   1.78155
S   0.00035   3.67348   1.78165
S   4.75859   0.91447   1.78168
S   3.17587   3.6675   1.78685
S   0.00088   1.83491   11.0768
S   4.77772   4.59244   11.1148
S   3.17653   1.81948   11.1147
S   1.57522   4.59248   11.1148
S   1.57584   0.92443   4.91749
S   0.00024   3.65329   4.9176
S   4.77576   0.92432   4.91759
S   3.17574   3.66732   4.92052
Mo   3.17574   7.33407   3.33694
Mo   1.58657   10.0834   3.35608
Mo   0.00024   7.33571   3.35582
Mo   4.76477   10.0833   3.3562
Mo   4.76154   6.41975   9.54194
Mo   3.17635   9.16515   9.54173
Mo   1.59119   6.41976   9.54173
Mo   0.00086   9.16844   9.53897
Ni   3.17643   7.33428   7.76967
S   1.57922   10.0797   7.97702
S   0.00095   7.34605   7.97688
S   4.77364   10.0796   7.97703
S   4.76865   6.4145   1.782
S   3.17571   9.17342   1.7821
S   1.58294   6.41459   1.78185
S   0.00022   9.16761   1.78702
S   3.17624   7.33485   11.0773
S   1.60207   10.0926   11.115
S   0.00087   7.31959   11.1149
S   4.75058   10.0924   11.1152
S   4.7512   6.42437   4.91794
S   3.1756   9.15323   4.91804
S   1.60011   6.42443   4.91776
S   0.00008   9.16743   4.92069


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_14.0955.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.00028883
 -0.000299046 11.0001 0.000643095
 0.000443948 0.00055373 14.0955

ATOMIC_POSITIONS (angstrom)
Mo   0.00072   1.83469   3.51289
Mo   4.76249   4.58375   3.53287
Mo   3.17623   1.83622   3.53264
Mo   1.58981   4.58384   3.53273
Mo   1.58555   0.91949   9.67068
Mo   0.00067   3.66416   9.67029
Mo   4.76681   0.91932   9.67079
Mo   3.17621   3.6679   9.66887
Ni   0.00066   1.8332   7.89697
S   4.75435   4.57904   8.1083
S   3.1763   1.84576   8.10826
S   1.5982   4.57906   8.10806
S   1.59377   0.91505   1.95938
S   0.00069   3.67421   1.95947
S   4.75878   0.91496   1.95953
S   3.1762   3.66804   1.96487
S   0.00055   1.83435   11.2053
S   4.77778   4.59203   11.2435
S   3.17617   1.81877   11.2435
S   1.57453   4.59204   11.2434
S   1.57588   0.92512   5.09344
S   0.00055   3.65355   5.09353
S   4.77639   0.92503   5.09357
S   3.17606   3.66787   5.09659
Mo   3.17607   7.33463   3.51335
Mo   1.58683   10.0839   3.53305
Mo   0.00057   7.33634   3.53282
Mo   4.76516   10.0838   3.53319
Mo   4.76091   6.41944   9.67114
Mo   3.17603   9.1641   9.67076
Mo   1.59115   6.41943   9.67097
Mo   0.00055   9.16802   9.66904
Ni   3.17601   7.33314   7.89743
S   1.5787   10.0792   8.10848
S   0.00065   7.34588   8.10843
S   4.77355   10.079   8.10852
S   4.76913   6.41499   1.95985
S   3.17605   9.17415   1.95994
S   1.58313   6.41508   1.95971
S   0.00054   9.16816   1.96505
S   3.1759   7.33429   11.2057
S   1.60213   10.0922   11.2437
S   0.00052   7.31888   11.2437
S   4.74989   10.092   11.2439
S   4.75124   6.42506   5.09391
S   3.17591   9.15349   5.09399
S   1.60073   6.42514   5.09375
S   0.00041   9.16798   5.09677


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_14.7083.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000301388
 -0.000299046 11.0001 0.000671056
 0.000443948 0.00055373 14.7083

ATOMIC_POSITIONS (angstrom)
Mo   0.00121   1.83555   3.67823
Mo   4.76293   4.58459   3.69894
Mo   3.17673   1.83717   3.6988
Mo   1.59036   4.58467   3.69883
Mo   1.58473   0.91869   9.81078
Mo   6.35117   3.66293   9.81108
Mo   4.76664   0.91857   9.81089
Mo   3.17566   3.66684   9.80933
Ni   0.00037   1.83332   8.03652
S   4.75385   4.57794   8.24994
S   3.1758   1.84475   8.24971
S   1.59765   4.57803   8.24969
S   1.59452   0.91585   2.12582
S   0.00121   3.6753   2.12587
S   4.75905   0.91573   2.12601
S   3.1767   3.66891   2.13166
S   6.35107   1.83324   11.3456
S   4.77713   4.59121   11.3835
S   3.17566   1.81752   11.3832
S   1.57408   4.59129   11.3834
S   1.57586   0.92621   5.25894
S   0.00101   3.65386   5.25896
S   4.7774   0.92615   5.25914
S   3.17658   3.66877   5.26251
Mo   3.17657   7.33549   3.67871
Mo   1.58728   10.0847   3.69912
Mo   0.00107   7.33728   3.69899
Mo   4.76572   10.0846   3.69932
Mo   4.76009   6.41864   9.81127
Mo   3.17551   9.16304   9.81126
Mo   1.59099   6.41869   9.81107
Mo   6.35101   9.16678   9.80982
Ni   3.17573   7.33326   8.037
S   1.5782   10.0781   8.25012
S   0.00014   7.34487   8.2499
S   4.77301   10.078   8.25017
S   4.76987   6.41579   2.1263
S   3.17657   9.17524   2.12636
S   1.58339   6.41585   2.12619
S   0.00104   9.16903   2.13184
S   3.17542   7.33335   11.3458
S   1.60148   10.0913   11.3836
S   6.35101   7.31747   11.3837
S   4.74943   10.0912   11.3839
S   4.75121   6.42616   5.25943
S   3.17637   9.1538   5.25944
S   1.60175   6.42627   5.25933
S   0.00092   9.16888   5.2627


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_15.3212.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000313946
 -0.000299046 11.0001 0.000699017
 0.000443948 0.00055373 15.3212

ATOMIC_POSITIONS (angstrom)
Mo   0.00203   1.83697   3.83854
Mo   4.7637   4.58596   3.85939
Mo   3.17753   1.83855   3.85928
Mo   1.59119   4.58607   3.85931
Mo   1.58382   0.91737   9.95659
Mo   6.35037   3.66143   9.95677
Mo   4.76594   0.91722   9.95671
Mo   3.17489   3.66546   9.95557
Ni   6.35046   1.83162   8.18216
S   4.75289   4.57658   8.39655
S   3.17502   1.84356   8.3964
S   1.59708   4.57663   8.3963
S   1.59542   0.9172   2.28671
S   0.00204   3.67683   2.28677
S   4.7598   0.9171   2.28691
S   3.17749   3.67028   2.29237
S   6.35025   1.8319   11.4912
S   4.77663   4.58991   11.5292
S   3.17485   1.81576   11.529
S   1.57298   4.58997   11.529
S   1.57649   0.92764   5.41918
S   0.00179   3.65516   5.41914
S   4.77841   0.92765   5.41946
S   3.17733   3.6701   5.42247
Mo   3.17739   7.33691   3.83905
Mo   1.58804   10.0861   3.85959
Mo   0.00188   7.33866   3.85948
Mo   4.76654   10.086   3.85982
Mo   4.75918   6.41732   9.9571
Mo   3.17472   9.16154   9.95696
Mo   1.59028   6.41734   9.9569
Mo   6.35024   9.1654   9.95608
Ni   3.1748   7.33174   8.18235
S   1.57723   10.0767   8.39674
S   6.35038   7.3435   8.39691
S   4.77244   10.0766   8.39681
S   4.77077   6.41714   2.28721
S   3.1774   9.17677   2.28727
S   1.58414   6.41722   2.28711
S   0.00183   9.1704   2.29257
S   3.1746   7.33202   11.4913
S   1.60097   10.09   11.5293
S   6.35021   7.3157   11.5295
S   4.74834   10.0899   11.5296
S   4.75185   6.42758   5.41969
S   3.17715   9.1551   5.41965
S   1.60275   6.42776   5.41965
S   0.00168   9.17021   5.42266


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_9.19272.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000188368
 -0.000299046 11.0001 0.000419411
 0.000443948 0.00055373 9.19272

ATOMIC_POSITIONS (angstrom)
Mo   6.35071   1.8345   3.20903
Mo   4.76164   4.58519   3.09233
Mo   3.17403   1.83536   3.09186
Mo   1.58596   4.58546   3.0864
Mo   1.57872   0.9239   7.4025
Mo   0.00241   3.65033   7.41121
Mo   4.78067   0.9258   7.41202
Mo   3.17665   3.66781   8.21206
Ni   6.35049   1.83495   5.67823
S   4.47644   4.41203   6.42234
S   3.18254   2.16994   6.42232
S   1.87598   4.41935   6.42244
S   1.51126   0.96181   1.7041
S   6.34654   3.57806   1.7033
S   4.83887   0.96631   1.70304
S   3.17614   3.66758   1.59721
S   0.00754   1.83141   8.81459
S   5.02686   4.73676   9.00489
S   3.17589   1.53115   9.00501
S   1.32805   4.73495   9.0079
S   1.63471   0.8909   4.64
S   0.00087   3.72403   4.63565
S   4.71493   0.88894   4.6355
S   3.17048   3.6704   4.43915
Mo   3.17505   7.33462   3.20915
Mo   1.58599   10.0853   3.09244
Mo   6.34939   7.3353   3.09217
Mo   4.76132   10.0854   3.0867
Mo   4.75407   6.42385   7.4028
Mo   3.17776   9.15027   7.41151
Mo   1.60501   6.42591   7.41213
Mo   0.00099   9.16792   8.21218
Ni   3.17483   7.33507   5.67834
S   1.30079   9.91214   6.42246
S   0.00688   7.67006   6.42243
S   5.05134   9.91929   6.42275
S   4.68662   6.46175   1.7044
S   3.17089   9.07818   1.70342
S   1.66322   6.46642   1.70316
S   0.00049   9.1677   1.59733
S   3.18289   7.33135   8.81489
S   1.8512   10.2369   9.00501
S   6.35125   7.03109   9.00531
S   4.50341   10.2349   9.0082
S   4.81007   6.39084   4.6403
S   3.17623   9.22397   4.63596
S   1.53928   6.38905   4.63562
S   6.34583   9.17035   4.43946


==> anc/DFT-relaxed/S-substitution/Uniaxial-z-strain/z_9.80558.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000200926
 -0.000299046 11.0001 0.000447371
 0.000443948 0.00055373 9.80558

ATOMIC_POSITIONS (angstrom)
Mo   6.35099   1.83425   3.1823
Mo   4.75145   4.57768   3.11329
Mo   3.17537   1.84789   3.11293
Mo   1.59921   4.57773   3.11238
Mo   1.56089   0.93429   7.8776
Mo   0.00133   3.63475   7.87815
Mo   4.79353   0.93454   7.87854
Mo   3.17682   3.66789   8.07851
Ni   0.00035   1.8347   5.90223
S   4.67881   4.53435   6.552
S   3.17772   1.93387   6.5519
S   1.67491   4.53533   6.55195
S   1.55463   0.9368   1.66288
S   6.35036   3.62954   1.66331
S   4.79604   0.93719   1.6631
S   3.17539   3.66791   1.63083
S   0.00229   1.83428   9.3298
S   4.84837   4.63255   9.40885
S   3.1771   1.73803   9.4088
S   1.50618   4.63234   9.40904
S   1.60388   0.90857   4.63301
S   0.00034   3.68706   4.63304
S   4.74653   0.90766   4.63291
S   3.1749   3.66791   4.56271
Mo   3.17534   7.33436   3.18242
Mo   1.5758   10.0778   3.11341
Mo   6.35073   7.34783   3.11326
Mo   4.77457   10.0777   3.1127
Mo   4.73624   6.43423   7.87792
Mo   3.17669   9.13469   7.87848
Mo   1.61787   6.43466   7.87866
Mo   0.00116   9.168   8.07863
Ni   3.17571   7.33464   5.90256
S   1.50315   10.0345   6.55212
S   0.00206   7.43399   6.55202
S   4.85027   10.0353   6.55227
S   4.72999   6.43675   1.6632
S   3.1747   9.12965   1.66344
S   1.62038   6.4373   1.66322
S   6.35074   9.16785   1.63115
S   3.17765   7.33422   9.33012
S   1.67272   10.1327   9.40897
S   0.00144   7.23814   9.40892
S   4.68153   10.1323   9.40936
S   4.77924   6.40851   4.63334
S   3.17569   9.187   4.63336
S   1.57087   6.40777   4.63304
S   6.35026   9.16785   4.56303


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_101.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35103 -0.635274 0.000251157
 -1.10031 11.0001 0.000559213
 0.000388575 0.000509336 12.257

ATOMIC_POSITIONS (angstrom)
Mo   5.99987   1.10091   3.10819
Mo   4.14412   4.01689   3.13014
Mo   2.82838   1.42417   3.12393
Mo   0.96886   4.32406   3.11717
Mo   1.66992   0.8149   9.18797
Mo   -0.2727   3.8032   9.20347
Mo   4.88821   0.54647   9.1056
Mo   2.90407   3.40307   9.15667
Ni   0.33158   2.1692   7.42418
S   4.47271   4.20043   7.62986
S   3.20513   1.59876   7.58882
S   1.29399   4.44424   7.56058
S   1.26424   0.6457   1.56734
S   5.74704   2.92053   1.56413
S   4.4321   0.32304   1.56016
S   2.58312   3.23763   1.56655
S   0.0869   1.9528   10.6779
S   4.45388   4.19724   10.7602
S   3.27984   1.56584   10.698
S   1.3208   4.59119   10.7095
S   1.24788   0.66487   4.6815
S   5.76099   2.89876   4.67958
S   4.43769   0.32293   4.6643
S   2.57707   3.23723   4.67317
Mo   2.2742   6.91859   3.10834
Mo   0.41845   9.83457   3.1303
Mo   5.45374   6.60657   3.12433
Mo   3.59422   9.50646   3.11758
Mo   4.29528   5.9973   9.18838
Mo   2.35266   8.98561   9.20387
Mo   1.16254   6.36415   9.10575
Mo   -0.8216   9.22075   9.15682
Ni   2.95694   7.35161   7.42458
S   0.74704   10.0181   7.63002
S   -0.52054   7.41644   7.58898
S   3.91935   9.62664   7.56099
S   3.8896   5.82811   1.56774
S   2.02137   8.73821   1.56428
S   0.70643   6.14072   1.56032
S   5.20848   8.42004   1.56695
S   2.71226   7.13521   10.6783
S   0.72821   10.0149   10.7603
S   -0.44583   7.38352   10.6982
S   3.94616   9.7736   10.7099
S   3.87324   5.84728   4.68191
S   2.03532   8.71644   4.67973
S   0.71202   6.14061   4.66446
S   5.20243   8.41964   4.67357


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_107.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35104 -0.952825 0.000251157
 -1.6503 11.0001 0.000559213
 0.000360888 0.000487138 12.257

ATOMIC_POSITIONS (angstrom)
Mo   5.66027   0.68984   3.11787
Mo   3.70442   3.66824   3.12823
Mo   2.49102   1.16316   3.12619
Mo   0.53215   4.13763   3.1111
Mo   2.14709   0.80754   9.08969
Mo   5.52072   2.9934   9.25615
Mo   5.33807   0.2386   9.04184
Mo   2.59274   3.46282   9.32782
Ni   0.74736   2.19552   7.45043
S   4.12996   4.15211   7.56945
S   3.95868   1.41767   7.59509
S   1.00711   4.33071   7.60525
S   0.91062   0.44953   1.59651
S   5.30638   2.47491   1.57185
S   4.08853   -0.0319   1.58506
S   2.14531   2.94445   1.57271
S   0.67514   2.10399   10.4808
S   4.25356   4.32737   10.8723
S   3.94751   1.56991   10.6086
S   1.05816   4.7195   10.7826
S   0.9054   0.46135   4.66604
S   5.32565   2.46696   4.66626
S   4.09204   -0.04382   4.64896
S   2.13753   2.94034   4.66846
Mo   1.6596   6.6663   3.11802
Mo   -0.29625   9.6447   3.12838
Mo   4.84139   6.1868   3.12659
Mo   2.88252   9.16126   3.1115
Mo   4.49746   5.83117   9.09009
Mo   1.52005   8.96986   9.2563
Mo   1.3374   6.21506   9.042
Mo   -1.40793   9.43928   9.32797
Ni   3.09773   7.21915   7.45084
S   0.12929   10.1286   7.56961
S   -0.04199   7.39413   7.59524
S   3.35748   9.35434   7.60565
S   3.26099   5.47317   1.59692
S   1.30571   8.45137   1.572
S   0.08786   5.94456   1.58521
S   4.49568   7.96808   1.57311
S   3.02551   7.12762   10.4812
S   0.25289   10.3038   10.8724
S   -0.05316   7.54637   10.6088
S   3.40853   9.74313   10.783
S   3.25577   5.48498   4.66644
S   1.32498   8.44342   4.66641
S   0.09137   5.93264   4.64912
S   4.4879   7.96398   4.66887


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_113.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35105 -1.27038 0.000251157
 -2.20031 11.0001 0.000559213
 0.000333201 0.000464941 12.257

ATOMIC_POSITIONS (angstrom)
Mo   4.94903   0.40316   3.13703
Mo   4.38126   3.15197   3.14458
Mo   1.77145   1.03761   3.14302
Mo   1.21536   3.78988   3.15464
Mo   2.4359   0.82494   9.16908
Mo   5.09155   2.85506   9.09842
Mo   5.59659   0.07489   9.11842
Mo   1.9716   3.49572   9.21951
Ni   1.10759   2.10884   7.29955
S   3.75051   4.15166   7.58075
S   4.28193   1.24148   7.55108
S   0.64426   4.39798   7.51989
S   -0.09379   0.52807   1.57415
S   -0.65127   3.28806   1.57488
S   3.07412   -0.1064   1.57338
S   2.51727   2.64857   1.57894
S   1.0514   1.88868   10.7031
S   3.84394   4.02429   10.7268
S   4.32476   1.2574   10.6837
S   0.59533   4.64078   10.7158
S   -0.08719   0.54812   4.71739
S   5.6929   2.01005   4.69858
S   3.08528   -0.10819   4.69667
S   2.47327   2.62856   4.75965
Mo   0.67335   6.53841   3.13718
Mo   0.10558   9.28722   3.14473
Mo   3.84682   5.90248   3.14342
Mo   3.29073   8.65475   3.15504
Mo   4.51127   5.68981   9.16948
Mo   0.81587   8.99031   9.09857
Mo   1.32091   6.21014   9.11858
Mo   4.04697   8.36059   9.21992
Ni   3.18296   6.97371   7.29995
S   -0.52517   10.2869   7.58091
S   0.00625   7.37673   7.55124
S   2.71963   9.26285   7.5203
S   1.98158   5.39294   1.57456
S   1.4241   8.15293   1.57529
S   -1.20156   6.02885   1.57354
S   4.59264   7.51344   1.57935
S   3.12677   6.75355   10.7035
S   -0.43174   10.1595   10.727
S   0.04908   7.39265   10.6838
S   2.6707   9.50565   10.7162
S   1.98818   5.41299   4.71779
S   1.41722   8.1453   4.69873
S   -1.1904   6.02706   4.69682
S   4.54864   7.49343   4.76005


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_118.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35106 -1.58793 0.000251157
 -2.75032 11.0001 0.000559213
 0.000305515 0.000442743 12.257

ATOMIC_POSITIONS (angstrom)
Mo   4.28051   1.0598   3.16015
Mo   3.91043   3.74297   3.21571
Mo   1.58768   1.69681   3.11147
Mo   0.24081   4.68854   3.18417
Mo   2.96926   0.09119   9.20056
Mo   5.42636   2.02444   9.10238
Mo   6.14449   -0.76937   9.11273
Mo   2.24966   2.74825   9.14427
Ni   1.72041   0.85944   7.08305
S   3.99839   3.30562   7.55439
S   4.78198   0.41064   7.56094
S   0.95589   3.85317   7.5264
S   0.48292   0.20502   1.7049
S   3.11379   2.24544   1.43999
S   3.66312   -0.53848   1.44066
S   -0.08191   2.91859   1.66142
S   1.5744   1.17945   10.7332
S   4.1037   3.15263   10.723
S   4.84897   0.41363   10.7141
S   0.92944   3.94916   10.6988
S   5.90275   -0.12979   4.59693
S   5.11488   2.54807   4.89331
S   2.62108   0.68119   4.95734
S   1.88479   3.45754   4.61956
Mo   -0.27018   7.35383   3.16031
Mo   -0.64026   10.037   3.21586
Mo   3.38805   6.40291   3.11188
Mo   2.04118   9.39464   3.18458
Mo   -1.58143   6.38522   9.20071
Mo   0.87567   8.31847   9.10253
Mo   1.5938   5.52466   9.11288
Mo   4.05003   7.45435   9.14467
Ni   3.52078   5.56554   7.08345
S   -0.5523   9.59965   7.55454
S   0.23129   6.70467   7.5611
S   2.75626   8.55927   7.52681
S   2.28329   4.91112   1.70531
S   -1.4369   8.53947   1.44015
S   -0.88757   5.75555   1.44081
S   1.71846   7.62469   1.66183
S   3.37477   5.88555   10.7336
S   -0.44699   9.44666   10.7231
S   0.29828   6.70766   10.7143
S   2.72981   8.65526   10.6992
S   1.35206   6.16424   4.59709
S   0.56419   8.8421   4.89346
S   4.42145   5.38729   4.95774
S   3.68516   8.16364   4.61996


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_62.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35097 1.58758 0.000251157
 2.74971 11. 0.000559213
 0.00058238 0.000664717 12.257

ATOMIC_POSITIONS (angstrom)
Mo   2.05503   2.64497   3.16322
Mo   6.10671   6.26727   3.18561
Mo   4.75636   3.26745   3.11114
Mo   2.44256   5.30789   3.21203
Mo   0.21686   0.8332   9.11257
Mo   0.93291   3.62658   9.10215
Mo   3.3911   1.69359   9.19936
Mo   4.10953   4.35023   9.14448
Ni   4.63676   2.45327   7.07664
S   5.40252   5.45538   7.52678
S   1.57841   2.01362   7.56109
S   2.36163   4.90506   7.55375
S   2.68121   1.03958   1.44276
S   3.22892   3.81506   1.4354
S   5.86275   1.77352   1.70417
S   6.42644   4.49422   1.66306
S   4.78636   2.78151   10.7321
S   5.43001   5.55116   10.6994
S   1.51139   2.01601   10.7139
S   2.256   4.75494   10.7218
S   3.72454   2.25489   4.95605
S   1.23348   4.12884   4.89969
S   0.43992   1.44971   4.59998
S   4.46179   5.03092   4.62126
Mo   6.60537   8.93875   3.16362
Mo   4.30608   10.9735   3.18576
Mo   2.95573   7.97365   3.1113
Mo   6.9929   11.6017   3.21244
Mo   4.7672   7.12698   9.11298
Mo   5.48325   9.92036   9.10256
Mo   7.94144   7.98737   9.19977
Mo   2.3089   9.05643   9.14463
Ni   2.83613   7.15947   7.0768
S   3.60189   10.1616   7.52694
S   6.12875   8.3074   7.5615
S   6.91197   11.1988   7.55416
S   7.23155   7.33336   1.44317
S   7.77926   10.1088   1.4358
S   4.06212   6.47972   1.70433
S   4.62581   9.20042   1.66322
S   2.98573   7.48771   10.7323
S   3.62938   10.2574   10.6995
S   6.06173   8.30979   10.7143
S   6.80634   11.0487   10.7222
S   1.92391   6.96109   4.95621
S   5.78382   10.4226   4.90009
S   4.99026   7.74349   4.60039
S   2.66116   9.73712   4.62142


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_67.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35098 1.27003 0.000251157
 2.19972 11. 0.000559213
 0.000554694 0.00064252 12.257

ATOMIC_POSITIONS (angstrom)
Mo   1.22146   1.76128   3.13093
Mo   4.96086   5.14607   3.13199
Mo   4.39404   2.3978   3.13744
Mo   1.77663   4.51356   3.15459
Mo   0.39854   1.26558   9.17133
Mo   0.85341   3.9377   9.22629
Mo   3.58883   1.78386   9.12597
Mo   4.08751   4.56384   9.10607
Ni   1.75353   2.56544   7.30944
S   5.42902   5.85672   7.58598
S   4.9006   2.95248   7.55563
S   2.1872   4.83842   7.52757
S   3.09192   1.25105   1.57246
S   6.83056   4.64489   1.56947
S   6.2668   1.889   1.56342
S   3.64184   4.00868   1.56984
S   4.85997   2.96707   10.6897
S   5.33069   5.73577   10.7336
S   1.77937   2.32976   10.7068
S   2.23214   5.07904   10.7246
S   3.07529   1.27222   4.72063
S   6.85511   4.61726   4.74141
S   6.26295   1.88548   4.68667
S   3.6555   4.00964   4.69709
Mo   5.49681   7.89629   3.13134
Mo   2.88523   10.0111   3.13214
Mo   2.31841   7.26278   3.1376
Mo   6.05198   10.6486   3.15499
Mo   4.67389   7.40059   9.17173
Mo   5.12876   10.0727   9.2267
Mo   1.5132   6.64884   9.12613
Mo   2.01188   9.42882   9.10622
Ni   6.02888   8.70045   7.30984
S   3.35339   10.7217   7.58613
S   2.82497   7.81746   7.55579
S   6.46255   10.9734   7.52798
S   7.36727   7.38606   1.57286
S   4.75493   9.50987   1.56962
S   4.19117   6.75398   1.56358
S   7.91719   10.1437   1.57025
S   2.78434   7.83205   10.6898
S   3.25506   10.6008   10.7338
S   6.05472   8.46477   10.7072
S   6.50749   11.2141   10.725
S   7.35064   7.40723   4.72104
S   4.77948   9.48224   4.74156
S   4.18732   6.75046   4.68683
S   7.93085   10.1447   4.6975


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_73.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35099 0.952479 0.000251157
 1.64971 11. 0.000559213
 0.000527007 0.000620322 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.68844   1.64335   3.11731
Mo   5.81418   5.08967   3.11127
Mo   3.85738   2.1175   3.12521
Mo   2.64153   4.62149   3.12742
Mo   1.01914   1.18865   9.04696
Mo   0.83828   3.94282   9.25001
Mo   4.20897   1.76184   9.09154
Mo   3.76598   4.41577   9.32464
Ni   5.61361   3.14919   7.45611
S   5.34769   5.28502   7.60318
S   2.39357   2.3743   7.59917
S   2.22732   5.11035   7.56851
S   2.2603   0.92107   1.58511
S   1.04043   3.42804   1.57084
S   5.43806   1.40353   1.59626
S   4.20151   3.89885   1.57151
S   5.68099   3.05333   10.4833
S   5.30187   5.66567   10.784
S   2.40865   2.52058   10.6103
S   2.1043   5.27763   10.8682
S   2.25701   0.90992   4.6482
S   1.02115   3.42016   4.66634
S   5.44277   1.4155   4.66484
S   4.20834   3.8945   4.66837
Mo   4.68879   7.6196   3.11771
Mo   3.46354   10.1134   3.11142
Mo   1.50674   7.14127   3.12536
Mo   6.64188   10.5977   3.12783
Mo   5.01949   7.1649   9.04736
Mo   4.83863   9.91907   9.25041
Mo   1.85833   6.78561   9.0917
Mo   7.76633   10.392   9.32505
Ni   3.26297   8.17296   7.45626
S   2.99705   10.3088   7.60333
S   6.39392   8.35054   7.59958
S   6.22767   11.0866   7.56891
S   6.26065   6.89732   1.58551
S   5.04078   9.40429   1.57124
S   3.08742   6.4273   1.59641
S   1.85087   8.92262   1.57166
S   3.33035   8.0771   10.4835
S   2.95123   10.6894   10.7842
S   6.409   8.49682   10.6107
S   6.10465   11.2539   10.8686
S   6.25736   6.88617   4.6486
S   5.0215   9.39641   4.66675
S   3.09213   6.43927   4.665
S   1.8577   8.91827   4.66853


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_79.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.351 0.634929 0.000251157
 1.09972 11. 0.000559213
 0.000499321 0.000598125 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.35028   1.73794   3.10759
Mo   5.38123   4.96081   3.11702
Mo   3.52174   2.06105   3.12361
Mo   2.20585   4.65387   3.12965
Mo   1.46637   1.18016   9.10561
Mo   6.62776   4.43714   9.20425
Mo   4.68494   1.44823   9.18853
Mo   3.45074   4.03633   9.15732
Ni   6.02188   2.80373   7.42457
S   5.06094   5.07727   7.56112
S   3.14971   2.23194   7.5887
S   1.88238   4.83378   7.62998
S   1.91816   0.96003   1.55961
S   0.6031   3.5576   1.56335
S   5.08595   1.28264   1.56696
S   3.76701   3.87458   1.56613
S   6.26751   2.58629   10.6782
S   5.03381   5.22482   10.7101
S   3.07445   2.19884   10.6983
S   1.90098   4.83084   10.7609
S   1.91226   0.96001   4.66409
S   0.5891   3.53586   4.67903
S   5.10218   1.30172   4.68139
S   3.77281   3.87427   4.67299
Mo   4.07564   7.55542   3.10799
Mo   2.75559   10.1434   3.11717
Mo   0.8961   7.2436   3.12377
Mo   5.93121   10.4714   3.13005
Mo   5.19173   6.99764   9.10601
Mo   4.00212   9.61969   9.20441
Mo   2.0593   6.63078   9.18868
Mo   7.1761   9.85381   9.15773
Ni   3.39624   7.98628   7.42473
S   2.4353   10.2598   7.56127
S   6.87507   8.04942   7.5891
S   5.60774   10.6513   7.63039
S   5.64352   6.77751   1.56001
S   4.32846   9.37508   1.56375
S   2.46031   6.46519   1.56711
S   1.14137   9.05713   1.56629
S   3.64187   7.76884   10.6783
S   2.40817   10.4074   10.7102
S   6.79981   8.01632   10.6987
S   5.62634   10.6483   10.7613
S   5.63762   6.77749   4.66449
S   4.31446   9.35334   4.67944
S   2.47654   6.48427   4.68155
S   1.14717   9.05682   4.67315


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_84.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.351 0.317378 0.000251157
 0.5497 11. 0.000559213
 0.000471634 0.000575928 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.14239   1.81748   3.09871
Mo   5.03879   4.8034   3.1176
Mo   3.31734   1.9785   3.12099
Mo   1.8664   4.64819   3.12382
Mo   1.57083   1.02429   9.15082
Mo   6.49725   4.00336   9.17236
Mo   4.75798   1.16497   9.1759
Mo   3.33117   3.83468   9.16394
Ni   6.3137   2.20706   7.38701
S   4.91548   4.82467   7.59449
S   3.19553   2.01884   7.60464
S   1.75453   4.67661   7.62142
S   1.72188   0.97305   1.54953
S   0.26684   3.65249   1.55076
S   4.88692   1.13207   1.5521
S   3.43794   3.80549   1.55692
S   6.34825   2.17378   10.6951
S   4.93413   4.8674   10.7295
S   3.17175   1.99102   10.7292
S   1.74337   4.6793   10.7373
S   1.70646   0.97935   4.6722
S   0.26196   3.62943   4.67657
S   4.90856   1.14744   4.67931
S   3.44025   3.80547   4.67869
Mo   3.59274   7.47619   3.09911
Mo   2.13814   10.1447   3.11775
Mo   0.41669   7.31983   3.12114
Mo   5.31675   10.3069   3.12422
Mo   5.02118   6.683   9.15123
Mo   3.5966   9.34469   9.17251
Mo   1.85733   6.5063   9.17605
Mo   6.78152   9.49339   9.16435
Ni   3.41305   7.54839   7.38716
S   2.01483   10.166   7.59465
S   6.64588   7.67755   7.60505
S   5.20488   10.3353   7.62182
S   5.17223   6.63176   1.54993
S   3.71719   9.3112   1.55116
S   1.98627   6.4734   1.55225
S   0.53729   9.14682   1.55707
S   3.4476   7.51511   10.6953
S   2.03348   10.2087   10.7297
S   6.6221   7.64972   10.7296
S   5.19372   10.338   10.7377
S   5.15681   6.63806   4.67261
S   3.71231   9.28814   4.67697
S   2.00791   6.48877   4.67946
S   0.5396   9.1468   4.67884


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_90.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35101 -0.000172662 0.000251157
 -0.00031 11. 0.000559213
 0.000443948 0.00055373 12.257

ATOMIC_POSITIONS (angstrom)
Mo   0.00018   1.83367   3.09733
Mo   4.76169   4.5826   3.12025
Mo   3.17569   1.83559   3.11997
Mo   1.58956   4.58268   3.12009
Mo   1.58493   0.92098   9.16567
Mo   0.00117   3.66413   9.16568
Mo   4.76853   0.92087   9.16564
Mo   3.17666   3.66858   9.16579
Ni   0.00155   1.83562   7.38157
S   4.75449   4.57957   7.60918
S   3.17674   1.84681   7.60892
S   1.59894   4.5796   7.6089
S   1.59342   0.91392   1.5477
S   0.00015   3.67339   1.54781
S   4.75806   0.91384   1.54781
S   3.17568   3.6671   1.55388
S   0.00108   1.83534   10.6977
S   4.77804   4.59303   10.7345
S   3.17675   1.81934   10.7342
S   1.57522   4.59317   10.7344
S   1.57338   0.92535   4.677
S   6.35107   3.64997   4.6774
S   4.77781   0.92521   4.67706
S   3.17555   3.66691   4.67999
Mo   3.17553   7.33361   3.09774
Mo   1.58603   10.0827   3.12041
Mo   0.00003   7.3357   3.12012
Mo   4.76491   10.0826   3.1205
Mo   4.76028   6.42092   9.16608
Mo   3.17652   9.16407   9.16609
Mo   1.59287   6.42098   9.16579
Mo   0.001   9.16869   9.16594
Ni   3.1769   7.33556   7.38198
S   1.57883   10.0797   7.60934
S   0.00108   7.34692   7.60907
S   4.77429   10.0795   7.60931
S   4.76877   6.41386   1.54811
S   3.1755   9.17333   1.54822
S   1.5824   6.41395   1.54796
S   0.00002   9.16721   1.55403
S   3.17643   7.33528   10.6981
S   1.60238   10.0931   10.7346
S   0.00109   7.31945   10.7344
S   4.75057   10.0931   10.7348
S   4.74873   6.42529   4.67741
S   3.17541   9.15008   4.67756
S   1.60215   6.42532   4.67721
S   6.3509   9.16685   4.6804


==> anc/DFT-relaxed/S-substitution/sheared-xy/gamma_96.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    etot_conv_thr = 1.0D-5
    forc_conv_thr = 1.0D-4
    nstep = 150
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat         = 48,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/

&IONS
/

K_POINTS {automatic}
4 4 3 1 1 1 

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.35102 -0.317723 0.000251157
 -0.5503 11.0001 0.000559213
 0.000416261 0.000531533 12.257

ATOMIC_POSITIONS (angstrom)
Mo   6.20774   1.49754   3.09921
Mo   4.48363   4.32839   3.12435
Mo   3.03281   1.65878   3.1212
Mo   1.31121   4.48372   3.11768
Mo   1.59654   0.84946   9.17563
Mo   -0.14268   3.68814   9.1719
Mo   4.78387   0.70864   9.15071
Mo   3.02344   3.5192   9.16346
Ni   0.0415   1.89181   7.38666
S   4.60019   4.36103   7.62135
S   3.15917   1.70319   7.60453
S   1.43917   4.50932   7.59395
S   1.46333   0.8124   1.55232
S   6.08322   3.33261   1.55134
S   4.62836   0.65321   1.54991
S   2.91224   3.48584   1.55727
S   0.00613   1.85856   10.6947
S   4.61104   4.36358   10.7371
S   3.18291   1.67561   10.7287
S   1.42061   4.55188   10.729
S   1.44148   0.82797   4.6795
S   6.08807   3.30942   4.67715
S   4.64341   0.65944   4.67232
S   2.90961   3.48575   4.67891
Mo   2.75708   7.15644   3.09937
Mo   1.03297   9.98729   3.1245
Mo   5.93317   6.99996   3.12161
Mo   4.21157   9.82489   3.11808
Mo   4.4969   6.19064   9.17604
Mo   2.75768   9.02932   9.1723
Mo   1.33321   6.36754   9.15087
Mo   -0.42722   9.1781   9.16361
Ni   2.94186   7.23299   7.38707
S   1.14953   10.0199   7.6215
S   -0.29149   7.36209   7.60468
S   4.33953   9.8505   7.59436
S   4.36369   6.15358   1.55272
S   2.63256   8.99151   1.5515
S   1.1777   6.31211   1.55006
S   5.8126   8.82701   1.55767
S   2.90649   7.19974   10.6951
S   1.16038   10.0225   10.7373
S   -0.26775   7.33451   10.7289
S   4.32097   9.89306   10.7295
S   4.34184   6.16915   4.67991
S   2.63741   8.96832   4.6773
S   1.19275   6.31834   4.67247
S   5.80997   8.82693   4.67932


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_4.7955225.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.7955225 -0.00010207725 -0.000192323
 -0.000172500000001 8.30599792275 -0.000396219
 -0.000303609 -0.0003725685 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.00865864112   8.10733879258   6.12861231343
Mo   0.228347051546   1.13774004766   2.00097578114
Mo   4.1712692315   2.69353655947   3.97847600496
Mo   2.59974390251   0.930621749348   2.73033408265
Mo   1.73400937347   3.20223410119   3.31403051447
Mo   1.09678177194   1.2426223683   9.04982364668
Mo   4.75744382459   3.315802275   9.93687202228
Mo   3.52879392751   1.18835271541   8.75672261478
Mo   2.33678485679   3.34144649102   10.292803047
S   4.49959647206   1.20699386347   6.74606942656
S   3.40380936968   3.33590815301   8.15810734125
S   2.15794743829   1.22312878939   7.07132448074
S   1.22960890361   3.25756703065   8.02375469362
S   1.22883621844   1.18280529161   0.0776766600145
S   4.60908689628   3.21169333444   1.7804372328
S   3.36009797556   1.14117886816   0.551248507011
S   2.54391470752   3.12231586267   1.33451336294
S   4.68068381795   1.27714522088   10.9647362651
S   3.79099602281   3.28594121189   11.9595422394
S   2.48535332488   1.21657522334   10.7791451943
S   1.189994848   3.29043582293   12.20464811
S   0.860014722006   0.815561239663   4.1444081932
S   0.362354505417   2.96558050227   5.9907468542
S   3.37570661909   0.665684188171   4.78763657536
S   2.30540880269   2.48654430628   5.33818685307
Ni   3.40650614112   3.95428879258   6.12871426143
Mo   2.62602205155   5.29068797041   2.00068151014
Mo   1.7734217315   6.84658655947   3.97837405696
Mo   0.201896402513   5.08367174935   2.73023213465
Mo   4.13168437347   7.35518202394   3.31373624347
Mo   3.49445677194   5.39557029105   9.04952937568
Mo   2.35959632459   7.468852275   9.93677007428
Mo   1.13094642751   5.34140271541   8.75662066678
Mo   4.73445985679   7.49439441377   10.292508776
S   2.10174897206   5.36004386347   6.74596747856
S   1.00596186968   7.48895815301   8.15800539325
S   4.55562243829   5.37607671214   7.07103020974
S   3.62728390361   7.4105149534   8.02346042262
S   3.62651121844   5.33575321436   0.0773823890145
S   2.21123939628   7.36474333444   1.7803352848
S   0.962250475556   5.29422886816   0.551146559011
S   0.146067207517   7.27536586267   1.33441141494
S   2.28283631795   5.43019522088   10.9646343171
S   1.39314852281   7.43899121189   11.9594402914
S   0.0875058248849   5.36962522334   10.7790432463
S   3.587669848   7.44338374568   12.204353839
S   3.25768972201   4.96850916241   4.1441139222
S   2.76002950542   7.11852842502   5.9904525832
S   0.977859119093   4.81873418817   4.78753462736
S   4.70308380269   6.63949222903   5.33789258207


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_5.115224.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.115224 -0.0001088824 -0.000192323
 -0.000184 8.8597311176 -0.000396219
 -0.0003238496 -0.0003974064 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   2.40998792824   0.0788826031093   6.26463518478
Mo   0.00679684843639   1.47502761574   2.70464144516
Mo   3.82076592228   3.68799118286   3.16672295544
Mo   2.55878950698   1.4943888168   3.17080521957
Mo   1.25753356181   3.70485817663   2.80878811119
Mo   1.22891233614   0.765239081115   9.44293881672
Mo   5.08560538692   2.98024617254   9.4102350238
Mo   3.79648628342   0.747786434002   9.40994189442
Mo   2.50799254799   2.98020074636   9.79082978776
S   5.07005301751   1.50118197942   7.64396179053
S   3.69400573836   3.65748288772   7.69413369833
S   2.51316406431   1.61126164072   7.69233632102
S   1.28969571265   3.68283010623   7.59716430456
S   1.27269302802   0.745548529462   1.02106272489
S   5.00386269688   3.04243852372   1.12639991971
S   3.70596345785   0.790441011725   1.12703327045
S   2.54079018068   2.96182801894   1.09501377079
S   5.07025765059   1.5014461528   11.3007642475
S   3.89870762574   3.73229240233   11.3193181739
S   2.55297314157   1.40007412322   11.3185293457
S   1.19711821522   3.73760542607   11.411384685
S   1.11383534489   0.836300048386   4.78363383935
S   5.04614698317   2.86751077111   4.95927252625
S   3.87809570482   0.862289073976   4.98506326728
S   2.37676787635   3.06274609768   4.85642555129
Ni   4.96750792824   4.50869372071   6.26434091378
Mo   2.56431684844   5.90483873334   2.70434717416
Mo   1.26306192228   8.11791118286   3.16662100744
Mo   0.00108550697856   5.9243088168   3.17070327157
Mo   3.81505356181   8.13466929423   2.80849384019
Mo   3.78643233614   5.19505019872   9.44264454572
Mo   2.52790138692   7.41016617254   9.4101330758
Mo   1.23878228342   5.177706434   9.40983994642
Mo   5.06551254799   7.41001186396   9.79053551676
S   2.51234901751   5.93110197942   7.64385984253
S   1.13630173836   8.08740288772   7.69403175033
S   5.07068406431   6.04107275832   7.69204205002
S   3.84721571265   8.11264122383   7.59687003356
S   3.83021302802   5.17535964706   1.02076845389
S   2.44615869688   7.47235852372   1.12629797171
S   1.14825945785   5.22036101173   1.12693132245
S   5.09831018068   7.39163913654   1.09471949979
S   2.51255365059   5.9313661528   11.3006622995
S   1.34100362574   8.16221240233   11.3192162259
S   5.11049314157   5.82988524082   11.3182350747
S   3.75463821522   8.16741654367   11.411090414
S   3.67135534489   5.26611116599   4.78333956835
S   2.48844298317   7.29743077111   4.95917057825
S   1.32039170482   5.29220907398   4.98496131928
S   4.93428787635   7.49255721528   4.85613128029


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_5.4349255.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.4349255 -0.00011568755 -0.000192323
 -0.000195499999999 9.41346431245 -0.000396219
 -0.0003440902 -0.0004222443 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.35946109264   0.784646826509   6.59321953122
Mo   5.4214852152   1.57722832829   2.96141006217
Mo   4.07676044075   3.9068223713   2.96144655963
Mo   2.73165671934   1.57701113586   2.96159797972
Mo   1.35854944435   3.9229980749   2.99390620026
Mo   1.35857760296   0.785207048728   9.47654533159
Mo   0.0172525305987   3.14839953623   9.50347182007
Mo   4.07628512919   0.765113601089   9.50344874718
Mo   2.70092446019   3.14797765587   9.50443807713
S   5.34063988112   1.62384014736   7.76546552604
S   4.07635472739   3.81338544683   7.76522409563
S   2.81238278945   1.6240219311   7.76539338746
S   1.35967461181   3.92227908497   7.73300948285
S   1.35874712418   0.785015479559   1.25687443706
S   0.00585963492611   3.14205945564   1.24303667986
S   4.07599218276   0.778032173556   1.24300149209
S   2.71102779541   3.14204484187   1.24320316357
S   0.0059345799054   1.566242833   11.2100996615
S   4.07697616193   3.92925970565   11.2101537033
S   2.71241192526   1.56573560227   11.2103055581
S   1.35965292953   3.92243214082   11.2437222426
S   1.35869472405   0.78519800911   4.59629426405
S   5.4301357094   3.13581058138   4.71882636532
S   4.07611450119   0.790548703928   4.71897347038
S   2.72166038943   3.13606188336   4.71835268271
Ni   4.07682609264   5.49132113896   6.59292526022
Mo   2.7039247152   6.28401832829   2.96130811417
Mo   1.35919994075   8.6136123713   2.96134461163
Mo   0.0140962193373   6.28380113586   2.96149603172
Mo   4.07591444435   8.62967238735   2.99361192926
Mo   4.07594260296   5.49188136118   9.47625106059
Mo   2.7346175306   7.85507384868   9.50317754907
Mo   1.35872462919   5.47190360109   9.50334679918
Mo   5.41828946019   7.85465196832   9.50414380613
S   2.62307938112   6.33063014736   7.76536357804
S   1.35879422739   8.52017544683   7.76512214763
S   0.094822289449   6.3308119311   7.76529143946
S   4.07703961181   8.62895339742   7.73271521185
S   4.07611212418   5.49168979201   1.25658016606
S   2.72322463493   7.84873376809   1.24274240886
S   1.35843168276   5.48482217356   1.24289954409
S   5.42839279541   7.84871915432   1.24290889257
S   2.72329957991   6.27291714545   11.2098053905
S   1.35941566193   8.63604970565   11.2100517553
S   5.42977692526   6.27240991472   11.2100112871
S   4.07701792953   8.62910645327   11.2434279716
S   4.07605972405   5.49187232156   4.59599999305
S   2.7125752094   7.84260058138   4.71872441732
S   1.35855400119   5.49733870393   4.71887152238
S   0.00409988942916   7.84285188336   4.71825073471


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_5.754627.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.754627 -0.0001224927 -0.000192323
 -0.000207 9.9671975073 -0.000396219
 -0.0003643308 -0.0004470822 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.43894281068   0.831193435025   6.66310760047
Mo   5.74312129308   1.66835784569   3.00975593817
Mo   4.31613010619   4.13979091758   3.00970780539
Mo   2.88933778544   1.66847433258   3.00985556828
Mo   1.43881086982   4.15348237054   3.02471819543
Mo   1.43885014076   0.831277053528   9.41985046344
Mo   0.0182122807769   3.33349462595   9.45892208645
Mo   4.31618868243   0.810280245285   9.45889399083
Mo   2.85960681851   3.33333408999   9.45906279927
S   5.6634065515   1.71444006793   7.76439169191
S   4.31614922574   4.04797113044   7.76429989654
S   2.96903428968   1.71452402337   7.76446183806
S   1.43905451053   4.15337895705   7.7599306267
S   1.43883814335   0.831034176266   1.35882876979
S   0.00410197666929   3.32526308307   1.34787991006
S   4.31605476173   0.826308798201   1.34784066997
S   2.8732790896   3.32520089147   1.34770395743
S   0.0130683691534   1.65450645271   11.0996760839
S   4.31635446873   4.16837764264   11.0995844142
S   2.8649251953   1.65433471295   11.0997393932
S   1.43906476441   4.15352348537   11.1367086841
S   1.43895098414   0.83112800949   4.61814729423
S   5.7516127461   3.32105547763   4.69268669371
S   4.31617658187   0.834759400562   4.69283135841
S   2.880599404   3.32113858562   4.69283479153
Ni   4.31615281068   5.81473094233   6.66281332947
Mo   2.86570429308   6.65201784569   3.00965399017
Mo   1.43871310619   9.12345091758   3.00960585739
Mo   0.0119207854364   6.65213433258   3.00975362028
Mo   4.31602086982   9.13701987784   3.02442392443
Mo   4.31606014076   5.81481456083   9.41955619244
Mo   2.89542228078   8.31703213325   9.45862781545
Mo   1.43877168243   5.79394024529   9.45879204283
Mo   5.73681681851   8.31687159729   9.45876852827
S   2.7859895515   6.69810006793   7.76428974391
S   1.43873222574   9.03163113044   7.76419794854
S   0.0916172896808   6.69818402337   7.76435989006
S   4.31626451053   9.13691646435   7.7596363557
S   4.31604814335   5.81457168357   1.35853449879
S   2.88131197667   8.30880059037   1.34758563906
S   1.43863776173   5.8099687982   1.34773872197
S   5.7504890896   8.30873839877   1.34740968643
S   2.89027836915   6.63804396001   11.0993818129
S   1.43893746873   9.15203764264   11.0994824662
S   5.7421351953   6.63787222025   11.0994451222
S   4.31627476441   9.13706099267   11.1364144131
S   4.31616098414   5.81466551679   4.61785302323
S   2.8741957461   8.30471547763   4.69258474571
S   1.43875958187   5.81841940056   4.69272941041
S   0.00318240400395   8.30479858562   4.69273284353


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_6.0743285.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.0743285 -0.00012929785 -0.000192323
 -0.0002185 10.5209307022 -0.000396219
 -0.0003845714 -0.0004719201 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.51880957471   0.877472106616   6.71130379892
Mo   6.06409760707   1.75991255545   3.04988991715
Mo   4.55591631273   4.3720365858   3.04985999461
Mo   3.04788851985   1.76000289174   3.05000054541
Mo   1.51875577759   4.38419630479   3.05933771482
Mo   1.51887099207   0.877447387275   9.38165147435
Mo   0.0157350679678   3.51661224942   9.41693996043
Mo   4.55605272917   0.859360125851   9.41690511612
Mo   3.02192170262   3.51655399812   9.41686938646
S   5.99619949184   1.79922291061   7.76764929135
S   4.55595278343   4.29390712685   7.76760624732
S   3.11581325282   1.79928633636   7.76775925313
S   1.51879378548   4.38424373429   7.78549113178
S   1.51878021426   0.877185853929   1.45307950398
S   0.0037645074429   3.50957384066   1.44264781073
S   4.55591254748   0.87288540323   1.44260216688
S   3.03362115849   3.50951032632   1.44253634985
S   0.0155238226882   1.74542730314   11.0036653555
S   4.55605043673   4.40194036956   11.0034126064
S   3.02235509654   1.74536127481   11.0035644241
S   1.51889731084   4.3843332299   11.033203579
S   1.51887536798   0.877292587389   4.62608533971
S   6.07137691373   3.50558686809   4.66968696547
S   4.55602630441   0.880868753989   4.66982944931
S   3.04054011947   3.50566689842   4.66984317625
Ni   4.55586457471   6.13787280877   6.71100952792
Mo   3.02682410707   7.02044255545   3.04978796915
Mo   1.51864281273   9.6325665858   3.04975804661
Mo   0.0106150198544   7.02053289174   3.04989859741
Mo   4.55581077759   9.64459700694   3.05904344382
Mo   4.55592599207   6.13784808942   9.38135720335
Mo   3.05279006797   8.77701295157   9.41664568943
Mo   1.51877922917   6.11989012585   9.41680316812
Mo   6.05897670262   8.77695470027   9.41657511546
S   2.95892599184   7.05975291061   7.76754734335
S   1.51867928343   9.55443712685   7.76750429932
S   0.0785397528234   7.05981633636   7.76765730513
S   4.55584878548   9.64464443644   7.78519686078
S   4.55583521426   6.13758655608   1.45278523298
S   3.04081950744   8.76997454281   1.44235353973
S   1.51863904748   6.13341540323   1.44250021888
S   6.07067615849   8.76991102847   1.44224207885
S   3.05257882269   7.00582800529   11.0033710845
S   1.51877693673   9.66247036956   11.0033106584
S   6.05941009654   7.00576197696   11.0032701531
S   4.55595231084   9.64473393205   11.032909308
S   4.55593036798   6.13769328954   4.62579106871
S   3.03410341373   8.76611686809   4.66958501747
S   1.51875280441   6.14139875399   4.66972750131
S   0.0032666194738   8.76619689842   4.66974122825


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_6.39403.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.000192323
 -0.00023 11.074663897 -0.000396219
 -0.000404812 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.59851760168   0.923156993057   6.7466352332
Mo   6.38490005252   1.85150349106   3.08061889108
Mo   4.79569599428   4.6039733836   3.08055168671
Mo   3.20654799829   1.85153722256   3.08074068492
Mo   1.59868741701   4.61488581968   3.08602830448
Mo   1.59878215518   0.923591458192   9.36007365384
Mo   0.0123793765511   3.69934831397   9.38184403114
Mo   4.7958709277   0.910000178084   9.38180770892
Mo   3.18538813298   3.69918146613   9.38176923214
S   6.33777816127   1.87915109816   7.77867865674
S   4.79580260203   4.54951371639   7.77864099708
S   3.2537060339   1.87908212691   7.77878597034
S   1.59889371025   4.61538173729   7.81282652491
S   1.59864303316   0.923256640034   1.53587402928
S   0.00280224090259   3.69351399928   1.52222729715
S   4.79565876879   0.920179870645   1.52221611302
S   3.19446350686   3.69339182781   1.52216398304
S   0.0128216594411   1.83961691683   10.9234849255
S   4.79594838847   4.62940101907   10.9232257722
S   3.18491918822   1.83940918499   10.923388345
S   1.59901324646   4.6154670736   10.9423547653
S   1.59870871318   0.9233219626   4.62595512227
S   6.39135074436   3.69026918153   4.64374793811
S   4.79577413143   0.926704200664   4.6439184016
S   3.20013716933   3.69030534668   4.64386226598
Ni   4.79541760168   6.46042089006   6.7463409622
Mo   3.18777005252   7.38890349106   3.08051694308
Mo   1.59856599428   10.1413733836   3.08044973871
Mo   0.00941799829003   7.38893722256   3.08063873692
Mo   4.79558741701   10.1521497167   3.08573403348
Mo   4.79568215518   6.46085535519   9.35977938284
Mo   3.20927937655   9.23661221097   9.38154976014
Mo   1.5987409277   6.44740017808   9.38170576092
Mo   6.38228813298   9.23644536313   9.38147496114
S   3.14064816127   7.41655109816   7.77857670874
S   1.59867260203   10.0869137164   7.77853904908
S   0.0565760339007   7.41648212691   7.77868402234
S   4.79579371025   10.1526456343   7.81253225391
S   4.79554303316   6.46052053703   1.53557975828
S   3.1997022409   9.23077789628   1.52193302615
S   1.59852876879   6.45757987065   1.52211416502
S   6.39136350686   9.23065572481   1.52186971204
S   3.20972165944   7.37688081383   10.9231906545
S   1.59881838847   10.1668010191   10.9231238242
S   6.38181918822   7.37667308199   10.923094074
S   4.79591324646   10.1527309706   10.9420604943
S   4.79560871318   6.4605858596   4.62566085127
S   3.19422074436   9.22766918153   4.64364599011
S   1.59864413143   6.46410420066   4.6438164536
S   0.00300716933303   9.22770534668   4.64376031798


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_6.7137315.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.7137315 -0.00014290815 -0.000192323
 -0.0002415 11.6283970918 -0.000396219
 -0.0004250526 -0.0005215959 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.67890064663   0.969837332742   6.77333035914
Mo   6.7043369229   1.944001859   3.11450165882
Mo   5.0355046958   4.8343453359   3.11443375161
Mo   3.36686954088   1.9441176717   3.11454445367
Mo   1.6786138535   4.84563104144   3.11635761207
Mo   1.67871663247   0.969896077934   9.33834613783
Mo   0.0118171227868   3.8836659358   9.34276169704
Mo   5.03559029993   0.956261981642   9.34271909021
Mo   3.34550055536   3.8836008428   9.34277923409
S   6.68298228242   1.95657758665   7.78520811447
S   5.03551107166   4.81000277868   7.78516267619
S   3.38836735955   1.95676929644   7.7853006159
S   1.67866192004   4.84576924534   7.82652492336
S   1.67865376497   0.969465606063   1.61770020981
S   0.00015343834541   3.87659933866   1.59942043039
S   5.03552726031   0.969350272642   1.59936010022
S   3.35690583561   3.87661082688   1.59931622929
S   0.00732531810858   1.93485415286   10.8452712211
S   5.03562773807   4.85416761996   10.8450516357
S   3.35018163246   1.93470372474   10.8452103827
S   1.67879200828   4.84585358758   10.8533265407
S   1.67877801964   0.96959984738   4.62818398489
S   6.71188505226   3.87536037346   4.62880177197
S   5.0355856857   0.971867306714   4.62893136048
S   3.35906183082   3.87549180887   4.62887632979
Ni   5.03564564663   6.78396442459   6.77303608814
Mo   3.3473504229   7.758271859   3.11439971082
Mo   1.6785181958   10.6486153359   3.11433180361
Mo   0.0098830408774   7.7583876717   3.11444250567
Mo   5.0353588535   10.6597581333   3.11606334107
Mo   5.03546163247   6.78402316978   9.33805186683
Mo   3.36856212279   9.69779302765   9.34246742604
Mo   1.67860379993   6.77053198164   9.34261714221
Mo   6.70224555536   9.69772793465   9.34248496309
S   3.32599578242   7.77084758665   7.78510616647
S   1.67852457166   10.6242727787   7.78506072819
S   0.0313808595531   7.77103929644   7.7851986679
S   5.03540692004   10.6598963372   7.82623065236
S   5.03539876497   6.78359269791   1.61740593881
S   3.35689843835   9.69072643051   1.59912615939
S   1.67854076031   6.78362027264   1.59925815222
S   -8.06643891341e-05   9.69088082688   1.59921428129
S   3.36407031811   7.74898124471   10.8449769501
S   1.67864123807   10.66843762   10.8449496877
S   6.70692663246   7.74883081659   10.8449161117
S   5.03553700828   10.6599806794   10.8530322697
S   5.03552301964   6.78372693923   4.62788971389
S   3.35489855226   9.68963037346   4.62869982397
S   1.6785991857   6.78613730671   4.62882941248
S   0.00207533082433   9.68976180887   4.62877438179


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_7.033433.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.033433 -0.0001497133 -0.000192323
 -0.000253000000001 12.1821302867 -0.000396219
 -0.0004452932 -0.0005464338 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.75851203064   1.01612902343   6.7902506076
Mo   7.02137236143   2.0378598888   3.15675953774
Mo   5.27453381884   5.06128582767   3.15636188567
Mo   3.52964867544   2.03898940357   3.15647510315
Mo   1.75860003998   5.07635449787   3.1545719666
Mo   1.75842607412   1.01618859563   9.30991558834
Mo   0.0224730980944   4.07417858312   9.29571053011
Mo   5.27558986868   0.990315819444   9.2956609206
Mo   3.49481807782   4.0742938787   9.29601047297
S   0.00400509320341   2.02900403808   7.78440985611
S   5.27533596812   5.08108296301   7.78466858226
S   3.51326002588   2.0288706009   7.78480471618
S   1.75877401115   5.07646966856   7.82069489591
S   1.75880217626   1.01552480562   1.70297452331
S   7.03172498118   4.05938476501   1.67724757333
S   5.27583490862   1.01799564354   1.67737659426
S   3.51849672498   4.06022225866   1.67664197326
S   0.000505593675711   2.03113249388   10.7622189079
S   5.27546233054   5.07744329812   10.7617758938
S   3.51651183317   2.03071025708   10.7619256718
S   1.75898767645   5.07649646847   10.7704164238
S   1.75932635977   1.01541379946   4.63505221523
S   7.02926959944   4.0581115821   4.62959598024
S   5.27581330891   1.02097212064   4.62972395993
S   3.5204254168   4.05922836422   4.63017616633
Ni   5.27510203064   7.10711931013   6.7899563366
Mo   3.50452936143   8.1289998888   3.15665758974
Mo   1.75769081884   11.1524258277   3.15625993767
Mo   0.0128056754361   8.13012940357   3.15637315515
Mo   5.27519003998   11.1673447846   3.1542776956
Mo   5.27501607412   7.10717888233   9.30962131734
Mo   3.53906309809   10.1651688698   9.29541625911
Mo   1.75874686868   7.08145581944   9.2955589726
Mo   7.01140807782   10.1652841654   9.29571620197
S   3.5205950932   8.11999432478   7.78411558511
S   1.75849296812   11.172222963   7.78456663426
S   7.02985002588   8.1198608876   7.78451044518
S   5.27536401115   11.1674599553   7.82040062491
S   5.27539217626   7.10651509232   1.70268025231
S   3.51488198118   10.150524765   1.67714562533
S   1.75899190862   7.10913564354   1.67727464626
S   0.00165372497599   10.1513622587   1.67654002526
S   3.51709559368   8.12212278058   10.7619246369
S   1.75861933054   11.1685832981   10.7616739458
S   -0.000331166827295   8.12185025708   10.7618237238
S   5.27557767645   11.1674867552   10.7701221528
S   5.27591635977   7.10640408616   4.63475794423
S   3.51242659944   10.1492515821   4.62949403224
S   1.75897030891   7.11211212064   4.62962201193
S   0.00358241679617   10.1503683642   4.63007421833


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_7.3531345.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing',
    smearing = 'gaussian',
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.3531345 -0.00015651845 -0.000192323
 -0.000264499999999 12.7358634816 -0.000396219
 -0.0004655338 -0.0005712717 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.83885485272   1.06204760707   6.78247539599
Mo   7.32452349857   2.13969101637   3.19816329071
Mo   5.51536947209   5.27282270437   3.1980497395
Mo   3.70663710763   2.13993625894   3.198161794
Mo   1.83903765793   5.30676708896   3.19428306079
Mo   1.83885953942   1.06211714175   9.28675401434
Mo   0.0336212977472   4.26601300075   9.24235000726
Mo   5.51472818836   1.02332906634   9.24230701536
Mo   3.64309116312   4.2656319658   9.24200981534
S   0.062421726456   2.08767229159   7.80001507687
S   5.5154527889   5.37854751219   7.79955671776
S   3.61551296199   2.0876111447   7.79970980808
S   1.83857313702   5.3073618603   7.82732375274
S   1.83786760036   1.06216137271   1.81105375912
S   7.34713120767   4.24262125319   1.76777152191
S   5.51461802949   1.0685131186   1.76789802779
S   3.68192855919   4.24272516472   1.76781933252
S   7.33241587808   2.13560609369   10.6751814923
S   5.51549782998   5.28205995897   10.675077967
S   3.69915857152   2.13594177962   10.6752412692
S   1.83871908427   5.30742572323   10.6752204014
S   1.83823784536   1.06213999557   4.61498692455
S   7.34261548438   4.23993540124   4.61986692785
S   5.51478938917   1.07395762105   4.61999501826
S   3.68664121493   4.24012319661   4.61995608035
Ni   5.51528985272   7.42990108862   6.78218112499
Mo   3.64782399857   8.50770101637   3.19806134271
Mo   1.83866997209   11.6408327044   3.1979477915
Mo   0.0299376076293   8.50794625894   3.198059846
Mo   5.51547265793   11.6746205705   3.19398878979
Mo   5.51529453942   7.4299706233   9.28645974334
Mo   3.71005629775   10.6338664823   9.24205573626
Mo   1.83802868836   7.39133906634   9.24220506736
Mo   7.31952616312   10.6334854473   9.24171554434
S   3.73885672646   8.45552577314   7.79972080587
S   1.8387532889   11.7465575122   7.79945476976
S   7.29194796199   8.45546462625   7.79941553708
S   5.51500813702   11.6752153418   7.82702948174
S   5.51430260036   7.43001485426   1.81075948812
S   3.67043170767   10.6106312532   1.76766957391
S   1.83791852949   7.4365231186   1.76779607979
S   0.00522905918552   10.6107351647   1.76771738452
S   3.65571637808   8.50361609369   10.6750795443
S   1.83879832998   11.650069959   10.674976019
S   0.0224590715247   8.50395177962   10.6751393212
S   5.51515408427   11.6752792048   10.6749261304
S   5.51467284536   7.42999347712   4.61469265355
S   3.66591598438   10.6079454012   4.61976497985
S   1.83808988917   7.44196762105   4.61989307026
S   0.00994171492558   10.6081331966   4.61985413235


==> anc/DFT-relaxed/Tetrahedral/Biaxial-strain/x_7.672836.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing',
    smearing = 'gaussian',
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.672836 -0.0001633236 -0.000192323
 -0.000275999999999 13.2895966764 -0.000396219
 -0.0004857744 -0.0005961096 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.91733990703   1.10872570693   6.75523850851
Mo   7.61318660915   2.24992336363   3.21582996603
Mo   5.75368810998   5.46890140049   3.21492848629
Mo   3.89574724961   2.25082461484   3.21506815724
Mo   1.91901208051   5.53746314743   3.21488206184
Mo   1.91879492789   1.1081794246   9.24725527005
Mo   0.113386320331   4.49433336549   9.25728634408
Mo   5.75683942059   0.978737886901   9.25712044942
Mo   3.72581413374   4.49511821445   9.25666102272
S   0.164061933431   2.12103100504   7.8081996339
S   5.75335301693   5.72911662482   7.80661430643
S   3.67041396492   2.12121726432   7.80656861622
S   1.91911339401   5.53793572881   7.85246572821
S   1.91821417311   1.10808512285   1.88709407353
S   7.65962452443   4.42256330288   1.82580860072
S   5.75480612981   1.12325876895   1.82595718689
S   3.85051486363   4.42226117621   1.82496476786
S   7.62592386931   2.24319108803   10.5884663977
S   5.75524843244   5.48146444025   10.5864841892
S   3.88639824772   2.24424660881   10.5863357381
S   1.91939336355   5.53793382154   10.6485187168
S   1.9182853735   1.10817081724   4.60064859003
S   7.63818703772   4.41011317771   4.60633219882
S   5.75498581608   1.14826154307   4.60647664206
S   3.870332238   4.41095212238   4.60602255829
Ni   5.75361990703   7.75344238333   6.75494423751
Mo   3.77663060915   8.89480336363   3.21572801803
Mo   1.91713210998   12.1137814005   3.21482653829
Mo   0.0591912496077   8.89570461484   3.21496620924
Mo   5.75529208051   12.1821798238   3.21458779084
Mo   5.75507492789   7.752896101   9.24696099905
Mo   3.94966632033   11.1390500419   9.25699207308
Mo   1.92028342059   7.6236178869   9.25701850142
Mo   7.56209413374   11.1398348908   9.25636675172
S   4.00034193343   8.76574768144   7.8079053629
S   1.91679701693   12.3739966248   7.80651235843
S   7.50669396492   8.76593394072   7.80627434522
S   5.75539339401   12.1826524052   7.85217145721
S   5.75449417311   7.75280179925   1.88679980253
S   3.82306852443   11.0674433029   1.82570665272
S   1.91825012981   7.76813876895   1.82585523889
S   0.0139588636334   11.0671411762   1.82486281986
S   3.78936786931   8.88807108803   10.5883644497
S   1.91869243244   12.1263444403   10.5863822412
S   0.0498422477228   8.88912660881   10.5862337901
S   5.75567336355   12.1826504979   10.6482244458
S   5.7545653735   7.75288749364   4.60035431903
S   3.80163103772   11.0549931777   4.60623025082
S   1.91842981608   7.79314154307   4.60637469406
S   0.0337762379985   11.0558321224   4.60592061029


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_4.7955225.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.7955225 -0.00010207725 -0.00014424225
 -0.000172500000001 8.30599792275 -0.00029716425
 -0.000303609 -0.0003725685 9.363375

ATOMIC_POSITIONS (angstrom)
Ni   0.347160581059   1.18461284805   5.38776110626
Mo   0.106653595129   1.32350955869   2.32764923422
Mo   3.68277602006   3.38636563623   2.3147956958
Mo   2.50606647228   1.34799083477   2.31485720185
Mo   1.2795963374   3.41491207945   2.1951061828
Mo   1.29855326701   0.635043169314   7.27328642219
Mo   0.0883549601395   2.6927670331   7.00246555835
Mo   3.70709023285   0.654012283984   7.00246349055
Mo   2.47986755948   2.72158469694   7.01047788534
S   3.67178232785   2.03359361957   4.93429558901
S   3.69829232378   3.67432949088   5.53274270008
S   2.26439748405   1.18973495733   5.53292388139
S   1.26880828925   3.420821308   5.43760897728
S   1.31700041755   0.624864041881   0.711264497125
S   0.084647770529   2.69972930746   0.708674444789
S   3.69943294719   0.654289759415   0.708670993382
S   2.48121581148   2.72124928586   0.686698855954
S   0.0502472220601   1.35573662684   8.6722875036
S   3.69078676248   3.33063175924   8.65585427356
S   2.55802326927   1.368386533   8.65598445935
S   1.26315803095   3.42396866255   8.5828266901
S   1.36592015835   0.596555039809   3.83808363591
S   0.194379384474   2.77189895348   3.85924590701
S   3.69186230172   0.522960273736   3.85923152294
S   2.36277469413   2.78951457483   3.87109714803
Ni   2.74483558106   5.3375607708   5.38754040301
Mo   2.50432859513   5.47645748144   2.32742853097
Mo   1.28492852006   7.53941563623   2.3147192348
Mo   0.108218972276   5.50104083477   2.31478074085
Mo   3.6772713374   7.5678600022   2.19488547955
Mo   3.69622826701   4.78799109206   7.27306571894
Mo   2.48602996014   6.84571495585   7.0022448551
Mo   1.30924273285   4.80706228398   7.00238702955
Mo   0.0820200594769   6.87463469694   7.01040142434
S   1.27393482785   6.18664361957   4.93421912801
S   1.30044482378   7.82737949088   5.53266623908
S   4.66207248405   5.34268288008   5.53270317814
S   3.66648328925   7.57376923075   5.43738827403
S   3.71467541755   4.77781196463   0.711043793875
S   2.48232277053   6.85267723021   0.708453741539
S   1.30158544719   4.80733975941   0.708594532382
S   0.0833683114822   6.87429928586   0.686622394954
S   2.44792222206   5.50868454959   8.67206680035
S   1.29293926248   7.48368175924   8.65577781256
S   0.160175769268   5.521436533   8.65590799835
S   3.66083303095   7.5769165853   8.58260598685
S   3.76359515835   4.74950296256   3.83786293266
S   2.59205438447   6.92484687623   3.85902520376
S   1.29401480172   4.67601027374   3.85915506194
S   4.76044969413   6.94246249758   3.87087644478


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_5.115224.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing',
    smearing = 'gaussian',
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.115224 -0.0001088824 -0.0001538584
 -0.000184 8.8597311176 -0.0003169752
 -0.0003238496 -0.0003974064 9.9876

ATOMIC_POSITIONS (angstrom)
Ni   1.27627144262   0.740099614381   5.43373444203
Mo   5.07195177056   1.50227777968   2.38824366053
Mo   3.836900696   3.64024736357   2.38825076071
Mo   2.6029027511   1.50288840863   2.38835719714
Mo   1.2784366145   3.69249473973   2.47968651011
Mo   1.2763285064   0.740200600006   7.61580805085
Mo   0.0188167542972   2.96590476776   7.55607326669
Mo   3.83531995811   0.716402288277   7.55597309276
Mo   2.54012699109   2.96375852791   7.55522663133
S   4.89737524789   1.60287849714   5.91672473732
S   3.83765651338   3.44142007247   5.91277770245
S   2.77512420967   1.60124553234   5.91276926176
S   1.27922477698   3.69183450088   5.86430193811
S   1.27958685767   0.738599017471   0.808955083336
S   0.0213178154733   2.96505222912   0.792093895777
S   3.83754639096   0.715065772504   0.792055281032
S   2.5386379687   2.96489912166   0.790969164457
S   5.11277720356   1.47842680843   9.17349982549
S   3.83560402412   3.69093384413   9.17482653581
S   2.55812685358   1.47824444486   9.17493409878
S   1.27927831051   3.69176913862   9.18499191307
S   1.2809454845   0.737917377658   3.71578122036
S   0.00133947011637   2.9534409322   4.10177986955
S   3.83759093039   0.738054458105   4.10173346201
S   2.55736520586   2.95405955435   4.10158884567
Ni   3.83379144262   5.16991073198   5.43349902523
Mo   2.51424777056   5.93219777968   2.38816210213
Mo   1.279196696   8.07016736357   2.38816920231
Mo   0.0451987510968   5.93280840863   2.38827563874
Mo   3.8359566145   8.12230585733   2.47945109331
Mo   3.8338485064   5.17001171761   7.61557263405
Mo   2.5763367543   7.39571588536   7.55583784989
Mo   1.27761595811   5.14632228828   7.55589153436
Mo   5.09764699109   7.39356964551   7.55499121453
S   2.33967124789   6.03279849714   5.91664317892
S   1.27995251338   7.87134007247   5.91269614405
S   0.217420209665   6.03116553234   5.91268770336
S   3.83674477698   8.12164561848   5.86406652131
S   3.83710685767   5.16841013507   0.808719666536
S   2.57883781547   7.39486334672   0.791858478977
S   1.27984239096   5.1449857725   0.791973722632
S   5.0961579687   7.39471023926   0.790733747657
S   2.55507320356   5.90834680843   9.17341826709
S   1.27790002412   8.12085384413   9.17474497741
S   0.000422853582855   5.90816444486   9.17485254038
S   3.83679831051   8.12158025622   9.18475649627
S   3.8384654845   5.16772849526   3.71554580356
S   2.55885947012   7.3832520498   4.10154445275
S   1.27988693039   5.16797445811   4.10165190361
S   5.11488520586   7.38387067195   4.10135342887


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_5.4349255.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.4349255 -0.00011568755 -0.00016347455
 -0.000195499999999 9.41346431245 -0.00033678615
 -0.0003440902 -0.0004222443 10.611825

ATOMIC_POSITIONS (angstrom)
Ni   1.35813889672   0.785295275986   5.72469390533
Mo   5.39296188488   1.59377401306   2.52793778409
Mo   4.07743433384   3.87527178024   2.52871091728
Mo   2.75934989542   1.59229917841   2.52886288015
Mo   1.35819910374   3.92327755144   2.61562019156
Mo   1.3600960954   0.784250885197   8.06644252724
Mo   0.0251808694004   3.1531243158   8.04752261096
Mo   4.07609147627   0.755844490349   8.04744685398
Mo   2.69340786141   3.1522421016   8.04776789128
S   5.25950677011   1.67072858374   6.4058453375
S   4.0771441317   3.72078895443   6.40555657543
S   2.89286731592   1.6696241945   6.40560247505
S   1.36019122398   3.92202185043   6.33661753115
S   1.35767055537   0.785744742645   0.93118230951
S   0.0213133986851   3.1513398628   0.912228426265
S   4.07577332427   0.760255727517   0.912211310767
S   2.69549880151   3.15111442005   0.914522328905
S   0.00207975922619   1.56834300688   9.66876247217
S   4.07695962276   3.92355354166   9.66974718745
S   2.71724346735   1.56842060585   9.66986503642
S   1.35921008802   3.92261431769   9.68756461823
S   1.35734636247   0.78598077173   3.9123000095
S   5.42373659711   3.13163931208   4.24031776366
S   4.07652011344   0.798173278196   4.24044666506
S   2.7292903458   3.13164983219   4.23843184488
Ni   4.07550389672   5.49196958844   5.72444377498
Mo   2.67540138488   6.30056401306   2.52785112829
Mo   1.35987383384   8.58206178024   2.52862426148
Mo   0.0417893954232   6.29908917841   2.52877622435
Mo   4.07556410374   8.62995186389   2.61537006121
Mo   4.0774610954   5.49092519765   8.06619239689
Mo   2.7425458694   7.85979862825   8.04727248061
Mo   1.35853097627   5.46263449035   8.04736019818
Mo   5.41077286141   7.85891641405   8.04751776093
S   2.54194627011   6.37751858374   6.4057586817
S   1.3595836317   8.42757895443   6.40546991963
S   0.175306815919   6.3764141945   6.40551581925
S   4.07755622398   8.62869616288   6.3363674008
S   4.07503555537   5.4924190551   0.93093217916
S   2.73867839869   7.85801417525   0.911978295915
S   1.35821282427   5.46704572752   0.912124654967
S   5.41286380151   7.8577887325   0.914272198555
S   2.71944475923   6.27501731933   9.66851234182
S   1.35939912276   8.63034354166   9.66966053165
S   -0.000317032646885   6.27521060585   9.66977838062
S   4.07657508802   8.62928863014   9.68731448788
S   4.07471136247   5.49265508418   3.91204987915
S   2.70617609711   7.83842931208   4.24023110786
S   1.35895961344   5.5049632782   4.24036000926
S   0.0117298457962   7.83843983219   4.23834518908


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_5.754627.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.754627 -0.0001224927 -0.0001730907
 -0.000207 9.9671975073 -0.0003565971
 -0.0003643308 -0.0004470822 11.23605

ATOMIC_POSITIONS (angstrom)
Ni   1.43880989954   0.831137685811   6.04978883339
Mo   5.72372817276   1.67966632858   2.68046336253
Mo   4.31617414086   4.11743755027   2.6803650218
Mo   2.90879205616   1.67976718404   2.68050806357
Mo   1.43885709727   4.15357077103   2.73370873782
Mo   1.43876826389   0.831200230308   8.52139566644
Mo   0.0246453457765   3.33714235119   8.52899947522
Mo   4.31615378708   0.802793647868   8.52895844485
Mo   2.85302063382   3.33702986778   8.52905993305
S   5.62219539768   1.73819582883   6.8874542095
S   4.31623655252   4.00057091915   6.88769182127
S   3.01001248118   1.73804417332   6.88779316051
S   1.4389860609   4.15340362269   6.84340342298
S   1.43892850057   0.831108728435   1.08719354964
S   0.0160624014173   3.33210022861   1.0701281407
S   4.3162238952   0.8127741597   1.07010186327
S   2.86155311516   3.33209781198   1.06994926877
S   0.00686875309647   1.65796618347   10.1322504727
S   4.31625444064   4.16108111212   10.1320519456
S   2.87103960878   1.65786047814   10.1321887402
S   1.43893250648   4.15351552217   10.1586093135
S   1.43898045252   0.831170594338   4.13051633308
S   5.7458348918   3.31771381522   4.35613750625
S   4.31623136125   0.841539043904   4.35626743659
S   2.88658203384   3.31774197196   4.35629379103
Ni   4.31601989954   5.81467519311   6.04952398949
Mo   2.84631117276   6.66332632858   2.68037160933
Mo   1.43875714086   9.10109755027   2.6802732686
Mo   0.0313750561578   6.66342718404   2.68041631037
Mo   4.31606709727   9.13710827833   2.73344389392
Mo   4.31597826389   5.81473773761   8.52113082254
Mo   2.90185534578   8.32067985849   8.52873463132
Mo   1.43873678708   5.78645364787   8.52886669165
Mo   5.73023063382   8.32056737508   8.52879508915
S   2.74477839768   6.72185582883   6.8873624563
S   1.43881955252   8.98423091915   6.88760006807
S   0.132595481179   6.72170417332   6.88770140731
S   4.3161960609   9.13694112999   6.84313857908
S   4.31613850057   5.81464623573   1.08692870574
S   2.89327240142   8.31563773591   1.0698632968
S   1.4388068952   5.7964341597   1.07001011007
S   5.73876311516   8.31563531928   1.06968442487
S   2.8840787531   6.64150369077   10.1319856288
S   1.43883744064   9.14474111212   10.1319601924
S   5.74824960878   6.64139798544   10.1319238963
S   4.31614250648   9.13705302947   10.1583444696
S   4.31619045252   5.81470810164   4.13025148918
S   2.8684178918   8.30137381522   4.35604575305
S   1.43881436125   5.8251990439   4.35617568339
S   0.00916503383846   8.30140197196   4.35620203783


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_6.0743285.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.0743285 -0.00012929785 -0.00018270685
 -0.0002185 10.5209307022 -0.00037640805
 -0.0003845714 -0.0004719201 11.860275

ATOMIC_POSITIONS (angstrom)
Ni   1.51875396298   0.877400146608   6.3922144328
Mo   6.05628535936   1.7644685493   2.85333304178
Mo   4.55594366922   4.36301847688   2.85329066846
Mo   3.05573619515   1.76454773698   2.85343167855
Mo   1.51878563074   4.38422891436   2.8792545736
Mo   1.51883752517   0.877404533802   8.96299959885
Mo   0.0184022857045   3.5181497144   8.98487377962
Mo   4.55601718529   0.856281148148   8.9848405326
Mo   3.01923461609   3.51806186077   8.98480529533
S   5.98267801051   1.80702158239   7.35568840761
S   4.55595711787   4.27829271412   7.35568260232
S   3.12924511633   1.80702816744   7.35581794172
S   1.51880653108   4.38425821796   7.35531853904
S   1.51880258413   0.877218097774   1.27630776664
S   0.00909439779898   3.51264874411   1.26604015807
S   4.55595319012   0.866828687812   1.26600303445
S   3.0283712909   3.51258591293   1.265926986
S   0.0121607533277   1.74734373579   10.559381116
S   4.55602475152   4.39802817202   10.5591505177
S   3.02564618966   1.74726572402   10.5592975084
S   1.51889477702   4.3843351096   10.5842238137
S   1.51887463438   0.877302523574   4.36532105074
S   6.06838249502   3.50386574398   4.47428773664
S   4.55604305555   0.884375484547   4.4744249298
S   3.04360008769   3.50392731806   4.47443379685
Ni   4.55580896298   6.13780084876   6.39193487535
Mo   3.01901185936   7.0249985493   2.85323619118
Mo   1.51867016922   9.62354847688   2.85319381786
Mo   0.0184626951475   7.02507773698   2.85333482795
Mo   4.55584063074   9.64462961651   2.87897501615
Mo   4.55589252517   6.13780523595   8.9627200414
Mo   3.0554572857   8.77855041655   8.98459422217
Mo   1.51874368529   6.11681114815   8.984743682
Mo   6.05628961609   8.77846256292   8.98452573788
S   2.94540451051   7.06755158239   7.35559155701
S   1.51868361787   9.53882271412   7.35558575172
S   0.0919716163271   7.06755816744   7.35572109112
S   4.55586153108   9.64465892011   7.35503898159
S   4.55585758413   6.13761879992   1.27602820919
S   3.0461493978   8.77304944626   1.26576060062
S   1.51867969012   6.12735868781   1.26590618385
S   6.0654262909   8.77298661508   1.26564742855
S   3.04921575333   7.00774443794   10.5591015586
S   1.51875125152   9.65855817202   10.5590536671
S   6.06270118966   7.00766642617   10.559017951
S   4.55594977702   9.64473581175   10.5839442562
S   4.55592963438   6.13770322572   4.36504149329
S   3.03110899502   8.76439574398   4.47419088604
S   1.51876955555   6.14490548455   4.4743280792
S   0.00632658768641   8.76445731806   4.47433694625


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_6.39403.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.000192323
 -0.00023 11.074663897 -0.000396219
 -0.000404812 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.59851760168   0.923156993057   6.7466352332
Mo   6.38490005252   1.85150349106   3.08061889108
Mo   4.79569599428   4.6039733836   3.08055168671
Mo   3.20654799829   1.85153722256   3.08074068492
Mo   1.59868741701   4.61488581968   3.08602830448
Mo   1.59878215518   0.923591458192   9.36007365384
Mo   0.0123793765511   3.69934831397   9.38184403114
Mo   4.7958709277   0.910000178084   9.38180770892
Mo   3.18538813298   3.69918146613   9.38176923214
S   6.33777816127   1.87915109816   7.77867865674
S   4.79580260203   4.54951371639   7.77864099708
S   3.2537060339   1.87908212691   7.77878597034
S   1.59889371025   4.61538173729   7.81282652491
S   1.59864303316   0.923256640034   1.53587402928
S   0.00280224090259   3.69351399928   1.52222729715
S   4.79565876879   0.920179870645   1.52221611302
S   3.19446350686   3.69339182781   1.52216398304
S   0.0128216594411   1.83961691683   10.9234849255
S   4.79594838847   4.62940101907   10.9232257722
S   3.18491918822   1.83940918499   10.923388345
S   1.59901324646   4.6154670736   10.9423547653
S   1.59870871318   0.9233219626   4.62595512227
S   6.39135074436   3.69026918153   4.64374793811
S   4.79577413143   0.926704200664   4.6439184016
S   3.20013716933   3.69030534668   4.64386226598
Ni   4.79541760168   6.46042089006   6.7463409622
Mo   3.18777005252   7.38890349106   3.08051694308
Mo   1.59856599428   10.1413733836   3.08044973871
Mo   0.00941799829003   7.38893722256   3.08063873692
Mo   4.79558741701   10.1521497167   3.08573403348
Mo   4.79568215518   6.46085535519   9.35977938284
Mo   3.20927937655   9.23661221097   9.38154976014
Mo   1.5987409277   6.44740017808   9.38170576092
Mo   6.38228813298   9.23644536313   9.38147496114
S   3.14064816127   7.41655109816   7.77857670874
S   1.59867260203   10.0869137164   7.77853904908
S   0.0565760339007   7.41648212691   7.77868402234
S   4.79579371025   10.1526456343   7.81253225391
S   4.79554303316   6.46052053703   1.53557975828
S   3.1997022409   9.23077789628   1.52193302615
S   1.59852876879   6.45757987065   1.52211416502
S   6.39136350686   9.23065572481   1.52186971204
S   3.20972165944   7.37688081383   10.9231906545
S   1.59881838847   10.1668010191   10.9231238242
S   6.38181918822   7.37667308199   10.923094074
S   4.79591324646   10.1527309706   10.9420604943
S   4.79560871318   6.4605858596   4.62566085127
S   3.19422074436   9.22766918153   4.64364599011
S   1.59864413143   6.46410420066   4.6438164536
S   0.00300716933303   9.22770534668   4.64376031798


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_6.7137315.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.7137315 -0.00014290815 -0.00020193915
 -0.0002415 11.6283970918 -0.00041602995
 -0.0004250526 -0.0005215959 13.108725

ATOMIC_POSITIONS (angstrom)
Ni   1.67891068329   0.96984067703   7.08405442341
Mo   6.70468148782   1.94377275061   3.42039701565
Mo   5.03549990569   4.83474334313   3.4203166037
Mo   3.36649965437   1.94387949116   3.42043598137
Mo   1.67860381667   4.84560867548   3.42177551408
Mo   1.67873780041   0.969909987824   9.65629770205
Mo   0.0128304414264   3.88426671262   9.66100869501
Mo   5.03559952881   0.955132776854   9.66095971095
Mo   3.34449583409   3.8842072099   9.66101248764
S   6.68538848771   1.95520692563   8.10286249309
S   5.03549982518   4.8127626692   8.10280465343
S   3.38596773808   1.95541396534   8.10295368115
S   1.67865691506   4.84580849257   8.14432071191
S   1.67863620478   0.969440887667   1.92367509883
S   0.000597377783191   3.87682190175   1.90428963192
S   5.03552947582   0.968802783751   1.90422265564
S   3.35645728166   3.87683814749   1.9041812306
S   0.00737439588097   1.93486338087   11.1642156036
S   5.0356404899   4.85423282186   11.1639892721
S   3.35016123322   1.9347140997   11.1641500474
S   1.67879586818   4.84589289814   11.1754771345
S   1.67876339836   0.969582443505   4.93855535973
S   6.71134509712   3.87503416708   4.93477896382
S   5.03558028551   0.97246224397   4.93491713256
S   3.35959725498   3.87516198712   4.93483973028
Ni   5.03565568329   6.78396776888   7.08374543886
Mo   3.34769498782   7.75804275061   3.42028997025
Mo   1.67851340569   10.6490133431   3.4202095583
Mo   0.00951315437317   7.75814949116   3.42032893597
Mo   5.03534881667   10.6597357673   3.42146652953
Mo   5.03548280041   6.78403707967   9.6559887175
Mo   3.36957544143   9.69839380447   9.66069971046
Mo   1.67861302881   6.76940277685   9.66085266555
Mo   6.70124083409   9.69833430175   9.66070350309
S   3.32840198771   7.76947692563   8.10275544769
S   1.67851332518   10.6270326692   8.10269760803
S   0.0289812380762   7.76968396534   8.10284663575
S   5.03540191506   10.6599355844   8.14401172736
S   5.03538120478   6.78356797952   1.92336611428
S   3.35734237778   9.6909489936   1.90398064737
S   1.67854297582   6.78307278375   1.90411561024
S   6.71320228166   9.69096523934   1.90387224605
S   3.36411939588   7.74899047272   11.163906619
S   1.6786539899   10.6685028219   11.1638822267
S   6.70690623322   7.74884119155   11.1638410629
S   5.03554086818   10.66001999   11.1751681499
S   5.03550839836   6.78370953535   4.93824637518
S   3.35435859712   9.68930416708   4.93467191842
S   1.67859378551   6.78673224397   4.93481008716
S   0.00261075497577   9.68943198712   4.93473268488


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_7.033433.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.033433 -0.0001497133 -0.0002115553
 -0.000253000000001 12.1821302867 -0.0004358409
 -0.0004452932 -0.0005464338 13.73295

ATOMIC_POSITIONS (angstrom)
Ni   1.75861845128   1.01606074906   7.40843732596
Mo   7.02044068367   2.03837897543   3.79944953185
Mo   5.27411752143   5.0602936172   3.79904995994
Mo   3.5302816263   2.03981674837   3.79917916785
Mo   1.75852926663   5.07637621595   3.80338415168
Mo   1.75852601888   1.01614427592   9.91742844312
Mo   0.0217309663457   4.07369975175   9.89933100268
Mo   5.27565118276   0.991230149839   9.89927644061
Mo   3.49566914864   4.07382243669   9.89955144003
S   0.00211348129796   2.03010476803   8.39268686497
S   5.27538336858   5.07860660485   8.39286448504
S   3.51542979015   2.03007708079   8.39301731893
S   1.75875099406   5.07649442534   8.42391417659
S   1.75878912623   1.01550784626   2.34449828318
S   7.03184883955   4.05933066443   2.32449221109
S   5.27591938099   1.0178754921   2.3246388206
S   3.51817820197   4.06037742583   2.32367805683
S   7.03292644779   2.03159885254   11.3665946097
S   5.27552420633   5.07607242325   11.3663251093
S   3.51775676367   2.03138923799   11.3664897013
S   1.75903532766   5.07650038506   11.3731970096
S   1.75952123908   1.01528586256   5.26607749355
S   7.02869416412   4.05768094988   5.27563834234
S   5.27589086193   1.02167446114   5.2757849238
S   3.5206160079   4.05910953203   5.27636616155
Ni   5.27520845128   7.10705103576   7.40811362786
Mo   3.50359768367   8.12951897543   3.79933738905
Mo   1.75727452143   11.1514336172   3.79893781714
Mo   0.0134386263045   8.13095674837   3.79906702505
Mo   5.27511926663   11.1673665026   3.80306045358
Mo   5.27511601888   7.10713456262   9.91710474502
Mo   3.53832096635   10.1646900384   9.89900730458
Mo   1.75880818276   7.08237014984   9.89916429781
Mo   7.01225914864   10.1648127234   9.89922774193
S   3.5187034813   8.12109505473   8.39236316687
S   1.75854036858   11.1697466049   8.39275234224
S   7.03201979015   8.12106736749   8.39269362083
S   5.27534099406   11.167484712   8.42359047849
S   5.27537912623   7.10649813296   2.34417458508
S   3.51500583955   10.1504706644   2.32438006829
S   1.75907638099   7.1090154921   2.3245266778
S   0.00133520196736   10.1515174258   2.32356591403
S   3.51608344779   8.12273885254   11.3664824669
S   1.75868120633   11.1672124232   11.3662129665
S   0.000913763667644   8.12252923799   11.3663775585
S   5.27562532766   11.1674906718   11.3728733115
S   5.27611123908   7.10627614926   5.26575379545
S   3.51185116412   10.1488209499   5.27552619954
S   1.75904786193   7.11281446114   5.275672781
S   0.00377300790246   10.150249532   5.27625401875


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_7.3531345.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing',
    smearing = 'gaussian',
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.3531345 -0.00015651845 -0.00022117145
 -0.000264499999999 12.7358634816 -0.00045565185
 -0.0004655338 -0.0005712717 14.357175

ATOMIC_POSITIONS (angstrom)
Ni   1.84021134387   1.06131248761   7.7134780468
Mo   7.32243768706   2.14089627275   4.1694051433
Mo   5.51506365228   5.2708335543   4.16905145223
Mo   3.70819300006   2.14118804595   4.16921170002
Mo   1.83872820541   5.30694729765   4.18147982956
Mo   1.83913103673   1.06193337987   10.2026173594
Mo   0.0335207017755   4.26589654968   10.1373039961
Mo   5.51476247023   1.02350395555   10.137316406
Mo   3.64352430528   4.26536410915   10.1374684593
S   0.0596705703704   2.08927557096   8.70727698448
S   5.51582022402   5.37391293262   8.70728631315
S   3.61971053058   2.08962669703   8.70752107931
S   1.83876948589   5.30729877418   8.71930958115
S   1.837366385   1.06242947551   2.77497144664
S   7.34947300022   4.24433123819   2.74549637515
S   5.514281938   1.06562788792   2.74567215143
S   3.67909297798   4.24433065289   2.7455771013
S   7.32823725349   2.1380338982   11.5760097468
S   5.51556367937   5.27772875054   11.5765268871
S   3.7028398077   2.13800721945   11.5767726516
S   1.83874795461   5.30742652183   11.5666637115
S   1.83830243195   1.06210454467   5.56247335901
S   7.33926810217   4.23845445109   5.59578251767
S   5.51440519381   1.07763219249   5.59595751584
S   3.68918213747   4.23866291011   5.59578262774
Ni   5.51664634387   7.42916596916   7.71313963515
Mo   3.64573818706   8.50890627275   4.1692879031
Mo   1.83836415228   11.6388435543   4.16893421203
Mo   0.0314935000559   8.50919804595   4.16909445982
Mo   5.51516320541   11.6748007792   4.18114141791
Mo   5.51556603673   7.42978686142   10.2022789478
Mo   3.70995570178   10.6337500312   10.1369655845
Mo   1.83806297023   7.39151395555   10.1371991658
Mo   7.31995930528   10.6332175907   10.1371300476
S   3.73610557037   8.45712905251   8.70693857283
S   1.83912072402   11.7419229326   8.70716907295
S   7.29614553058   8.45748017858   8.70718266766
S   5.51520448589   11.6751522557   8.7189711695
S   5.513801385   7.43028295706   2.77463303499
S   3.67277350022   10.6123412382   2.74537913495
S   1.837582438   7.43363788792   2.74555491123
S   0.00239347798242   10.6123406529   2.7454598611
S   3.65153775349   8.5060438982   11.5758925066
S   1.83886417937   11.6457387505   11.5764096469
S   0.0261403077029   8.50601721945   11.5766554114
S   5.51518295461   11.6752800034   11.5663252998
S   5.51473743195   7.42995802622   5.56213494736
S   3.66256860217   10.6064644511   5.59566527747
S   1.83770569381   7.44564219249   5.59584027564
S   0.0124826374737   10.6066729101   5.59566538754


==> anc/DFT-relaxed/Tetrahedral/Triaxial-strain/x_7.672836.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing',
    smearing = 'gaussian',
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.672836 -0.0001633236 -0.0002307876
 -0.000275999999999 13.2895966764 -0.0004754628
 -0.0004857744 -0.0005961096 14.9814

ATOMIC_POSITIONS (angstrom)
Ni   1.91570838187   1.10947711558   7.9837109947
Mo   7.61123994982   2.25107464273   4.50576902075
Mo   5.75348494181   5.4665885852   4.50713317992
Mo   3.89764240473   2.2521810411   4.50725071759
Mo   1.9190873187   5.53745518895   4.56365129586
Mo   1.91791922209   1.10864482813   10.4620505905
Mo   0.114839318979   4.49301970026   10.4452150447
Mo   5.75873733176   0.978177364415   10.4449106415
Mo   3.72585076081   4.49513498424   10.4450500972
S   0.160606811728   2.12286534874   9.01246898458
S   5.75219917231   5.72798486174   9.01004609976
S   3.67070654574   2.12255733714   9.00994800813
S   1.92010860706   5.53736559372   9.0367897894
S   1.91829898385   1.10805508405   3.16350388177
S   7.65117875517   4.41756337109   3.14418419935
S   5.75490565709   1.1331743411   3.14434439358
S   3.85692219265   4.41855203771   3.14437630066
S   7.62010312219   2.24668140706   11.7833136096
S   5.75525700227   5.47217360762   11.7796955755
S   3.89445954059   2.24901920945   11.7794673999
S   1.919941832   5.53767879794   11.8301442715
S   1.91824573947   1.10815064416   5.85076613124
S   7.64516565417   4.41418700244   5.92218218547
S   5.75495611245   1.14026235143   5.92232812991
S   3.86509977044   4.41398531826   5.92317332501
Ni   5.75198838187   7.75419379198   7.9833578695
Mo   3.77468394982   8.89595464273   4.50564668315
Mo   1.91692894181   12.1114685852   4.50701084232
Mo   0.0610864047302   8.8970610411   4.50712837999
Mo   5.7553673187   12.1821718654   4.56329817066
Mo   5.75419922209   7.75336150453   10.4616974653
Mo   3.95111931898   11.1377363767   10.4448619195
Mo   1.92218133176   7.62305736441   10.4447883039
Mo   7.56213076081   11.1398516606   10.444696972
S   3.99688681173   8.76758202514   9.01211585938
S   1.91564317231   12.3728648617   9.00992376216
S   7.50698654574   8.76727401354   9.00959488293
S   5.75638860706   12.1820822701   9.0364366642
S   5.75457898385   7.75277176045   3.16315075657
S   3.81462275517   11.0624433711   3.14406186175
S   1.91834965709   7.7780543411   3.14422205598
S   0.0203661926489   11.0634320377   3.14425396306
S   3.78354712219   8.89156140706   11.783191272
S   1.91870100227   12.1170536076   11.7795732379
S   0.0579035405897   8.89389920945   11.7793450623
S   5.756221832   12.1823954743   11.8297911463
S   5.75452573947   7.75286732056   5.85041300604
S   3.80860965417   11.0590670024   5.92205984787
S   1.91840011245   7.78514235143   5.92220579231
S   0.0285437704398   11.0588653183   5.92305098741


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_4.7955225.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 4.7955225 -0.000136103 -0.000192323
 -0.000172500000001 11.074663897 -0.000396219
 -0.000303609 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.49943187514   0.0644678283409   6.34649450376
Mo   0.33401298702   2.79796219342   2.41470592501
Mo   4.00961336828   5.22424042393   2.45023842491
Mo   2.71841843383   2.75353284694   3.72059525322
Mo   1.59624591197   5.17618415667   3.714013227
Mo   1.61287262581   0.37737342369   10.0349342495
Mo   0.314852362524   2.86711277536   8.76944404359
Mo   3.98868775588   0.447414650044   8.76464842651
Mo   2.7354432613   2.8028131937   10.0700106764
S   4.75453657888   1.57502862667   6.72206985186
S   3.3235376919   4.37820232345   8.39784628957
S   2.1767414399   1.66731342624   8.01985059701
S   0.788869396395   4.44500346475   7.08254251976
S   0.757846626752   1.16755582649   0.740646337997
S   0.0849663179615   4.15533482642   0.439004605149
S   3.39670011869   1.18744711921   2.07296400771
S   2.25103138572   3.91773012548   1.70743048331
S   4.65374721276   1.69924378681   10.7815763021
S   3.16067652349   4.42999794175   11.7441763149
S   2.47706922329   1.44666625941   12.0430741406
S   1.01566016931   4.43313262029   10.4073469166
S   0.929653715804   1.22431889017   4.0798449506
S   4.61207592911   3.91645621661   4.45798274409
S   3.1494129072   1.15260276542   5.38523209121
S   2.40778940158   4.07800851757   5.7347476141
Ni   3.89710687514   5.60173172534   6.34620023276
Mo   2.73168798702   8.33522609042   2.41441165401
Mo   1.61176586828   10.7616404239   2.45013647691
Mo   0.320570933828   8.29093284694   3.72049330522
Mo   3.99392091197   10.7134480537   3.713718956
Mo   4.01054762581   5.91463732069   10.0346399785
Mo   2.71252736252   8.40437667236   8.76914977259
Mo   1.59084025588   5.98481465004   8.76454647851
Mo   0.337595761297   8.3402131937   10.0699087284
S   2.35668907888   7.11242862667   6.72196790386
S   0.925690191896   9.91560232345   8.39774434157
S   4.5744164399   7.20457732324   8.01955632601
S   3.18654439639   9.98226736175   7.08224824876
S   3.15552162675   6.70481972349   0.740352066997
S   2.48264131796   9.69259872342   0.438710334149
S   0.998852618691   6.72484711921   2.07286205971
S   4.64870638572   9.45499402248   1.70713621231
S   2.25589971276   7.23664378681   10.7814743541
S   0.762829023492   9.96739794175   11.7440743669
S   0.0792217232926   6.98406625941   12.0429721926
S   3.41333516931   9.97039651729   10.4070526456
S   3.3273287158   6.76158278717   4.0795506796
S   2.21422842911   9.45385621661   4.45788079609
S   0.751565407196   6.69000276542   5.38513014321
S   0.0099419015797   9.61540851757   5.7346456661


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_5.115224.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.115224 -0.000136103 -0.000192323
 -0.000184 11.074663897 -0.000396219
 -0.0003238496 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.28110654849   0.894255684124   6.66792428015
Mo   5.10390180576   1.84536520804   3.02530226515
Mo   3.83482004011   4.43689591124   3.02601774333
Mo   2.56563836356   1.84058118932   3.02483789299
Mo   1.27891914338   4.90938772992   3.04633849502
Mo   1.28174400048   1.05649964629   9.43199426051
Mo   0.0211313487842   3.75061081383   9.44178937247
Mo   3.83929626459   0.595122717788   9.43623547878
Mo   2.53764734074   3.74527841421   9.44109240507
S   4.97990778533   1.9842139553   7.77738371336
S   3.83595640635   4.60518895987   7.68332924951
S   2.69744128202   1.9824065235   7.77662167447
S   1.27916063567   4.6012014059   7.60682479095
S   1.27616651983   0.732437181644   1.37555236434
S   0.075863084596   3.60920117289   1.36816312301
S   3.8361946546   0.954619247249   1.24198949243
S   2.48027491945   3.60383009808   1.36887796192
S   5.04266504594   1.94561716893   11.0637207083
S   3.83591594692   4.78952877803   11.1113180933
S   2.63482060635   1.9429023753   11.0653421127
S   1.28040570104   4.62704534532   11.2524783241
S   1.27579147379   0.731434186627   4.61315565671
S   0.0714441291787   3.60611939115   4.72008649641
S   3.83522689911   0.994038589624   4.81655781539
S   2.48511282245   3.60136252357   4.71848677596
Ni   3.83862654849   6.43151958112   6.66763000915
Mo   2.54619780576   7.38276520804   3.02520031715
Mo   1.27711604011   9.97429591124   3.02591579533
Mo   0.00793436355682   7.37798118932   3.02473594499
Mo   3.83643914338   10.4466516269   3.04604422402
Mo   3.83926400048   6.59376354329   9.43169998951
Mo   2.57865134878   9.28787471083   9.44149510147
Mo   1.28159226459   6.13252271779   9.43613353078
Mo   5.09516734074   9.28254231121   9.44079813407
S   2.42220378533   7.5216139553   7.77728176536
S   1.27825240635   10.1425889599   7.68322730151
S   0.139737282018   7.5198065235   7.77651972647
S   3.83668063567   10.1384653029   7.60653051995
S   3.83368651983   6.26970107864   1.37525809334
S   2.6333830846   9.14646506989   1.36786885201
S   1.2784906546   6.49201924725   1.24188754443
S   5.03779491945   9.14109399508   1.36858369092
S   2.48496104594   7.48301716893   11.0636187603
S   1.27821194692   10.326928778   11.1112161453
S   0.0771166063497   7.4803023753   11.0652401647
S   3.83792570104   10.1643092423   11.2521840531
S   3.83331147379   6.26869808363   4.61286138571
S   2.62896412918   9.14338328815   4.71979222541
S   1.27752289911   6.53143858962   4.81645586739
S   5.04263282245   9.13862642057   4.71819250496


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_5.4349255.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.4349255 -0.000136103 -0.000192323
 -0.000195499999999 11.074663897 -0.000396219
 -0.0003440902 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.35888852811   0.800812146114   6.68449183922
Mo   5.4274999998   1.87300785853   3.02807194811
Mo   4.07639854437   4.61186301293   3.02888629681
Mo   2.72534834079   1.87304745851   3.02815143884
Mo   1.35893476703   4.63915316464   3.04024212884
Mo   1.35895174287   0.894022741395   9.40116070222
Mo   0.0151062833447   3.69579135858   9.44131298794
Mo   4.07641199032   0.910754943877   9.43683175749
Mo   2.70277052449   3.69570276192   9.44122660834
S   5.37668210244   1.93920361302   7.77868997351
S   4.07634400601   4.52731053949   7.7481846459
S   2.77607262674   1.93936605683   7.77878262072
S   1.3589153459   4.67463984392   7.78619729358
S   1.35890892293   0.886851403396   1.41137345386
S   0.00585285940876   3.66128911039   1.39697519676
S   4.07638036234   0.888402814753   1.39726307078
S   2.71191173112   3.66117690673   1.39689578261
S   0.0144007353033   1.88079142335   11.0463211577
S   4.07642928841   4.6704315133   11.0559334572
S   2.7035866429   1.88064458074   11.0462197199
S   1.35901326091   4.67398936782   11.0803726816
S   1.35900060792   0.885507803655   4.61632994843
S   0.00163997090285   3.65905703732   4.67707737916
S   4.07647419758   0.903476634223   4.67765126306
S   2.716363421   3.65898625299   4.67696950435
Ni   4.07625352811   6.33807604311   6.68419756822
Mo   2.7099394998   7.41040785853   3.02797000011
Mo   1.35883804437   10.1492630129   3.02878434881
Mo   0.00778784079272   7.41044745851   3.02804949084
Mo   4.07629976703   10.1764170616   3.03994785784
Mo   4.07631674287   6.4312866384   9.40086643122
Mo   2.73247128334   9.23305525558   9.44101871694
Mo   1.35885149032   6.44815494388   9.43672980949
Mo   5.42013552449   9.23296665892   9.44093233734
S   2.65912160244   7.47660361302   7.77858802551
S   1.35878350601   10.0647105395   7.7480826979
S   0.0585121267397   7.47676605683   7.77868067272
S   4.0762803459   10.2119037409   7.78590302258
S   4.07627392293   6.4241153004   1.41107918286
S   2.72321785941   9.19855300739   1.39668092576
S   1.35881986234   6.42580281475   1.39716112278
S   5.42927673112   9.19844080373   1.39660151161
S   2.7317657353   7.41805532035   11.0460268867
S   1.35886878841   10.2078315133   11.0558315092
S   5.4209516429   7.41790847774   11.0459254489
S   4.07637826091   10.2112532648   11.0800784106
S   4.07636560792   6.42277170065   4.61603567743
S   2.7190049709   9.19632093432   4.67678310816
S   1.35891369758   6.44087663422   4.67754931506
S   5.433728421   9.19625014999   4.67667523335


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_5.754627.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 5.754627 -0.000136103 -0.000192323
 -0.000207 11.074663897 -0.000396219
 -0.0003643308 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.43887929756   0.845634973954   6.71012905201
Mo   5.74619710831   1.86475642776   3.04769573643
Mo   4.31614009631   4.61035322442   3.0478835291
Mo   2.88617207939   1.86480081375   3.04778701382
Mo   1.43882199187   4.62889517608   3.05608834924
Mo   1.43893595643   0.906702180688   9.38495934864
Mo   0.016147823209   3.69727429435   9.41896838397
Mo   4.31625173321   0.909427528774   9.41844109862
Mo   2.86165310831   3.69719879357   9.41889309871
S   5.69021399761   1.91890449674   7.77724418747
S   4.31615458928   4.537208949   7.75952296347
S   2.94219888229   1.91902363893   7.77735714958
S   1.43885841798   4.65459950128   7.79208533848
S   1.43882173712   0.899353416408   1.45544713746
S   0.00441154163811   3.67140411012   1.44187799547
S   4.3161397623   0.898412750555   1.44164228947
S   2.87314242427   3.67130620451   1.44179376992
S   0.0150902712944   1.86721117075   11.0033096625
S   4.31625041334   4.65812486757   11.00575351
S   2.86285862257   1.86710607062   11.0031997456
S   1.43896116587   4.65254441589   11.0326488757
S   1.43891873046   0.897329093951   4.6220425583
S   0.000166198815544   3.66941191643   4.6655766519
S   4.31624219275   0.908956053169   4.66578780907
S   2.87761671088   3.66934027361   4.66547757706
Ni   4.31608929756   6.38289887095   6.70983478101
Mo   2.86878010831   7.40215642776   3.04759378843
Mo   1.43872309631   10.1477532244   3.0477815811
Mo   0.00875507939276   7.40220081375   3.04768506582
Mo   4.31603199187   10.1661590731   3.05579407824
Mo   4.31614595643   6.44396607769   9.38466507764
Mo   2.89335782321   9.23453819135   9.41867411297
Mo   1.43883473321   6.44682752877   9.41833915062
Mo   5.73886310831   9.23446269057   9.41859882771
S   2.81279699761   7.45630449674   7.77714223947
S   1.43873758928   10.074608949   7.75942101547
S   0.0647818822942   7.45642363893   7.77725520158
S   4.31606841798   10.1918633983   7.79179106748
S   4.31603173712   6.43661731341   1.45515286646
S   2.88162154164   9.20866800712   1.44158372447
S   1.4387227623   6.43581275055   1.44154034147
S   5.75035242427   9.20857010151   1.44149949892
S   2.89230027129   7.40447506775   11.0030153915
S   1.43883341334   10.1955248676   11.005651562
S   5.74006862257   7.40436996762   11.0029054746
S   4.31617116587   10.1898083129   11.0323546047
S   4.31612873046   6.43459299095   4.6217482873
S   2.87737619882   9.20667581343   4.6652823809
S   1.43882519275   6.44635605317   4.66568586107
S   0.000199710881745   9.20674027361   4.66537562906


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_6.0743285.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.0743285 -0.000136103 -0.000192323
 -0.0002185 11.074663897 -0.000396219
 -0.0003845714 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.51878490859   0.884290143655   6.73054549545
Mo   6.06587884134   1.85833983322   3.06624841814
Mo   4.55593783149   4.60893208169   3.06590635353
Mo   3.04609187863   1.85839187992   3.0663482248
Mo   1.5187677126   4.6224638476   3.0724989673
Mo   1.51887208068   0.913777069964   9.37046807438
Mo   0.0149333067843   3.69740995068   9.39823961918
Mo   4.55604407772   0.909590746213   9.39926053123
Mo   3.02272463985   3.69733692526   9.39815920698
S   6.01031627692   1.89682543602   7.77574210464
S   4.55592784824   4.54261410601   7.76785043136
S   3.10166681556   1.89691845445   7.77585360956
S   1.51877604319   4.63455663175   7.80054013508
S   1.5187718597   0.912210409318   1.49578727992
S   0.00342452211803   3.68348997154   1.48423970774
S   4.55593955349   0.910988926207   1.48441283709
S   3.03403048052   3.68340379875   1.48415833644
S   0.0153742367863   1.85271392195   10.9621219981
S   4.55603864423   4.64279893156   10.962112741
S   3.02245933314   1.85262163239   10.9620158035
S   1.51888641572   4.63458914688   10.98435765
S   1.51885950206   0.910920050981   4.6267192526
S   6.07301749835   3.68060879323   4.65566039273
S   4.55603990358   0.918680927701   4.65641603345
S   3.03896719221   3.68067061741   4.65575731729
Ni   4.55583990859   6.42155404065   6.73025122445
Mo   3.02860534134   7.39573983322   3.06614647014
Mo   1.51866433149   10.1463320817   3.06580440553
Mo   0.00881837863419   7.39579187992   3.0662462768
Mo   4.5558227126   10.1597277446   3.0722046963
Mo   4.55592708068   6.45104096696   9.37017380338
Mo   3.05198830678   9.23467384768   9.39794534818
Mo   1.51877057772   6.44699074621   9.39915858323
Mo   6.05977963985   9.23460082226   9.39786493598
S   2.97304277692   7.43422543602   7.77564015664
S   1.51865434824   10.080014106   7.76774848336
S   0.0643933155596   7.43431845445   7.77575166156
S   4.55583104319   10.1718205288   7.80024586408
S   4.5558268597   6.44947430632   1.49549300892
S   3.04047952212   9.22075386854   1.48394543674
S   1.51866605349   6.44838892621   1.48431088909
S   6.07108548052   9.22066769575   1.48386406544
S   3.05242923679   7.38997781895   10.9618277271
S   1.51876514423   10.1801989316   10.962010793
S   6.05951433314   7.38988552939   10.9617215325
S   4.55594141572   10.1718530439   10.984063379
S   4.55591450206   6.44818394798   4.6264249816
S   3.03574399835   9.21800879323   4.65555844473
S   1.51876640358   6.4560809277   4.65631408545
S   0.00169369220574   9.21807061741   4.65565536929


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_6.39403.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.000192323
 -0.00023 11.074663897 -0.000396219
 -0.000404812 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.59851760168   0.923156993057   6.7466352332
Mo   6.38490005252   1.85150349106   3.08061889108
Mo   4.79569599428   4.6039733836   3.08055168671
Mo   3.20654799829   1.85153722256   3.08074068492
Mo   1.59868741701   4.61488581968   3.08602830448
Mo   1.59878215518   0.923591458192   9.36007365384
Mo   0.0123793765511   3.69934831397   9.38184403114
Mo   4.7958709277   0.910000178084   9.38180770892
Mo   3.18538813298   3.69918146613   9.38176923214
S   6.33777816127   1.87915109816   7.77867865674
S   4.79580260203   4.54951371639   7.77864099708
S   3.2537060339   1.87908212691   7.77878597034
S   1.59889371025   4.61538173729   7.81282652491
S   1.59864303316   0.923256640034   1.53587402928
S   0.00280224090259   3.69351399928   1.52222729715
S   4.79565876879   0.920179870645   1.52221611302
S   3.19446350686   3.69339182781   1.52216398304
S   0.0128216594411   1.83961691683   10.9234849255
S   4.79594838847   4.62940101907   10.9232257722
S   3.18491918822   1.83940918499   10.923388345
S   1.59901324646   4.6154670736   10.9423547653
S   1.59870871318   0.9233219626   4.62595512227
S   6.39135074436   3.69026918153   4.64374793811
S   4.79577413143   0.926704200664   4.6439184016
S   3.20013716933   3.69030534668   4.64386226598
Ni   4.79541760168   6.46042089006   6.7463409622
Mo   3.18777005252   7.38890349106   3.08051694308
Mo   1.59856599428   10.1413733836   3.08044973871
Mo   0.00941799829003   7.38893722256   3.08063873692
Mo   4.79558741701   10.1521497167   3.08573403348
Mo   4.79568215518   6.46085535519   9.35977938284
Mo   3.20927937655   9.23661221097   9.38154976014
Mo   1.5987409277   6.44740017808   9.38170576092
Mo   6.38228813298   9.23644536313   9.38147496114
S   3.14064816127   7.41655109816   7.77857670874
S   1.59867260203   10.0869137164   7.77853904908
S   0.0565760339007   7.41648212691   7.77868402234
S   4.79579371025   10.1526456343   7.81253225391
S   4.79554303316   6.46052053703   1.53557975828
S   3.1997022409   9.23077789628   1.52193302615
S   1.59852876879   6.45757987065   1.52211416502
S   6.39136350686   9.23065572481   1.52186971204
S   3.20972165944   7.37688081383   10.9231906545
S   1.59881838847   10.1668010191   10.9231238242
S   6.38181918822   7.37667308199   10.923094074
S   4.79591324646   10.1527309706   10.9420604943
S   4.79560871318   6.4605858596   4.62566085127
S   3.19422074436   9.22766918153   4.64364599011
S   1.59864413143   6.46410420066   4.6438164536
S   0.00300716933303   9.22770534668   4.64376031798


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_6.7137315.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.7137315 -0.000136103 -0.000192323
 -0.0002415 11.074663897 -0.000396219
 -0.0004250526 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.67883962082   0.95855713826   6.76274711266
Mo   6.7039711124   1.84359139008   3.09298349083
Mo   5.03549941431   4.59728391838   3.09411062931
Mo   3.36714355186   1.84367436906   3.09305816622
Mo   1.67861809357   4.60641232496   3.09377445346
Mo   1.67875691417   0.932087857501   9.35587454932
Mo   0.0115203287706   3.70275780257   9.36788905209
Mo   5.03563264895   0.914417200008   9.36365793531
Mo   3.34585968858   3.70270533425   9.36783060182
S   6.6739925543   1.86477001871   7.78546009815
S   5.03552141138   4.55500176166   7.79200845627
S   3.39736783548   1.86491120424   7.78552424527
S   1.67864375434   4.59954808307   7.82425801751
S   1.67860488254   0.932733010983   1.57448138131
S   6.71337219345   3.7008871857   1.55648812482
S   5.03547559111   0.931015974234   1.55659571516
S   3.35746460618   3.7009752513   1.55659771644
S   0.00865677959749   1.82669446809   10.8876477821
S   5.03563437456   4.61062047668   10.8901628971
S   3.34896500143   1.82659531678   10.8875528451
S   1.67877348943   4.60310355398   10.9002213615
S   1.67871433175   0.935552336477   4.62391136955
S   6.71197804568   3.69956152793   4.6295660947
S   5.03556613049   0.9319117458   4.62916368357
S   3.35900966025   3.69963886404   4.62966244385
Ni   5.03558462082   6.49582103526   6.76245284166
Mo   3.3469846124   7.38099139008   3.09288154283
Mo   1.67851291431   10.1346839184   3.09400868131
Mo   0.0101570518563   7.38107436906   3.09295621822
Mo   5.03536309357   10.143676222   3.09348018246
Mo   5.03550191417   6.4693517545   9.35558027832
Mo   3.36826532877   9.24002169957   9.36759478109
Mo   1.67864614895   6.45181720001   9.36355598731
Mo   6.70260468858   9.23996923125   9.36753633082
S   3.3170060543   7.40217001871   7.78535815015
S   1.67853491138   10.0924017617   7.79190650827
S   0.0403813354802   7.40231120424   7.78542229727
S   5.03538875434   10.1368119801   7.82396374651
S   5.03534988254   6.46999690798   1.57418711031
S   3.35638569345   9.2382871857   1.55638617682
S   1.67848909111   6.46841597423   1.55649376716
S   0.000478106175276   9.2383752513   1.55649576844
S   3.3654017796   7.36395836509   10.8873535111
S   1.67864787456   10.1480204767   10.8900609491
S   6.70571000143   7.36385921378   10.8872585741
S   5.03551848943   10.140367451   10.8999270905
S   5.03545933175   6.47281623348   4.62361709855
S   3.35499154568   9.23696152793   4.6294641467
S   1.67857963049   6.4693117458   4.62906173557
S   0.00202316024536   9.23703886404   4.62956049585


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_7.033433.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.033433 -0.000136103 -0.000192323
 -0.000253000000001 11.074663897 -0.000396219
 -0.0004452932 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.75860866005   0.974977179056   6.76876296034
Mo   7.02208785415   1.84148045728   3.1159881234
Mo   5.2754086463   4.59701441231   3.1179507246
Mo   3.52880458694   1.84155798992   3.11606813803
Mo   1.75867354933   4.60343249429   3.11872811337
Mo   1.75857428541   0.936113964352   9.33725184185
Mo   0.0145878080036   3.70171656134   9.34178765141
Mo   5.27533693773   0.917598613041   9.33795875536
Mo   3.50252160056   3.70167017501   9.34169497284
S   7.01642489127   1.84465025882   7.78134635212
S   5.27525363198   4.55049010672   7.79531108153
S   3.53436496293   1.84471023858   7.78138358821
S   1.7585542664   4.584431591   7.82850160361
S   1.75861445051   0.947947273614   1.62175574113
S   7.03226865966   3.71497057208   1.60288051879
S   5.27532873399   0.941830182566   1.6030824981
S   3.51830030676   3.71506919642   1.60300079901
S   0.00785132254633   1.81258363834   10.8393171504
S   5.27535537152   4.59232053632   10.8431520205
S   3.50945781643   1.81246503683   10.8391868219
S   1.75870948614   4.5871787227   10.8494739122
S   1.75870244298   0.951862770579   4.6280273987
S   7.02858777379   3.71181732325   4.6297282617
S   5.27544644443   0.945224069903   4.62906287934
S   3.5221185493   3.71189476703   4.62982628998
Ni   5.27519866005   6.51224107606   6.76846868934
Mo   3.50524485415   7.37888045728   3.1158861754
Mo   1.7585656463   10.1344144123   3.1178487766
Mo   0.0119615869365   7.37895798992   3.11596619003
Mo   5.27526354933   10.1406963913   3.11843384237
Mo   5.27516428541   6.47337786135   9.33695757085
Mo   3.531177808   9.23898045834   9.34149338041
Mo   1.75849393773   6.45499861304   9.33785680736
Mo   7.01911160056   9.23893407201   9.34140070184
S   3.49958189127   7.38205025882   7.78124440412
S   1.75841063198   10.0878901067   7.79520913353
S   0.0175219629254   7.38211023858   7.78128164021
S   5.2751442664   10.121695488   7.82820733261
S   5.27520445051   6.48521117061   1.62146147013
S   3.51542565966   9.25237057208   1.60277857079
S   1.75848573399   6.47923018257   1.6029805501
S   0.00145730675645   9.25246919642   1.60289885101
S   3.52444132255   7.34984753534   10.8390228794
S   1.75851237152   10.1297205363   10.8430500725
S   7.02604781643   7.34972893383   10.8388925509
S   5.27529948614   10.1244426197   10.8491796412
S   5.27529244298   6.48912666758   4.6277331277
S   3.51174477379   9.24921732325   4.6296263137
S   1.75860344443   6.4826240699   4.62896093134
S   0.00527554930305   9.24929476703   4.62972434198


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_7.3531345.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.3531345 -0.000136103 -0.000192323
 -0.000264499999999 11.074663897 -0.000396219
 -0.0004655338 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.83850224995   0.983067140041   6.77346218738
Mo   7.33766114676   1.83921023699   3.13610814448
Mo   5.51511026088   4.59346698625   3.13721695919
Mo   3.69267239032   1.83922739055   3.13609549091
Mo   1.83856626803   4.59920331104   3.13883144447
Mo   1.8386178742   0.935295199469   9.32324430928
Mo   0.0276568941782   3.70342218561   9.31837615677
Mo   5.5152472659   0.929050492   9.31881271254
Mo   3.64946491694   3.70341859037   9.3179658795
S   0.0177452561721   1.82763294485   7.78234291072
S   5.5150718586   4.53705908406   7.79772527694
S   3.65945887952   1.82732312049   7.78222573423
S   1.83850701886   4.58134591915   7.83195090621
S   1.83854081778   0.963364853943   1.66675792951
S   7.34901229629   3.72648163467   1.64427050761
S   5.51512930536   0.952576419176   1.64488959505
S   3.68112013431   3.72664211339   1.64441517839
S   0.0109275612889   1.80008588923   10.7957972587
S   5.51511989985   4.56639818805   10.7995759638
S   3.66634254592   1.80005798149   10.7955692634
S   1.83868278567   4.58122639897   10.8060906368
S   1.8385329638   0.966132407035   4.62588993168
S   7.34510541363   3.72382897815   4.62826145513
S   5.51528968885   0.955800616572   4.62725494378
S   3.68508389696   3.72382614724   4.62828977009
Ni   5.51493724995   6.52033103704   6.77316791638
Mo   3.66096164676   7.37661023699   3.13600619648
Mo   1.83841076088   10.1308669863   3.13711501119
Mo   0.0159728903152   7.37662739055   3.13599354291
Mo   5.51500126803   10.136467208   3.13853717347
Mo   5.5150528742   6.47255909647   9.32295003828
Mo   3.70409189418   9.24068608261   9.31808188577
Mo   1.8385477659   6.466450492   9.31871076454
Mo   7.32589991694   9.24068248737   9.3176716085
S   3.69418025617   7.36489684185   7.78204863972
S   1.8383723586   10.0744590841   7.79762332894
S   7.33589387952   7.36458701749   7.78193146323
S   5.51494201886   10.1186098162   7.83165663521
S   5.51497581778   6.50062875094   1.66646365851
S   3.67231279629   9.26388163467   1.64416855961
S   1.83842980536   6.48997641918   1.64478764705
S   0.00442063431381   9.26404211339   1.64431323039
S   3.68736256129   7.33734978623   10.7955029877
S   1.83842039985   10.1037981881   10.7994740158
S   7.34277754592   7.33732187849   10.7952749924
S   5.51511778567   10.118490296   10.8057963658
S   5.5149679638   6.50339630404   4.62559566068
S   3.66840591363   9.26122897815   4.62815950713
S   1.83859018885   6.49320061657   4.62715299578
S   0.00838439695702   9.26122614724   4.62818782209


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_7.672836.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.672836 -0.000136103 -0.000192323
 -0.000275999999999 11.074663897 -0.000396219
 -0.0004857744 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.91881547452   0.981616196348   6.76945083513
Mo   7.65284163235   1.84322709178   3.15697253065
Mo   5.75431667027   4.5953116046   3.14999596702
Mo   3.85659733761   1.84249302515   3.1553609329
Mo   1.91899219637   4.60041354736   3.16123206505
Mo   1.91915970485   0.927477954549   9.30654526926
Mo   0.0437994004224   3.69999292339   9.29719486462
Mo   5.75531183031   0.940117276505   9.30588260007
Mo   3.7937453571   3.700221729   9.29638689643
S   0.064581099636   1.80892152505   7.78657645629
S   5.75499666199   4.52139631559   7.79818728592
S   3.7727579137   1.80843460132   7.78661491116
S   1.91869150751   4.58150133939   7.83828125998
S   1.91807171349   0.980361669287   1.70444588965
S   7.66846159186   3.74000550467   1.68160059063
S   5.75464086499   0.968836500949   1.6880134919
S   3.84063493158   3.74031989959   1.68124191738
S   0.00865202038388   1.78226149688   10.7538259753
S   5.7551631316   4.53631116909   10.7584949639
S   3.82907399093   1.78262388144   10.7535583877
S   1.91878703701   4.57027948066   10.7659572521
S   1.91732331033   0.982779313746   4.62213656158
S   7.66096445771   3.73945706318   4.62839912455
S   5.755216069   0.972431397592   4.62741003968
S   3.84823322808   3.73835172724   4.62765445254
Ni   5.75509547452   6.51888009335   6.76915656413
Mo   3.81628563235   7.38062709178   3.15687058265
Mo   1.91776067027   10.1327116046   3.14989401902
Mo   0.0200413376118   7.37989302515   3.1552589849
Mo   5.75527219637   10.1376774444   3.16093779405
Mo   5.75543970485   6.46474185155   9.30625099826
Mo   3.88007940042   9.23725682039   9.29690059362
Mo   1.91875583031   6.4775172765   9.30578065207
Mo   7.6300253571   9.237485626   9.29609262543
S   3.90086109964   7.34618542205   7.78628218529
S   1.91844066199   10.0587963156   7.79808533792
S   7.6090379137   7.34569849832   7.78632064016
S   5.75497150751   10.1187652364   7.83798698898
S   5.75435171349   6.51762556629   1.70415161865
S   3.83190559186   9.27740550467   1.68149864263
S   1.91808486499   6.50623650095   1.6879115439
S   0.00407893158205   9.27771989959   1.68113996938
S   3.84493202038   7.31952539388   10.7535317043
S   1.9186071316   10.0737111691   10.7583930159
S   7.66535399093   7.31988777844   10.7532641167
S   5.75506703701   10.1075433777   10.7656629811
S   5.75360331033   6.52004321075   4.62184229058
S   3.82440845771   9.27685706318   4.62829717655
S   1.918660069   6.50983139759   4.62730809168
S   0.011677228076   9.27575172724   4.62755250454


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-x-strain/x_7.9925375.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 7.9925375 -0.000136103 -0.000192323
 -0.0002875 11.074663897 -0.000396219
 -0.000506015 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.9999108891   0.979492624343   6.76630852243
Mo   7.96357266077   1.85110068177   3.17486913777
Mo   5.99260027382   4.60186977733   3.16286474062
Mo   4.02484603156   1.84851444866   3.16781665831
Mo   2.00033316053   4.6020398047   3.17529446442
Mo   2.00017670793   0.914111127239   9.2941645689
Mo   0.0661999417914   3.69224424143   9.27767098617
Mo   5.99402859333   0.951383724032   9.31001267004
Mo   3.93053710751   3.692466665   9.27745787563
S   0.126949966977   1.79357631621   7.78662906533
S   5.99492142506   4.50557797467   7.79589910274
S   3.87122476127   1.79265304226   7.78773754772
S   1.99841401844   4.59187934554   7.85146948236
S   1.9990448397   0.998156997652   1.73783192664
S   7.98122382317   3.75146285193   1.71208732993
S   5.99402528431   0.980617167205   1.72093222186
S   4.00771434152   3.75295279156   1.70993361047
S   0.00716641857382   1.76491169647   10.7185585024
S   5.99442311756   4.50393739443   10.7214700795
S   3.98952102148   1.76546545964   10.7194079798
S   1.99844935404   4.55889239524   10.7385197193
S   1.99469592389   1.0044392626   4.61710480592
S   7.97453472753   3.75469596476   4.62794025916
S   5.99701078647   0.982419965596   4.62442015839
S   4.01496351247   3.7502825141   4.62501909317
Ni   5.9960358891   6.51675652134   6.76601425143
Mo   3.96716016077   7.38850068177   3.17476718977
Mo   1.99618777382   10.1392697773   3.16276279262
Mo   0.0284335315552   7.38591444866   3.16771471031
Mo   5.99645816053   10.1393037017   3.17500019342
Mo   5.99630170793   6.45137502424   9.2938702979
Mo   4.06232494179   9.22950813843   9.27737671517
Mo   1.99761609333   6.48878372403   9.30991072204
Mo   7.92666210751   9.229730562   9.27716360463
S   4.12307496698   7.33084021321   7.78633479433
S   1.99850892506   10.0429779747   7.79579715474
S   7.86734976127   7.32991693926   7.78744327672
S   5.99453901844   10.1291432425   7.85117521136
S   5.9951698397   6.53542089465   1.73753765564
S   3.98481132317   9.28886285193   1.71198538193
S   1.99761278431   6.51801716721   1.72083027386
S   0.0113018415197   9.29035279156   1.70983166247
S   4.00329141857   7.30217559347   10.7182642314
S   1.99801061756   10.0413373944   10.7213681315
S   7.98564602148   7.30272935664   10.7191137088
S   5.99457435404   10.0961562922   10.7382254483
S   5.99082092389   6.5417031596   4.61681053492
S   3.97812222753   9.29209596476   4.62783831116
S   2.00059828647   6.5198199656   4.62431821039
S   0.0185510124687   9.2876825141   4.62491714517


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_10.611825.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.00016347455
 -0.00023 11.074663897 -0.00033678615
 -0.000404812 -0.000496758 10.611825

ATOMIC_POSITIONS (angstrom)
Ni   1.59893388052   0.92331489676   5.78528973829
Mo   6.35592669091   1.86836740235   2.55019916383
Mo   4.79546252915   4.57073279865   2.55016104954
Mo   3.23535866805   1.86857730317   2.55030534446
Mo   1.59856660864   4.61509093551   2.63532030039
Mo   1.59896193203   0.923462230921   8.10306661408
Mo   0.0170135257241   3.70187622943   8.007320544
Mo   4.79587732185   0.904225185666   8.00726062495
Mo   3.18076326889   3.70171159745   8.00718927522
S   6.29690248669   1.90259086898   6.48873306345
S   4.79598121637   4.50186270245   6.48843921462
S   3.29529989592   1.90273095551   6.48855445001
S   1.59893813889   4.61501647873   6.45941946501
S   1.5984511126   0.923532602106   1.07070298295
S   0.0301952335335   3.70983237466   1.08255013636
S   4.79538483817   0.888533636409   1.08251336929
S   3.16655325577   3.70969331458   1.08232555699
S   6.37160157823   1.85952469496   9.51713226238
S   4.79606560501   4.58818880957   9.51716388844
S   3.22075706809   1.85965746001   9.51730077865
S   1.59915873193   4.61498118274   9.49731484787
S   1.59862786705   0.923499661292   3.84799263854
S   6.37433345977   3.68083122163   4.11647146945
S   4.79552132442   0.94626834155   4.11660483363
S   3.21658471925   3.68090523519   4.11671236689
Ni   4.79583388052   6.46057879376   5.78503960794
Mo   3.15879669091   7.40576740235   2.55011250803
Mo   1.59833252915   10.1081327986   2.55007439374
Mo   0.038228668045   7.40597730317   2.55021868866
Mo   4.79546660864   10.1523548325   2.63507017004
Mo   4.79586193203   6.46072612792   8.10281648373
Mo   3.21391352572   9.23914012643   8.00707041365
Mo   1.59874732185   6.44162518567   8.00717396915
Mo   6.37766326889   9.23897549445   8.00693914487
S   3.09977248669   7.43999086898   6.48864640765
S   1.59885121637   10.0392627024   6.48835255882
S   0.09816989592   7.44013095551   6.48846779421
S   4.79583813889   10.1522803757   6.45916933466
S   4.7953511126   6.46079649911   1.0704528526
S   3.22709523353   9.24709627166   1.08230000601
S   1.59825483817   6.42593363641   1.08242671349
S   6.36345325577   9.24695721158   1.08207542664
S   3.17447157823   7.39692469496   9.51704560658
S   1.59893560501   10.1255888096   9.51707723264
S   0.0236270680875   7.39705746001   9.51721412285
S   4.79605873193   10.1522450797   9.49706471752
S   4.79552786705   6.46076355829   3.84774250819
S   3.17720345977   9.21823122163   4.11638481365
S   1.59839132442   6.48366834155   4.11651817783
S   0.0194547192527   9.21830523519   4.11662571109


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_11.23605.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.0001730907
 -0.00023 11.074663897 -0.0003565971
 -0.000404812 -0.000496758 11.23605

ATOMIC_POSITIONS (angstrom)
Ni   1.59885435241   0.923453377889   6.09612663684
Mo   6.36919363085   1.86069955062   2.70004248478
Mo   4.79571466553   4.58589202677   2.7000225437
Mo   3.22238773062   1.8607890689   2.70015959183
Mo   1.5987157464   4.61498084197   2.75508040504
Mo   1.5987932279   0.92356742011   8.52927896423
Mo   0.0154802421765   3.70109287414   8.49711335519
Mo   4.79579129463   0.905885212755   8.49707201854
Mo   3.18200405117   3.7009979734   8.49702491702
S   6.31422891873   1.89254436991   6.94139401224
S   4.79576731319   4.52241649878   6.94133316757
S   3.27750757364   1.89266258452   6.94144400285
S   1.59874570896   4.61506585208   6.93310502133
S   1.59868803546   0.923407292043   1.18730718667
S   0.017990014744   3.70246204673   1.19307700277
S   4.79566896287   0.902719953298   1.19303972612
S   3.17921654208   3.70238618529   1.1929899883
S   6.39268917791   1.84734533813   10.0207374576
S   4.79585183944   4.61305552377   10.0207009115
S   3.19912511221   1.84741093454   10.0208370221
S   1.59888227507   4.61509520642   10.0180630545
S   1.59873200745   0.923484387045   4.09864430469
S   6.38017270215   3.68394137747   4.27208231023
S   4.79576707999   0.93964637942   4.27221499531
S   3.21125276465   3.68400584428   4.27221432023
Ni   4.79575435241   6.46071727489   6.09586179294
Mo   3.17206363085   7.39809955062   2.69995073158
Mo   1.59858466553   10.1232920268   2.6999307905
Mo   0.0252577306241   7.3981890689   2.70006783863
Mo   4.7956157464   10.152244739   2.75481556114
Mo   4.7956932279   6.46083131711   8.52901412033
Mo   3.21238024218   9.23835677114   8.49684851129
Mo   1.59866129463   6.44328521276   8.49698026534
Mo   6.37890405117   9.2382618704   8.49676007312
S   3.11709891873   7.42994436991   6.94130225904
S   1.59863731319   10.0598164988   6.94124141437
S   0.0803775736425   7.43006258452   6.94135224965
S   4.79564570896   10.1523297491   6.93284017743
S   4.79558803546   6.46067118904   1.18704234277
S   3.21489001474   9.23972594373   1.19281215887
S   1.59853896287   6.4401199533   1.19294797292
S   6.37611654208   9.23965008229   1.1927251444
S   3.19555917791   7.38474533813   10.0206457044
S   1.59872183944   10.1504555238   10.0206091583
S   0.00199511220603   7.38481093454   10.0207452689
S   4.79578227507   10.1523591034   10.0177982106
S   4.79563200745   6.46074828404   4.09837946079
S   3.18304270215   9.22134137747   4.27199055703
S   1.59863707999   6.47704637942   4.27212324211
S   0.0141227646519   9.22140584428   4.27212256703


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_11.860275.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.00018270685
 -0.00023 11.074663897 -0.00037640805
 -0.000404812 -0.000496758 11.860275

ATOMIC_POSITIONS (angstrom)
Ni   1.59878465985   0.923546571389   6.42015630202
Mo   6.37897816449   1.85502562535   2.87610236356
Mo   4.79574142647   4.59718878712   2.87606316695
Mo   3.21261451686   1.8550906154   2.87619912716
Mo   1.59872031315   4.61494615   2.90193840617
Mo   1.59879064806   0.923607942884   8.95261356668
Mo   0.0138686396038   3.7001633423   8.95616244127
Mo   4.79581133619   0.907734716494   8.95612611531
Mo   3.183611611   3.70009384356   8.95609777004
S   6.32744489151   1.88490397646   7.37198884157
S   4.79570830355   4.53785616861   7.37196170184
S   3.26416807058   1.88501888938   7.37208731882
S   1.59870648762   4.61506082429   7.38704072952
S   1.59872196013   0.923368739324   1.34345754914
S   0.00864985939965   3.69697247567   1.33929663854
S   4.79573599365   0.913482949097   1.33925320817
S   3.188675042   3.69690557705   1.3392201215
S   0.00875470581083   1.84167059178   10.4893623932
S   4.79581830198   4.62486637521   10.4891286911
S   3.1889315045   1.84158209483   10.4892741783
S   1.59881213228   4.61512712369   10.4999605445
S   1.59878386002   0.923464884278   4.35951026449
S   6.38671655193   3.68765204821   4.44436990054
S   4.79582152056   0.932099100418   4.4445071212
S   3.204820469   3.68771478832   4.44447105753
Ni   4.79568465985   6.46081046839   6.41987674457
Mo   3.18184816449   7.39242562535   2.87600551296
Mo   1.59861142647   10.1345887871   2.87596631635
Mo   0.0154845168646   7.3924906154   2.87610227656
Mo   4.79562031315   10.152210047   2.90165884872
Mo   4.79569064806   6.46087183988   8.95233400923
Mo   3.2107686396   9.2374272393   8.95588288382
Mo   1.59868133619   6.44513471649   8.95602926471
Mo   6.380511611   9.23735774056   8.95581821259
S   3.13031489151   7.42230397646   7.37189199097
S   1.59857830355   10.0752561686   7.37186485124
S   0.0670380705772   7.42241888938   7.37199046822
S   4.79560648762   10.1523247213   7.38676117207
S   4.79562196013   6.46063263632   1.34317799169
S   3.2055498594   9.23423637267   1.33901708109
S   1.59860599365   6.4508829491   1.33915635757
S   6.385575042   9.23416947405   1.33894056405
S   3.20565470581   7.37893448878   10.4890828358
S   1.59868830198   10.1622663752   10.4890318405
S   6.3858315045   7.37884599183   10.4889946209
S   4.79571213228   10.1523910207   10.499680987
S   4.79568386002   6.46072878128   4.35923070704
S   3.18958655193   9.22505204821   4.44427304994
S   1.59869152056   6.46949910042   4.4444102706
S   0.00769046900078   9.22511478832   4.44437420693


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_12.4845.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.000192323
 -0.00023 11.074663897 -0.000396219
 -0.000404812 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.59851760168   0.923156993057   6.7466352332
Mo   6.38490005252   1.85150349106   3.08061889108
Mo   4.79569599428   4.6039733836   3.08055168671
Mo   3.20654799829   1.85153722256   3.08074068492
Mo   1.59868741701   4.61488581968   3.08602830448
Mo   1.59878215518   0.923591458192   9.36007365384
Mo   0.0123793765511   3.69934831397   9.38184403114
Mo   4.7958709277   0.910000178084   9.38180770892
Mo   3.18538813298   3.69918146613   9.38176923214
S   6.33777816127   1.87915109816   7.77867865674
S   4.79580260203   4.54951371639   7.77864099708
S   3.2537060339   1.87908212691   7.77878597034
S   1.59889371025   4.61538173729   7.81282652491
S   1.59864303316   0.923256640034   1.53587402928
S   0.00280224090259   3.69351399928   1.52222729715
S   4.79565876879   0.920179870645   1.52221611302
S   3.19446350686   3.69339182781   1.52216398304
S   0.0128216594411   1.83961691683   10.9234849255
S   4.79594838847   4.62940101907   10.9232257722
S   3.18491918822   1.83940918499   10.923388345
S   1.59901324646   4.6154670736   10.9423547653
S   1.59870871318   0.9233219626   4.62595512227
S   6.39135074436   3.69026918153   4.64374793811
S   4.79577413143   0.926704200664   4.6439184016
S   3.20013716933   3.69030534668   4.64386226598
Ni   4.79541760168   6.46042089006   6.7463409622
Mo   3.18777005252   7.38890349106   3.08051694308
Mo   1.59856599428   10.1413733836   3.08044973871
Mo   0.00941799829003   7.38893722256   3.08063873692
Mo   4.79558741701   10.1521497167   3.08573403348
Mo   4.79568215518   6.46085535519   9.35977938284
Mo   3.20927937655   9.23661221097   9.38154976014
Mo   1.5987409277   6.44740017808   9.38170576092
Mo   6.38228813298   9.23644536313   9.38147496114
S   3.14064816127   7.41655109816   7.77857670874
S   1.59867260203   10.0869137164   7.77853904908
S   0.0565760339007   7.41648212691   7.77868402234
S   4.79579371025   10.1526456343   7.81253225391
S   4.79554303316   6.46052053703   1.53557975828
S   3.1997022409   9.23077789628   1.52193302615
S   1.59852876879   6.45757987065   1.52211416502
S   6.39136350686   9.23065572481   1.52186971204
S   3.20972165944   7.37688081383   10.9231906545
S   1.59881838847   10.1668010191   10.9231238242
S   6.38181918822   7.37667308199   10.923094074
S   4.79591324646   10.1527309706   10.9420604943
S   4.79560871318   6.4605858596   4.62566085127
S   3.19422074436   9.22766918153   4.64364599011
S   1.59864413143   6.46410420066   4.6438164536
S   0.00300716933303   9.22770534668   4.64376031798


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_13.108725.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.00020193915
 -0.00023 11.074663897 -0.00041602995
 -0.000404812 -0.000496758 13.108725

ATOMIC_POSITIONS (angstrom)
Ni   1.59885691679   0.923724792634   7.06298622565
Mo   6.38636747737   1.85070583365   3.35522995396
Mo   4.79571082978   4.60574800724   3.3551896591
Mo   3.20516892616   1.85077378702   3.35531912429
Mo   1.59869121328   4.6148939831   3.35353357445
Mo   1.59883456989   0.923680832689   9.70700914587
Mo   0.0115225501193   3.69881744861   9.73309605203
Mo   4.79584916536   0.910369039509   9.73305521867
Mo   3.18596086509   3.69878944133   9.73301134095
S   6.34187533553   1.87655905793   8.12479748238
S   4.79570464639   4.55464255606   8.12475559303
S   3.24981974528   1.87672482903   8.12491138815
S   1.59867882962   4.61499051804   8.16489875282
S   1.59868205253   0.923339452558   1.80869285985
S   0.000814471259204   3.69243566675   1.78965120725
S   4.79570380195   0.92240050049   1.7895945226
S   3.19644815289   3.69236760579   1.78955306036
S   0.0131725569351   1.83912144934   11.2775569105
S   4.79582148461   4.63003982341   11.2772814161
S   3.18460674678   1.83908289764   11.2774415547
S   1.59880709193   4.61508069695   11.2992941577
S   1.59879733984   0.92347858848   4.9208467159
S   6.39311418367   3.69133574249   4.91618109609
S   4.79580109195   0.924642368163   4.91631944766
S   3.19838092204   3.6913993099   4.91628510054
Ni   4.79575691679   6.46098868963   7.0626772411
Mo   3.18923747737   7.38810583365   3.35512290856
Mo   1.59858082978   10.1431480072   3.3550826137
Mo   0.00803892615648   7.38817378702   3.35521207889
Mo   4.79559121328   10.1521578801   3.3532245899
Mo   4.79573456989   6.46094472969   9.70670016132
Mo   3.20842255012   9.23608134561   9.73278706748
Mo   1.59871916536   6.44776903951   9.73294817327
Mo   6.38286086509   9.23605333833   9.7327023564
S   3.14474533553   7.41395905793   8.12469043698
S   1.59857464639   10.0920425561   8.12464854763
S   0.0526897452831   7.41412482903   8.12480434275
S   4.79557882962   10.152254415   8.16458976827
S   4.79558205253   6.46060334956   1.8083838753
S   3.19771447126   9.22969956375   1.7893422227
S   1.59857380195   6.45980050049   1.7894874772
S   6.39334815289   9.22963150279   1.78924407581
S   3.21007255694   7.37638534634   11.2772479259
S   1.59869148461   10.1674398234   11.2771743707
S   6.38150674678   7.37634679464   11.2771325702
S   4.79570709193   10.1523445939   11.2989851732
S   4.79569733984   6.46074248548   4.92053773135
S   3.19598418367   9.22873574249   4.91607405069
S   1.59867109195   6.46204236816   4.91621240226
S   0.00125092204234   9.2287993099   4.91617805514


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_13.73295.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.0002115553
 -0.00023 11.074663897 -0.0004358409
 -0.000404812 -0.000496758 13.73295

ATOMIC_POSITIONS (angstrom)
Ni   1.59882617885   0.923676694582   7.37425400635
Mo   6.3862616068   1.85077112547   3.67714294358
Mo   4.79571018641   4.60563482324   3.67709602305
Mo   3.20526490554   1.8508341296   3.67723931994
Mo   1.59868911873   4.61490647561   3.67808365713
Mo   1.59883502267   0.923664081164   10.0090053136
Mo   0.0118400257848   3.69899613489   10.0349876174
Mo   4.79585082499   0.91003529679   10.034943387
Mo   3.1856647634   3.69895816233   10.0349006097
S   6.3399575805   1.87766513696   8.42794649609
S   4.79571081001   4.55238331415   8.427895265
S   3.25172821021   1.87781932028   8.42805914918
S   1.59868781924   4.61500236571   8.46727051968
S   1.59867072108   0.923340205775   2.12933895287
S   0.00132971683457   3.69273913346   2.11417015521
S   4.79569347052   0.921808281783   2.11410907984
S   3.19592142737   3.69266587842   2.11406984126
S   0.0143006169155   1.8384909056   11.5783943249
S   4.7958469503   4.63132024743   11.5781067854
S   3.18348714588   1.83842814823   11.5782733042
S   1.5988206477   4.61510598685   11.5995929766
S   1.59879106546   0.923476682431   5.23863715697
S   6.39247474832   3.69098026347   5.23926348118
S   4.79580275946   0.925398079273   5.23941695281
S   3.19902464405   3.69104333315   5.23936528212
Ni   4.79572617885   6.46094059158   7.37393030825
Mo   3.1891316068   7.38817112547   3.67703080078
Mo   1.59858018641   10.1430348232   3.67698388025
Mo   0.00813490554214   7.3882341296   3.67712717714
Mo   4.79558911873   10.1521703726   3.67775995903
Mo   4.79573502267   6.46092797816   10.0086816155
Mo   3.20874002578   9.23626003189   10.0346639193
Mo   1.59872082499   6.44743529679   10.0348312442
Mo   6.3825647634   9.23622205933   10.0345769116
S   3.1428275805   7.41506513696   8.42783435329
S   1.59858081001   10.0897833141   8.4277831222
S   0.0545982102096   7.41521932028   8.42794700638
S   4.79558781924   10.1522662627   8.46694682158
S   4.79557072108   6.46060410278   2.12901525477
S   3.19822971683   9.23000303046   2.11384645711
S   1.59856347052   6.45920828178   2.11399693704
S   6.39282142737   9.22992977542   2.11374614316
S   3.21120061692   7.3757548026   11.5780706268
S   1.5987169503   10.1687202474   11.5779946426
S   6.38038714588   7.37569204523   11.5779496061
S   4.7957206477   10.1523698838   11.5992692785
S   4.79569106546   6.46074057943   5.23831345887
S   3.19534474832   9.22838026347   5.23915133838
S   1.59867275946   6.46279807927   5.23930481001
S   0.00189464404672   9.22844333315   5.23925313932


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_14.357175.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.00022117145
 -0.00023 11.074663897 -0.00045565185
 -0.000404812 -0.000496758 14.357175

ATOMIC_POSITIONS (angstrom)
Ni   1.59881683378   0.923620517981   7.68545838562
Mo   6.38696306988   1.85039627021   3.99957018623
Mo   4.79573304882   4.60643597302   3.99952900448
Mo   3.20459773278   1.85045275803   3.99968005032
Mo   1.59870730964   4.61492891982   4.00365300756
Mo   1.5988158127   0.923642281161   10.3114441484
Mo   0.0112141260516   3.69862759527   10.3358657689
Mo   4.795833106   0.910748788574   10.3358237122
Mo   3.18625430794   3.69859053256   10.335777205
S   6.33937195502   1.87797669008   8.73039773514
S   4.79569252228   4.55167577555   8.73034838997
S   3.25227732995   1.87813137519   8.73051842713
S   1.59866876993   4.61500329269   8.76727454442
S   1.59868399979   0.92334662405   2.45079452045
S   0.00263183334499   3.69350070839   2.43949768926
S   4.79570198678   0.920341628661   2.43943342859
S   3.19464592796   3.69342208679   2.43940381642
S   0.0134362145482   1.83898447738   11.880157132
S   4.79583791522   4.63030042611   11.879854416
S   3.18433303144   1.83892187189   11.8800303645
S   1.59880194416   4.61511285143   11.8996574431
S   1.59880535185   0.923490824766   5.55660640781
S   6.3911239685   3.69020431975   5.56186637362
S   4.79582568416   0.92701809338   5.56202235362
S   3.2004171781   3.69026955717   5.56196910323
Ni   4.79571683378   6.46088441498   7.68511997397
Mo   3.18983306988   7.38779627021   3.99945294603
Mo   1.59860304882   10.143835973   3.99941176428
Mo   0.00746773277575   7.38785275803   3.99956281012
Mo   4.79560730964   10.1521928168   4.00331459591
Mo   4.7957158127   6.46090617816   10.3111057367
Mo   3.20811412605   9.23589149227   10.3355273572
Mo   1.598703106   6.44814878857   10.335706472
Mo   6.38315430794   9.23585442956   10.3354387934
S   3.14224195502   7.41537669008   8.73028049494
S   1.59856252228   10.0890757755   8.73023114977
S   0.0551473299474   7.41553137519   8.73040118693
S   4.79556876993   10.1522671897   8.76693613277
S   4.79558399979   6.46061052105   2.4504561088
S   3.19953183334   9.23076460539   2.43915927761
S   1.59857198678   6.45774162866   2.43931618839
S   6.39154592796   9.23068598379   2.43906540477
S   3.21033621455   7.37624837438   11.8798187204
S   1.59870791522   10.1677004261   11.8797371758
S   6.38123303144   7.37618576889   11.8796919529
S   4.79570194416   10.1523767484   11.8993190315
S   4.79570535185   6.46075472177   5.55626799616
S   3.1939939685   9.22760431975   5.56174913342
S   1.59869568416   6.46441809338   5.56190511342
S   0.00328717810135   9.22766955717   5.56185186303


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_14.9814.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.0002307876
 -0.00023 11.074663897 -0.0004754628
 -0.000404812 -0.000496758 14.9814

ATOMIC_POSITIONS (angstrom)
Ni   1.59836069177   0.923009873543   7.99848253203
Mo   6.38632155069   1.85086471896   4.31660957464
Mo   4.79578475707   4.60564426235   4.31648908774
Mo   3.20530279566   1.85089890561   4.31676497712
Mo   1.59877761206   4.61502294345   4.31879761316
Mo   1.59865946387   0.923440333702   10.6206243238
Mo   0.0125474854538   3.69938072713   10.6433052984
Mo   4.79577258643   0.909673800928   10.6432323282
Mo   3.18513820819   3.69914717467   10.6432078421
S   6.3389892886   1.87829884874   9.03885245348
S   4.79573358072   4.55083996991   9.03878570127
S   3.25222798823   1.87815546993   9.03894396645
S   1.59888017505   4.61526720015   9.07256308988
S   1.59872737293   0.9234008196   2.76935446362
S   0.00172725390018   3.69296218075   2.75622037182
S   4.79573473517   0.9216504048   2.75621952673
S   3.19569007669   3.69284168817   2.75613727049
S   0.0135930031848   1.83904444116   12.1876755696
S   4.79591863464   4.63028125063   12.1873998033
S   3.18396237432   1.83876363127   12.1875567571
S   1.5990170232   4.61539109928   12.2074113441
S   1.59877487138   0.923415893257   5.87220590116
S   6.39233617622   3.69095348935   5.87816798302
S   4.7958772676   0.925791144599   5.87839756869
S   3.19933596201   3.69100396796   5.87829926276
Ni   4.79526069177   6.46027377054   7.99812940683
Mo   3.18919155069   7.38826471896   4.31648723704
Mo   1.59865475707   10.1430442623   4.31636675014
Mo   0.0081727956638   7.38829890561   4.31664263952
Mo   4.79567761206   10.1522868404   4.31844448796
Mo   4.79555946387   6.4607042307   10.6202711986
Mo   3.20944748545   9.23664462413   10.6429521732
Mo   1.59864258643   6.44707380093   10.6431099906
Mo   6.38203820819   9.23641107167   10.6428547169
S   3.1418592886   7.41569884874   9.03873011588
S   1.59860358072   10.0882399699   9.03866336367
S   0.0550979882329   7.41555546993   9.03882162885
S   4.79578017505   10.1525310971   9.07220996468
S   4.79562737293   6.4606647166   2.76900133842
S   3.1986272539   9.23022607775   2.75586724662
S   1.59860473517   6.4590504048   2.75609718913
S   6.39259007669   9.23010558517   2.75578414529
S   3.21049300318   7.37630833816   12.1873224444
S   1.59878863464   10.1676812506   12.1872774657
S   6.38086237432   7.37602752827   12.1872036319
S   4.7959170232   10.1526549963   12.2070582189
S   4.79567487138   6.46067979026   5.87185277596
S   3.19520617622   9.22835348935   5.87804564542
S   1.5987472676   6.4631911446   5.87827523109
S   0.00220596200916   9.22840396796   5.87817692516


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_15.605625.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.00024040375
 -0.00023 11.074663897 -0.00049527375
 -0.000404812 -0.000496758 15.605625

ATOMIC_POSITIONS (angstrom)
Ni   1.59810236485   0.92237846605   8.30903110401
Mo   6.38595895608   1.851322093   4.63112856686
Mo   4.79586320327   4.60525478239   4.63094917913
Mo   3.20579411647   1.85134619326   4.6313329069
Mo   1.59885907398   4.61526760813   4.63601442082
Mo   1.5985345836   0.923132516792   10.9310983663
Mo   0.0124631796832   3.69918338041   10.9522487299
Mo   4.79569587331   0.909960306347   10.9521653784
Mo   3.18523065146   3.69886009198   10.9521391735
S   6.33975230604   1.87776552466   9.34890603819
S   4.79571554782   4.55121895928   9.34886052587
S   3.2511585982   1.87747062265   9.34899806906
S   1.59893523082   4.61538304519   9.3834508184
S   1.59880308575   0.923555626106   3.0833681857
S   0.00261884563586   3.69358223614   3.07150599871
S   4.79578552029   0.921042080425   3.07155149124
S   3.19495738016   3.69343642753   3.07144123567
S   0.0126323209797   1.83955755845   12.4966013179
S   4.79590951459   4.62881946926   12.4963153935
S   3.18472424604   1.83917710658   12.4964708934
S   1.59907092679   4.61550645528   12.5145085465
S   1.59881094061   0.923474696679   6.18496784493
S   6.39164498711   3.69071462862   6.19442715093
S   4.79596515728   0.926961610801   6.19471638243
S   3.20020433384   3.69077274833   6.19457794917
Ni   4.79500236485   6.45964236305   8.30866326526
Mo   3.18882895608   7.388722093   4.63100113186
Mo   1.59873320327   10.1426547824   4.63082174413
Mo   0.00866411646822   7.38874619326   4.6312054719
Mo   4.79575907398   10.1525315051   4.63564658207
Mo   4.7954345836   6.46039641379   10.9307305276
Mo   3.20936317968   9.23644727741   10.9518808912
Mo   1.59856587331   6.44736030635   10.9520379434
Mo   6.38213065146   9.23612398898   10.9517713347
S   3.14262230604   7.41516552466   9.34877860319
S   1.59858554782   10.0886189593   9.34873309087
S   0.054028598197   7.41487062265   9.34887063406
S   4.79583523082   10.1526469422   9.38308297965
S   4.79570308575   6.46081952311   3.08300034695
S   3.19951884564   9.23084613314   3.07113815996
S   1.59865552029   6.45844208042   3.07142405624
S   6.39185738016   9.23070032453   3.07107339692
S   3.20953232098   7.37682145545   12.4962334791
S   1.59877951459   10.1662194693   12.4961879585
S   6.38162424604   7.37644100358   12.4961030547
S   4.79597092679   10.1527703523   12.5141407077
S   4.79571094061   6.46073859368   6.18460000618
S   3.19451498711   9.22811462862   6.19429971593
S   1.59883515728   6.4643616108   6.19458894743
S   0.00307433383809   9.22817274833   6.19445051417


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_9.363375.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
    occupations = 'smearing'
    smearing = 'gaussian'
    degauss = 0.02
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.00014424225
 -0.00023 11.074663897 -0.00029716425
 -0.000404812 -0.000496758 9.363375

ATOMIC_POSITIONS (angstrom)
Ni   2.3031399382   0.502313828569   5.61350201254
Mo   0.0288781310535   1.83114229058   2.41559296003
Mo   4.79655949275   4.56482335622   2.11394874504
Mo   3.23743413601   1.88115340586   2.12226865826
Mo   1.57464940623   4.63392421421   2.32394291241
Mo   1.31420449884   1.09117743616   7.82162378486
Mo   6.36780223625   3.69005857473   6.65219955611
Mo   4.77138489475   0.950333763036   6.64420122746
Mo   2.99348334286   3.81093170013   7.51122397993
S   0.389904260761   1.61182742002   5.70708316831
S   4.43704035827   4.26948576371   5.66270537654
S   3.27918774158   2.32175787033   5.6664960489
S   1.81483806241   4.49224627947   5.59026582614
S   1.48632912687   0.990199884874   0.783610535843
S   0.106070278161   3.59525743234   0.886076448308
S   4.92633875349   0.889734114854   0.891002386777
S   3.06235791448   3.77428883574   0.699086771919
S   5.86842545189   2.14765150832   8.36187659553
S   4.99215225247   4.51475708641   8.33554843918
S   3.38414465077   1.73112323882   8.34051507732
S   1.16952325401   4.86808495628   8.28497194846
S   1.78605468756   0.812551611406   3.56570396239
S   6.30721603207   3.73313401105   3.75934219285
S   4.71288530443   0.987885895556   3.76393138439
S   3.22318674807   3.68929976122   3.55934541034
Ni   5.5000399382   6.03957772557   5.61328130929
Mo   3.22577813105   7.36840618758   2.41537225678
Mo   1.59942949275   10.1022233562   2.11387228404
Mo   0.0403041360078   7.41855340586   2.12219219726
Mo   4.77154940623   10.1711881112   2.32372220916
Mo   4.51110449884   6.62844133316   7.82140308161
Mo   3.17067223625   9.22745857473   6.65212309511
Mo   1.57425489475   6.48773376304   6.64412476646
Mo   6.19038334286   9.34819559713   7.51100327668
S   3.58680426076   7.14909131702   5.70686246506
S   1.23991035827   9.80688576371   5.66262891554
S   0.0820577415828   7.85915787033   5.6664195879
S   5.01173806241   10.0295101765   5.59004512289
S   4.68322912687   6.52746378187   0.783389832593
S   3.30297027816   9.13252132934   0.885855745058
S   1.72920875349   6.42713411485   0.890925925777
S   6.25925791448   9.31155273274   0.698866068669
S   2.67129545189   7.68505150832   8.36180013453
S   1.79502225247   10.0521570864   8.33547197818
S   0.187014650775   7.26852323882   8.34043861632
S   4.36642325401   10.4053488533   8.28475124521
S   4.98295468756   6.34981550841   3.56548325914
S   3.11008603207   9.27053401105   3.75926573185
S   1.51575530443   6.52528589556   3.76385492339
S   0.0260567480749   9.22669976122   3.55926894934


==> anc/DFT-relaxed/Tetrahedral/Uniaxial-z-strain/z_9.9876.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.0001538584
 -0.00023 11.074663897 -0.0003169752
 -0.000404812 -0.000496758 9.9876

ATOMIC_POSITIONS (angstrom)
Ni   1.59798327818   0.923765592843   5.50079598755
Mo   6.34382156957   1.87536812287   2.39781569397
Mo   4.79457768338   4.55748557033   2.39759134562
Mo   3.24633893789   1.87595029646   2.39776257184
Mo   1.59793284418   4.61550283614   2.51907946813
Mo   1.60046196424   0.922664169148   7.71660513947
Mo   0.0238105270347   3.70462326599   7.50980264566
Mo   4.79690558325   0.896965768351   7.50969974475
Mo   3.17546654978   3.70477746412   7.50914474424
S   6.280821333   1.91190359939   6.04387387079
S   4.79654093576   4.48366137811   6.04403040703
S   3.31121697379   1.91130055184   6.04418980342
S   1.59920929396   4.61485306932   5.99734310591
S   1.59784987463   0.9238607967   0.966402357768
S   0.0511284674226   3.72274575952   0.987532919346
S   4.79464287043   0.864039793763   0.9874854053
S   3.14452224   3.72238491567   0.98672357444
S   6.32604704341   1.88580662189   8.99517186888
S   4.79669614946   4.53365681569   8.99536022088
S   3.26839587369   1.88641289542   8.9955206574
S   1.59979282473   4.61463668611   8.95980541694
S   1.59859419504   0.923465962826   3.6061448602
S   6.36299700201   3.67483054545   3.93756386165
S   4.79504192097   0.959131229806   3.93770124398
S   3.226425028   3.67521442359   3.9378356536
Ni   4.79488327818   6.46102948984   5.50056057075
Mo   3.14669156957   7.41276812287   2.39773413557
Mo   1.59744768338   10.0948855703   2.39750978722
Mo   0.0492089378909   7.41335029646   2.39768101344
Mo   4.79483284418   10.1527667331   2.51884405133
Mo   4.79736196424   6.45992806615   7.71636972267
Mo   3.22071052703   9.24188716299   7.50956722886
Mo   1.59977558325   6.43436576835   7.50961818635
Mo   6.37236654978   9.24204136112   7.50890932744
S   3.083691333   7.44930359939   6.04379231239
S   1.59941093576   10.0210613781   6.04394884863
S   0.114086973785   7.44870055184   6.04410824502
S   4.79610929396   10.1521169663   5.99710768911
S   4.79474987463   6.4611246937   0.966166940968
S   3.24802846742   9.26000965652   0.987297502546
S   1.59751287043   6.40143979376   0.9874038469
S   6.34142224   9.25964881267   0.98648815764
S   3.12891704341   7.42320662189   8.99509031048
S   1.59956614946   10.0710568157   8.99527866248
S   0.0712658736937   7.42381289542   8.995439099
S   4.79669282473   10.1519005831   8.95957000014
S   4.79549419504   6.46072985983   3.6059094434
S   3.16586700201   9.21223054545   3.93748230325
S   1.59791192097   6.49653122981   3.93761968558
S   0.0292950280037   9.21261442359   3.9377540952


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_101.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3940436103 -0.639539103 -0.000192323
 -1.1076963897 11.074686897 -0.000396219
 -0.0003551362 -0.0004562768 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.3773321599   0.800099351185   6.73317810912
Mo   -0.156994504162   1.86593362566   3.07920868416
Mo   4.37481318571   4.13573785742   3.08001455145
Mo   3.05880005276   1.54037586006   3.0793005148
Mo   1.17822734274   4.46776781406   3.08665395597
Mo   1.46708549226   0.761747319079   9.36535546239
Mo   6.00041011853   3.03536832195   9.37617584488
Mo   4.68002067725   0.407833160356   9.38330282178
Mo   2.80021287178   3.36528922439   9.38298580581
S   6.19163203015   1.22606508165   7.77608526215
S   4.36110819286   4.11152695667   7.78902746826
S   3.11114577667   1.56198440131   7.80829676333
S   1.18610724163   4.44730875265   7.83017409871
S   1.47145376983   0.755646371566   1.543725834
S   5.99651706166   3.0484531984   1.53258020435
S   4.67127063484   0.433670012088   1.53093689754
S   2.79391436944   3.36506583232   1.53149930353
S   -0.130493255591   1.84325828249   10.915982813
S   4.38356007722   4.15885011941   10.9103706443
S   3.05501308714   1.52850880041   10.9199361315
S   1.18102940748   4.45116377193   10.9280483172
S   1.46627494526   0.756106937831   4.61326168482
S   5.99449338439   3.04613096272   4.63507772113
S   4.67132944412   0.440180930914   4.63439147122
S   2.80445658686   3.35821308845   4.63565784555
Ni   4.0205057702   6.01767324819   6.73288383812
Mo   2.48617910614   7.08350752266   3.07891441316
Mo   0.623943185707   9.99285085742   3.07991260345
Mo   -0.692069947241   7.39748886006   3.0791985668
Mo   3.82140095304   9.68534171106   3.08635968497
Mo   4.11025910256   5.97932121608   9.36506119139
Mo   2.24954011853   8.89248132195   9.37607389688
Mo   0.929150677248   6.26494616036   9.38320087378
Mo   5.44338648208   8.58286312139   9.38269153481
S   2.44076203015   7.08317808165   7.77598331415
S   0.61023819286   9.96863995667   7.78892552026
S   -0.639724223334   7.41909740131   7.80819481533
S   3.82928085193   9.66488264965   7.82987982771
S   4.11462738013   5.97322026857   1.543431563
S   2.24564706166   8.9055661984   1.53247825635
S   0.920400634839   6.29078301209   1.53083494954
S   5.43708797974   8.58263972932   1.53120503253
S   2.51268035471   7.06083217949   10.915688542
S   0.632690077221   10.0159631194   10.9102686963
S   -0.695856912857   7.38562180041   10.9198341835
S   3.82420301778   9.66873766893   10.9277540462
S   4.10944855556   5.97368083483   4.61296741382
S   2.24362338439   8.90324396272   4.63497577313
S   0.920459444117   6.29729393091   4.63428952322
S   5.44763019716   8.57578698545   4.63536357455


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_107.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39405041545 -0.959240603 -0.000192323
 -1.66142958455 11.074698397 -0.000396219
 -0.0003302983 -0.0004360362 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.33586649771   0.764214011048   6.72463916484
Mo   6.1005331041   0.916031460513   3.08652401949
Mo   4.10702906888   3.90953297603   3.08028414568
Mo   2.9250413665   1.39345108955   3.07581195886
Mo   0.908163710125   4.39677490511   3.09315057963
Mo   1.46275035051   0.694535484891   9.36326345844
Mo   5.84104285105   2.66862306843   9.37844670386
Mo   4.67289737437   0.129042823236   9.37931472911
Mo   2.66682909486   3.21147537683   9.3745889741
S   -0.218028369598   1.84868601959   7.77779947257
S   4.2221220775   3.92519870363   7.802698645
S   3.11679920801   1.42777873855   7.82773637927
S   1.03127208308   4.34703144613   7.84730998712
S   1.33272429509   0.666853231276   1.55762895655
S   5.72490774372   2.71248991487   1.55187056985
S   4.53543384479   0.178197642766   1.54887095308
S   2.52299336867   3.19518976797   1.54627082847
S   -0.143857361825   1.83219973234   10.9064997849
S   4.25067162053   3.9508801037   10.8862792291
S   3.06561967756   1.39924102236   10.8999542404
S   1.0322263857   4.35769268015   10.910395888
S   1.33547382663   0.664924335836   4.60070575394
S   5.72149605306   2.71275419571   4.62799047602
S   4.53086050836   0.186875468835   4.6267224294
S   2.53860136643   3.18625077633   4.62647089571
Ni   3.70217691316   5.82194290805   6.72434489384
Mo   2.0727931041   6.93300096051   3.08642207149
Mo   0.0792890688789   9.92650247603   3.08018219768
Mo   -1.1026986335   7.41042058955   3.07571001086
Mo   3.27447412557   9.45450380211   3.09285630863
Mo   3.82906076596   5.75226438189   9.36296918744
Mo   1.81330285105   8.68559256843   9.37834475586
Mo   0.64515737437   6.14601232324   9.37921278111
Mo   -1.36091090514   9.22844487683   9.3744870261
S   2.14828204585   6.90641491659   7.77750520157
S   0.194382077495   9.94216820363   7.802596697
S   -0.910940791994   7.44474823855   7.82763443127
S   3.39758249853   9.40476034313   7.84701571612
S   3.69903471054   5.72458212828   1.55733468555
S   1.69716774372   8.72945941487   1.55176862185
S   0.507693844785   6.19516714277   1.54876900508
S   4.88930378412   8.25291866497   1.54597655747
S   2.22245305362   6.88992862934   10.9062055139
S   0.222931620527   9.9678496037   10.8861772811
S   -0.962120322438   7.41621052236   10.8998522924
S   3.39853680115   9.41542157715   10.910101617
S   3.70178424208   5.72265323284   4.60041148294
S   1.69375605306   8.72972369571   4.62788852802
S   0.503120508359   6.20384496883   4.6266204814
S   4.90491178188   8.24397967333   4.62617662471


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_112.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3940572206 -1.278942103 -0.000192323
 -2.2151627794 11.074709897 -0.000396219
 -0.0003054604 -0.0004157956 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   2.81340194823   0.367348991164   6.73295824341
Mo   4.66802206364   0.849297475038   3.06856746987
Mo   4.08843678401   3.60390439897   3.07314818253
Mo   1.44556976417   1.49245288212   3.07460099909
Mo   0.902697378612   4.25917707854   3.0790487729
Mo   2.69641427842   0.350462271061   9.36337493757
Mo   5.30898099311   2.46897171165   9.38261172804
Mo   5.86080447592   -0.309962535865   9.39933678938
Mo   2.10765762376   3.12278376611   9.39255167224
S   1.31627422187   1.54236289993   7.79679290802
S   3.98496977438   3.57034496255   7.78324734042
S   4.64119164352   0.853510772794   7.76469193032
S   0.795529455178   4.26910753617   7.82623540818
S   5.96634191563   -0.307730914928   1.50675831059
S   5.41642291961   2.4698151779   1.50934666987
S   2.76681957892   0.335276893866   1.52289028064
S   2.20824631483   3.10537307124   1.51072896308
S   1.37037386565   1.48336294298   10.9385610295
S   4.0009673481   3.64077910773   10.924969694
S   4.54003019664   0.854368408171   10.9421092997
S   0.78892890462   4.25731807236   10.9584178052
S   5.96725673325   -0.299402196308   4.64359225122
S   5.40552899011   2.46407011246   4.64144663498
S   2.77057483499   0.334348302052   4.61799986701
S   2.2068917695   3.10433853993   4.64685637716
Ni   4.90284916883   5.26523288816   6.73266397241
Mo   0.363412063636   7.02612347504   3.06846552187
Mo   -0.21617321599   9.78073039897   3.07304623453
Mo   3.53501698477   6.39033677912   3.07430672809
Mo   2.99214459921   9.15706097554   3.0787545019
Mo   4.78586149902   5.24834616806   9.36308066657
Mo   1.00437099311   8.64579771165   9.38250978004
Mo   1.55619447592   5.86686346413   9.39923484138
Mo   4.19710484436   8.02066766311   9.39225740124
S   3.40572144247   6.44024679693   7.79649863702
S   -0.319640225625   9.74717096255   7.78314539242
S   0.336581643519   7.03033677279   7.76458998232
S   2.88497667578   9.16699143317   7.82594113718
S   1.66173191563   5.86909508507   1.50665636259
S   1.11181291961   8.6466411779   1.50924472187
S   4.85626679952   5.23316079087   1.52259600964
S   4.29769353543   8.00325696824   1.51043469208
S   3.45982108625   6.38124683998   10.9382667585
S   -0.303642651899   9.81760510773   10.924867746
S   0.235420196636   7.03119440817   10.9420073517
S   2.87837612522   9.15520196936   10.9581235342
S   1.66264673325   5.87742380369   4.64349030322
S   1.10091899011   8.64089611246   4.64134468698
S   4.86002205559   5.23223219905   4.61770559601
S   4.2963389901   8.00222243693   4.64656210616


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_118.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39406402575 -1.598643603 -0.000192323
 -2.76889597425 11.074721397 -0.000396219
 -0.0002806225 -0.000395555 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   2.18448668645   0.541181450017   6.50748210798
Mo   0.565777191372   1.6205272762   3.09025349302
Mo   3.02925919006   3.79820864831   3.12591597215
Mo   3.36299623853   1.0077169259   3.13531590371
Mo   0.232353540811   4.39265651332   3.04703887985
Mo   2.0565390071   0.536022892348   9.33930156894
Mo   4.56244343075   2.49626934462   9.36475771861
Mo   5.22825319969   -0.283647303539   9.36954238892
Mo   1.33114243279   3.30794868556   9.36256505358
S   0.670471754706   1.71768199441   7.75916805899
S   3.1920038183   3.60974546921   7.76522437092
S   3.9847986236   0.906405579245   7.73538789148
S   -0.000310492832891   4.4620823247   7.77378149218
S   1.85068024884   0.527978613273   1.37535641717
S   4.54346894315   2.51083054379   1.68923242242
S   5.04043679462   -0.177766369755   1.56397401074
S   1.35697952423   3.2742839791   1.4201149057
S   0.7016861371   1.67744265103   10.9224994977
S   3.20779043087   3.66397198042   10.9189883628
S   3.88464000214   0.889698520737   10.9374750005
S   0.00352464352044   4.45403315048   10.9698650329
S   6.27334582902   -1.44658270988   4.82281301341
S   5.42656660297   1.33415466723   4.5131820144
S   2.9925802448   -0.715764979796   4.76968664789
S   2.19905492674   2.0981230181   4.82230594756
Ni   3.9970707122   5.27922034702   6.50718783698
Mo   2.37836121712   6.3585661732   3.08995922202
Mo   -1.55222080994   10.1348911483   3.12581402415
Mo   -1.21848376147   7.3443994259   3.13521395571
Mo   2.04493756656   9.13069541032   3.04674460885
Mo   3.86912303285   5.27406178935   9.33900729794
Mo   -0.0190365692453   8.83295184462   9.36465577061
Mo   0.646773199692   6.05303519646   9.36944044092
Mo   3.14372645854   8.04598758256   9.36227078258
S   2.48305578046   6.45572089141   7.75887378799
S   -1.3894761817   9.94642796921   7.76512242292
S   -0.596681376404   7.24308807925   7.73528594348
S   1.81227353292   9.2001212217   7.77348722118
S   3.66326427459   5.26601751027   1.37506214617
S   -0.0380110568495   8.84751304379   1.68913047442
S   0.458956794617   6.15891613025   1.56387206274
S   3.16956354998   8.0123228761   1.4198206347
S   2.51427016285   6.41548154803   10.9222052267
S   -1.37368956913   10.0006544804   10.9188864148
S   -0.696839997861   7.22638102074   10.9373730525
S   1.81610866927   9.19207204748   10.9695707619
S   1.69186582902   4.89009979012   4.82271106541
S   0.845086602971   7.67083716723   4.5130800664
S   4.80516427055   4.0222739172   4.76939237689
S   4.01163895249   6.8361619151   4.82201167656


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_61.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39399597425 1.598371397 -0.000192323
 2.76843597425 11.074606397 -0.000396219
 -0.0005290015 -0.000597961 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   0.992117272214   1.45108399645   6.43632455941
Mo   5.90230516749   2.94581231485   3.07163741788
Mo   6.57177802155   6.25980207197   3.18317924689
Mo   2.94027112311   2.36557818702   3.13792382757
Mo   3.09830262152   5.23841195211   3.11878017847
Mo   1.12540314083   1.4139938887   9.31690517119
Mo   1.84095312264   4.18633424017   9.3448884606
Mo   4.33982723487   2.19628551277   9.35500848745
Mo   5.01725408234   4.97688404879   9.34422129832
S   5.59757178139   3.3807272647   7.7248184017
S   6.38161283797   6.09422532618   7.73734973021
S   2.49647357531   2.60337341312   7.7274474575
S   3.17913198921   5.34274864596   7.76805805687
S   1.3388198942   1.37305627381   1.4793694685
S   1.8922532997   4.01452258246   1.546093169
S   4.49327510775   2.09471392866   1.36421794055
S   5.15058425783   4.85987715018   1.76686079312
S   5.68889172056   3.36732561453   10.9186861992
S   6.36276592361   6.14408370627   10.908106898
S   2.46718968313   2.55615445433   10.9076670676
S   3.17779469996   5.32556638576   10.9446761261
S   6.14988788354   11.8905341235   4.89492488507
S   0.944758052471   2.74342842428   4.56532316568
S   2.97920340463   11.0445686604   4.85443190751
S   4.19392708329   3.65019119102   4.68392051703
Ni   5.57333324646   7.78757289345   6.43603028841
Mo   4.08952516749   7.68392981485   3.07153546988
Mo   4.75899802155   10.997919572   3.18307729889
Mo   7.52148709736   8.70206708402   3.13762955657
Mo   7.67951859577   11.5749008491   3.11848590747
Mo   5.70661911508   7.7504827857   9.31661090019
Mo   6.42216909689   10.5228231372   9.3445941896
Mo   2.52704723487   6.93440301277   9.35490653945
Mo   3.20447408234   9.71500154879   9.34411935032
S   3.78479178139   8.1188447647   7.7247164537
S   4.56883283797   10.8323428262   7.73724778221
S   7.07768954956   8.93986231012   7.7271531865
S   7.76034796346   11.679237543   7.76776378587
S   5.92003586845   7.70954517081   1.4790751975
S   6.47346927395   10.3510114795   1.545798898
S   2.68049510775   6.83283142866   1.36411599255
S   3.33780425783   9.59799465018   1.76675884512
S   3.87611172056   8.10544311453   10.9185842512
S   4.54998592361   10.8822012063   10.90800495
S   7.04840565738   8.89264335133   10.9073727966
S   7.75901067421   11.6620552828   10.9443818551
S   1.56867190929   5.55404522652   4.89521915607
S   5.52597402672   9.07991732128   4.56502889468
S   4.79198340463   6.30645116043   4.85453385551
S   2.38114708329   8.38830869102   4.68381856903


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_67.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3940027794 1.278669897 -0.000192323
 2.2147027794 11.074617897 -0.000396219
 -0.0005041636 -0.0005777204 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   0.387378380841   1.00812215985   6.73378972616
Mo   1.7522595882   2.13135329425   3.070040901
Mo   5.50258877348   5.52081480756   3.07366646203
Mo   4.92278492282   2.76614975808   3.07331856214
Mo   2.29485671589   4.89704998194   3.07601179184
Mo   0.501446358494   0.991165731433   9.36576159691
Mo   1.09127848242   3.76331158089   9.39322197814
Mo   3.73148942355   1.60922365914   9.39824613058
Mo   4.28248669585   4.38837040561   9.38258976674
S   4.95169995987   2.7742838143   7.76435880777
S   5.60673890594   5.49088470169   7.78517598945
S   1.88153801094   2.18335847475   7.79587940681
S   2.40302797614   4.90910132267   7.8254144491
S   3.6259913009   1.61310885225   1.50623444556
S   0.985465300184   3.74531842038   1.50662781619
S   0.426854087893   0.97398458274   1.52434394976
S   4.17752884801   4.38436129644   1.5108290589
S   5.05077319684   2.77335455019   10.9416116254
S   5.59059287787   5.55909914085   10.9262021425
S   1.82701424949   2.12476128188   10.9411605809
S   2.40834455659   4.8985866198   10.9590971874
S   3.62127953398   1.61368156599   4.6434004923
S   0.991243986321   3.74025235151   4.64329360824
S   0.429078081217   0.974378796937   4.61765670692
S   4.18447125656   4.38169557392   4.64406430779
Ni   4.69173116024   7.18476605685   6.73349545516
Mo   6.0566123676   8.30799719125   3.06974663
Mo   3.41293877348   10.4187888076   3.07356451403
Mo   2.83313492282   7.66412375808   3.07321661414
Mo   6.59920949529   11.0736938789   3.07571752084
Mo   4.80579913789   7.16780962843   9.36546732591
Mo   5.39563126182   9.93995547789   9.39292770714
Mo   1.64183942355   6.50719765914   9.39814418258
Mo   2.19283669585   9.28634440561   9.38248781874
S   2.86204995987   7.6722578143   7.76425685977
S   3.51708890594   10.3888587017   7.78507404145
S   6.18589079034   8.36000237175   7.79558513581
S   6.70738075554   11.0857452197   7.8251201781
S   1.5363413009   6.51108285225   1.50613249756
S   5.28981807958   9.92196231738   1.50633354519
S   4.73120686729   7.15062847974   1.52404967876
S   2.08787884801   9.28233529644   1.5107271109
S   2.96112319684   7.67132855019   10.9415096774
S   3.50094287787   10.4570731408   10.9261001945
S   6.13136702889   8.30140517888   10.9408663099
S   6.71269733599   11.0752305168   10.9588029164
S   1.53162953398   6.51165556599   4.6432985443
S   5.29559676572   9.91689624851   4.64299933724
S   4.73343086062   7.15102269394   4.61736243592
S   2.09482125656   9.27966957392   4.64396235979


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_72.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39400958455 0.958968397 -0.000192323
 1.66096958455 11.074629397 -0.000396219
 -0.0004793257 -0.0005574798 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.86172450521   1.24289047621   6.72449220674
Mo   6.6675997704   2.83158353   3.07543712045
Mo   5.48504830893   5.34768567631   3.08028460721
Mo   3.49216616525   2.35404778744   3.08633674807
Mo   2.28996543564   4.8753114866   3.09302121123
Mo   1.73412693431   1.17379947636   9.36340648907
Mo   6.92321473643   4.64984242746   9.37487409252
Mo   4.91854770523   1.56993787917   9.37931405847
Mo   3.74928917613   4.1091155616   9.37863833954
S   6.47449097295   2.86604900839   7.82723479885
S   5.3681221668   5.36328109947   7.8025752957
S   3.4139148355   2.32904744583   7.77818854882
S   2.16439794155   4.82778980825   7.84790387548
S   1.86623981481   1.1466133077   1.5575325477
S   0.6752493591   3.67509688637   1.54617047641
S   5.05758932479   1.61675469037   1.54874460727
S   3.86766853961   4.15105331519   1.55184888709
S   6.52615844236   2.83721156113   10.9006663579
S   5.33919147783   5.38870960644   10.8866504052
S   3.34068729137   2.31287828662   10.906316356
S   2.16319210953   4.83833306338   10.9100201851
S   1.86334035287   1.14471471184   4.6006378766
S   0.659801307557   3.66590522107   4.62653784412
S   5.06224387247   1.62535708238   4.6262964169
S   3.87100161301   4.15108188759   4.62809884605
Ni   5.88921408976   7.25968937321   6.72419793574
Mo   4.3010797704   7.88941403   3.07533517245
Mo   3.11852830893   10.4055161763   3.08018265921
Mo   1.12564616525   7.41187828744   3.08623480007
Mo   6.31745502019   10.8921103836   3.09272694023
Mo   5.76161651886   7.19059837336   9.36311221807
Mo   4.55669473643   9.70767292746   9.37477214452
Mo   2.55202770523   6.62776837917   9.37921211047
Mo   1.38276917613   9.1669460616   9.37853639154
S   4.10797097295   7.92387950839   7.82713285085
S   3.0016021668   10.4211115995   7.8024733477
S   7.44140442005   8.34584634283   7.77789427782
S   6.1918875261   10.8445887052   7.84760960448
S   5.89372939936   7.1634122047   1.5572382767
S   4.70273894365   9.69189578337   1.54587620541
S   2.69106932479   6.67458519037   1.54864265927
S   1.50114853961   9.20888381519   1.55174693909
S   4.15963844236   7.89504206113   10.9005644099
S   2.97267147783   10.4465401064   10.8865484572
S   7.36817687592   8.32967718362   10.906022085
S   6.19068169408   10.8551319604   10.9097259141
S   5.89082993742   7.16151360884   4.6003436056
S   4.68729089211   9.68270411807   4.62624357312
S   2.69572387247   6.68318758238   4.6261944689
S   1.50448161301   9.20891238759   4.62799689805


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_78.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.3940163897 0.639266897 -0.000192323
 1.1072363897 11.074640897 -0.000396219
 -0.0004544878 -0.0005372392 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.78026301318   1.120352014   6.73568087394
Mo   0.18956185421   1.85786616196   3.07748030035
Mo   5.26766004108   5.09191441638   3.08072175061
Mo   3.40673811995   2.18010481594   3.08240650148
Mo   2.07174600199   4.78222912166   3.08887480012
Mo   1.68318827205   1.08655841467   9.364552866
Mo   6.73976633372   4.32875535516   9.37987211539
Mo   4.86642958114   1.37028200771   9.38224340567
Mo   3.54095107288   3.99771542401   9.37565010205
S   6.43509782394   2.52573204907   7.80555237076
S   5.17707482476   5.07476761927   7.78708729671
S   3.35632291337   2.18988611984   7.77576816086
S   1.96060585482   4.77017998858   7.8289908006
S   1.77843247302   1.07240670828   1.5450733313
S   0.455517199565   3.68357847273   1.5317820013
S   4.97253961983   1.38714015883   1.53275655736
S   3.64766938952   4.00192115289   1.53506750176
S   6.49022735756   2.49369968482   10.9190059467
S   5.15698475991   5.12217656863   10.9082326812
S   3.28412095076   2.16588395962   10.914708091
S   1.96384196508   4.77226430135   10.9264625663
S   1.77789942952   1.07327452202   4.61445126798
S   0.444466480523   3.67540431586   4.63589997583
S   4.97434444527   1.39431217205   4.63589862785
S   3.65025559947   4.00005779892   4.63720064089
Ni   5.53088940288   6.977305911   6.73538660294
Mo   3.94018824391   7.71482005896   3.07718602935
Mo   2.62427004108   10.3096014164   3.08061980261
Mo   0.763348119948   7.39779181594   3.08230455348
Mo   5.82237239169   10.6391830187   3.08858052912
Mo   5.43381466175   6.94351231167   9.364258595
Mo   4.09637633372   9.54644235516   9.37977016739
Mo   2.22303958114   6.58796900771   9.38214145767
Mo   7.29157746258   9.85466932101   9.37535583105
S   3.79170782394   7.74341904907   7.80545042276
S   2.53368482476   10.2924546193   7.78698534871
S   7.10694930307   8.04684001684   7.77547388986
S   5.71123224452   10.6271338856   7.8286965296
S   5.52905886272   6.92936060528   1.5447790603
S   4.20614358926   9.54053236973   1.5314877303
S   2.32914961983   6.60482715883   1.53265460936
S   1.00427938952   9.21960815289   1.53496555376
S   3.84683735756   7.71138668482   10.9189039987
S   2.51359475991   10.3398635686   10.9081307332
S   7.03474734046   8.02283785662   10.91441382
S   5.71446835478   10.6292181984   10.9261682953
S   5.52852581922   6.93022841902   4.61415699698
S   4.19509287022   9.53235821286   4.63560570483
S   2.33095444527   6.61199917205   4.63579667985
S   1.00686559947   9.21774479892   4.63709869289


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_84.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39402319485 0.319565397 -0.000192323
 0.55350319485 11.074652397 -0.000396219
 -0.0004296499 -0.0005169986 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.71434169737   1.0125353636   6.74266464688
Mo   6.45999917081   2.17318893295   3.08046045009
Mo   5.00764819184   4.84696915805   3.08032790971
Mo   3.2815845926   2.01533708546   3.08008977168
Mo   1.81037789747   4.69800992549   3.08597562621
Mo   1.66399171155   1.00244035854   9.36219169632
Mo   0.20426549546   3.69402756229   9.38431082638
Mo   4.8531985408   1.14425865429   9.38272152893
Mo   3.38308255654   3.85440810916   9.37785293433
S   6.41319546174   2.19913114332   7.78968788346
S   5.01383432069   4.80050758212   7.78087826466
S   3.33003867903   2.03538142126   7.77398681128
S   1.80181698346   4.69338286471   7.81646555199
S   1.66114320572   1.00135125094   1.5371183462
S   0.202361559628   3.69133066145   1.52367653015
S   4.85710319923   1.15812175838   1.52383298063
S   3.39421899649   3.85167877184   1.52458593461
S   6.47264532656   2.16117890055   10.9246415745
S   5.00136923122   4.87092790291   10.9209841479
S   3.25415831562   2.00123303057   10.9208831246
S   1.80771541073   4.69437862272   10.9387623879
S   1.66453691568   1.00153136229   4.62280436012
S   0.194679881766   3.68658912752   4.64245943672
S   4.8573851099   1.1642972693   4.64197757797
S   3.39775571724   3.84960696249   4.6420802556
Ni   5.18810489222   6.7096442606   6.74237037588
Mo   3.53973917081   7.55073243295   3.08035850209
Mo   2.08738819184   10.2245126581   3.08022596171
Mo   6.75534778745   7.71244598246   3.07979550068
Mo   5.28414109232   10.3951188225   3.08568135521
Mo   5.1377549064   6.69954925554   9.36189742532
Mo   3.67802869031   9.39113645929   9.38401655538
Mo   1.9329385408   6.52180215429   9.38261958093
Mo   0.462822556542   9.23195160916   9.37775098633
S   3.49293546174   7.57667464332   7.78958593546
S   2.09357432069   10.1780510821   7.78077631666
S   0.409778679034   7.41292492126   7.77388486328
S   5.27558017831   10.3904917617   7.81617128099
S   5.13490640057   6.69846014794   1.5368240752
S   3.67612475448   9.38843955845   1.52338225915
S   1.93684319923   6.53566525838   1.52373103263
S   0.47395899649   9.22922227184   1.52448398661
S   3.55238532656   7.53872240055   10.9245396265
S   2.08110923122   10.2484714029   10.9208821999
S   6.72792151047   7.69834192757   10.9205888536
S   5.28147860558   10.3914875197   10.9384681169
S   5.13830011053   6.69864025929   4.62251008912
S   3.66844307662   9.38369802452   4.64216516572
S   1.9371251099   6.5418407693   4.64187562997
S   0.477495717241   9.22715046249   4.6419783076


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_90.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403 -0.000136103 -0.000192323
 -0.00023 11.074663897 -0.000396219
 -0.000404812 -0.000496758 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.59851760168   0.923156993057   6.7466352332
Mo   6.38490005252   1.85150349106   3.08061889108
Mo   4.79569599428   4.6039733836   3.08055168671
Mo   3.20654799829   1.85153722256   3.08074068492
Mo   1.59868741701   4.61488581968   3.08602830448
Mo   1.59878215518   0.923591458192   9.36007365384
Mo   0.0123793765511   3.69934831397   9.38184403114
Mo   4.7958709277   0.910000178084   9.38180770892
Mo   3.18538813298   3.69918146613   9.38176923214
S   6.33777816127   1.87915109816   7.77867865674
S   4.79580260203   4.54951371639   7.77864099708
S   3.2537060339   1.87908212691   7.77878597034
S   1.59889371025   4.61538173729   7.81282652491
S   1.59864303316   0.923256640034   1.53587402928
S   0.00280224090259   3.69351399928   1.52222729715
S   4.79565876879   0.920179870645   1.52221611302
S   3.19446350686   3.69339182781   1.52216398304
S   0.0128216594411   1.83961691683   10.9234849255
S   4.79594838847   4.62940101907   10.9232257722
S   3.18491918822   1.83940918499   10.923388345
S   1.59901324646   4.6154670736   10.9423547653
S   1.59870871318   0.9233219626   4.62595512227
S   6.39135074436   3.69026918153   4.64374793811
S   4.79577413143   0.926704200664   4.6439184016
S   3.20013716933   3.69030534668   4.64386226598
Ni   4.79541760168   6.46042089006   6.7463409622
Mo   3.18777005252   7.38890349106   3.08051694308
Mo   1.59856599428   10.1413733836   3.08044973871
Mo   0.00941799829003   7.38893722256   3.08063873692
Mo   4.79558741701   10.1521497167   3.08573403348
Mo   4.79568215518   6.46085535519   9.35977938284
Mo   3.20927937655   9.23661221097   9.38154976014
Mo   1.5987409277   6.44740017808   9.38170576092
Mo   6.38228813298   9.23644536313   9.38147496114
S   3.14064816127   7.41655109816   7.77857670874
S   1.59867260203   10.0869137164   7.77853904908
S   0.0565760339007   7.41648212691   7.77868402234
S   4.79579371025   10.1526456343   7.81253225391
S   4.79554303316   6.46052053703   1.53557975828
S   3.1997022409   9.23077789628   1.52193302615
S   1.59852876879   6.45757987065   1.52211416502
S   6.39136350686   9.23065572481   1.52186971204
S   3.20972165944   7.37688081383   10.9231906545
S   1.59881838847   10.1668010191   10.9231238242
S   6.38181918822   7.37667308199   10.923094074
S   4.79591324646   10.1527309706   10.9420604943
S   4.79560871318   6.4605858596   4.62566085127
S   3.19422074436   9.22766918153   4.64364599011
S   1.59864413143   6.46410420066   4.6438164536
S   0.00300716933303   9.22770534668   4.64376031798


==> anc/DFT-relaxed/Tetrahedral/sheared-xy/gamma_95.in <==
&CONTROL
    calculation = 'relax'
    pseudo_dir  = './'
    outdir       = './'
    prefix = 'moS2'
    tprnfor = .true.
    tstress = .true.
    nstep = 200
/

&SYSTEM
    ecutwfc     = 60,
    ibrav       = 0,
    nat = 50,
    ntyp        = 3,
    vdw_corr = 'Grimme-D2'
/

&ELECTRONS
    mixing_beta      = 0.6
    electron_maxstep = 200
/
&IONS
/
&CELL
/

K_POINTS {automatic}
4 4 3 1 1 0

ATOMIC_SPECIES
Mo     95.94000  Mo_ONCV_PBE-1.0.upf
S      32.06600  S_ONCV_PBE-1.0.upf
Ni     58.69340	 Ni_ONCV_PBE-1.0.upf

CELL_PARAMETERS (angstrom)
 6.39403680515 -0.319837603 -0.000192323
 -0.55396319485 11.074675397 -0.000396219
 -0.0003799741 -0.0004765174 12.4845

ATOMIC_POSITIONS (angstrom)
Ni   1.48344784461   0.852681060186   6.74258232825
Mo   -0.0839592495689   1.85543799305   3.08021015489
Mo   4.58387276442   4.36725426762   3.08038546557
Mo   3.1316484652   1.69361736159   3.08059121494
Mo   1.38710581733   4.53806227285   3.08601973574
Mo   1.53343789746   0.84272898023   9.36217716483
Mo   6.20836023234   3.37485164994   9.37767121994
Mo   4.73834734684   0.664724958993   9.38267245004
Mo   2.9931680043   3.53417118128   9.38417366903
S   6.26159107248   1.5556651937   7.7739892198
S   4.57765382221   4.32102019218   7.78091894782
S   3.17841423114   1.71968827783   7.78985815363
S   1.39566192403   4.53349892737   7.81650728427
S   1.53630601038   0.841404957379   1.53726765074
S   6.19712263556   3.37200467591   1.5246182803
S   4.734339646   0.678513062962   1.52396874728
S   2.9949435199   3.53136358986   1.52372709117
S   -0.0565958149924   1.84150265387   10.9208609295
S   4.5902451428   4.39140326757   10.9208467218
S   3.11901976366   1.68168494581   10.9246219101
S   1.38997993946   4.53448761665   10.9386250764
S   1.53309609387   0.841602231344   4.6227348467
S   6.19377712098   3.36991956984   4.64194322577
S   4.7342326517   0.684718938051   4.64189683008
S   3.00275366586   3.52663925205   4.64235987982
Ni   4.40348464976   6.23009995719   6.74228805725
Mo   2.83607755558   7.23285689005   3.07991588389
Mo   1.10987276442   10.0645107676   3.08028351757
Mo   -0.342351534802   7.39087386159   3.08048926694
Mo   4.30714262248   9.91548116985   3.08572546474
Mo   4.45347470261   6.22014787723   9.36188289383
Mo   2.73436023234   9.07210814994   9.37756927194
Mo   1.26434734684   6.36198145899   9.38257050204
Mo   5.91320480945   8.91159007828   9.38387939803
S   2.78759107248   7.2529216937   7.7738872718
S   1.10365382221   10.0182766922   7.78081699982
S   -0.295585768859   7.41694477783   7.78975620563
S   4.31569872918   9.91091782437   7.81621301327
S   4.45634281553   6.21882385438   1.53697337974
S   2.72312263556   9.06926117591   1.5245163323
S   1.260339646   6.37576956296   1.52386679928
S   5.91498032505   8.90878248686   1.52343282017
S   2.86344099016   7.21892155087   10.9205666585
S   1.1162451428   10.0886597676   10.9207447738
S   -0.354980236342   7.37894144581   10.9245199621
S   4.31001674461   9.91190651365   10.9383308054
S   4.45313289902   6.21902112834   4.6224405757
S   2.71977712098   9.06717606984   4.64184127777
S   1.2602326517   6.38197543805   4.64179488208
S   5.92279047101   8.90405814905   4.64206560882


==> anc/FF-files/ffield_NiMoS_2017 <==
Reactive MD-force field: MoS2 JPCL 2017 + MoNi Aug 15 2019 + NiS Aug 15 2019 + Mo/S/Ni angles 
 39       ! Number of general parameters                            
   50.0000 !p(boc1)                               
    9.5469 !p(boc2)                               
   26.5405 !p(coa2)                               
    1.5105 !p(trip4)                              
    6.6630 !p(trip3)                              
   70.0000 !kc2                                   
    1.0588 !p(ovun6)                              
    4.6000 !p(trip2)                              
   12.1176 !p(ovun7)                              
   13.3056 !p(ovun8)                              
  -10.1292 !p(trip1)                              
    0.0000 !Lower Taper-radius (swa)              
   10.0000 !Upper Taper-radius (swb)              
    0.0000 !not used                              
   33.8667 !p(val7)                               
    6.0891 !p(lp1)                                
    1.0563 !p(val9)                               
    2.0384 !p(val10)                              
    6.1431 !not used                              
    6.9290 !p(pen2)                               
    0.3989 !p(pen3)                               
    3.9954 !p(pen4)                               
    0.0000 !not used                              
    5.7796 !p(tor2)                               
   10.0000 !p(tor3)                               
    1.9487 !p(tor4)                               
    0.0000 !not used                              
    2.1645 !p(cot2)                               
    1.5591 !p(vdW1)                               
    0.1000 !Cutoff for bond order*100 (cutoff)    
    2.1365 !p(coa4)                               
    0.6991 !p(ovun4)                              
   50.0000 !p(ovun3)                              
    1.8512 !p(val8)                               
    0.0000 !not used                              
    0.0000 !not used                              
    0.0000 !not used                              
    0.0000 !not used                              
    2.6962 !p(coa3)                               
  6    ! Nr of atoms; atomID;ro(sigma); Val;atom mass;Rvdw;Dij;gamma
            alfa;gamma(w);Val(angle);p(ovun5);n.u.;chiEEM;etaEEM;n.u.           
            ro(pipi);p(lp2);Heat increment;p(boc4);p(boc3);p(boc5),n.u.;n.u.    
            p(ovun2);p(val3);n.u.;Val(boc);p(val5);n.u.;n.u.;n.u.               
 C    1.3825   4.0000  12.0000   1.9133   0.1853   0.9000   1.1359   4.0000
      9.7602   2.1346   4.0000  33.2433  79.5548   5.8678   7.0000   0.0000
      1.2104   0.0000 199.0303   8.6991  34.7289  13.3894   0.8563   0.0000
     -2.8983   2.5000   1.0564   4.0000   2.9663   0.0000   0.0000   0.0000
 H    0.7853   1.0000   1.0080   1.5904   0.0419   1.0206  -0.1000   1.0000
      9.3557   5.0518   1.0000   0.0000 121.1250   5.3200   7.4366   1.0000
     -0.1000   0.0000  62.4879   1.9771   3.3517   0.7571   1.0698   0.0000
    -15.7683   2.1488   1.0338   1.0000   2.8793   0.0000   0.0000   0.0000
 O    1.2477   2.0000  15.9990   1.9236   0.0904   1.0503   1.0863   6.0000
     10.2127   7.7719   4.0000  36.9573 116.0768   8.5000   8.9989   2.0000
      0.9088   1.0003  60.8726  20.4140   3.3754   0.2702   0.9745   0.0000
     -3.6141   2.7025   1.0493   4.0000   2.9225   0.0000   0.0000   0.0000
 S    1.8328   2.0000  32.0600   1.8815   0.3236   0.7530   1.6468   6.0000
      9.0000   4.9055   4.0000  30.0000 112.1416   6.5745   9.0000   2.0000
      1.0000   3.4994  65.0000  12.0000  22.1978  15.3230   0.9745   0.0000
    -15.7363   2.8802   1.0338   6.2998   2.8793   0.0000   0.0000   0.0000
 Mo   2.4695   5.6375  95.9400   1.8471   0.3413   0.7749   0.1000   6.0000
     13.1958  44.8826   4.0000   0.0000   0.0000   1.3264   6.4720   0.0000
      0.1000   0.0000 152.6300   3.4529   0.0722   3.1767   0.8563   0.0000
    -17.9815   3.1072   1.0338   8.0000   3.4590   0.0000   0.0000   0.0000
 Ni   1.8201   2.0000  58.6900   1.9449   0.1880   0.8218   0.1000   2.0000
     12.1594   3.8387   2.0000   0.0000   0.0000   4.8038   7.3852   0.0000
     -1.0000   0.0000  95.6300  50.6786   0.6762   0.0981   0.8563   0.0000
     -3.7733   3.6035   1.0338   8.0000   2.5791   0.0000   0.0000   0.0000
 21      ! Nr of bonds; at1;at2;De(sigma);De(pi);De(pipi);p(be1);p(b
                      p(be2);p(bo3);p(bo4);n.u.;p(bo1);p(bo2)                   
  1  1 156.5953 100.0397  80.0000  -0.8157  -0.4591   1.0000  37.7369   0.4235
         0.4527  -0.1000   9.2605   1.0000  -0.0750   6.8316   1.0000   0.0000
  1  2 170.2316   0.0000   0.0000  -0.5931   0.0000   1.0000   6.0000   0.7140
         5.2267   1.0000   0.0000   1.0000  -0.0500   6.8315   0.0000   0.0000
  2  2 156.0973   0.0000   0.0000  -0.1377   0.0000   1.0000   6.0000   0.8240
         2.9907   1.0000   0.0000   1.0000  -0.0593   4.8358   0.0000   0.0000
  1  3 160.4802 105.1693  23.3059  -0.3873  -0.1613   1.0000  10.8851   1.0000
         0.5341  -0.3174   7.0303   1.0000  -0.1463   5.2913   0.0000   0.0000
  3  3  60.1463 176.6202  51.1430  -0.2802  -0.1244   1.0000  29.6439   0.9114
         0.2441  -0.1239   7.6487   1.0000  -0.1302   6.2919   1.0000   0.0000
  2  3 180.4373   0.0000   0.0000  -0.8074   0.0000   1.0000   6.0000   0.5514
         1.2490   1.0000   0.0000   1.0000  -0.0657   5.0451   0.0000   0.0000
  1  4 207.6211  73.7986  55.2528  -0.5497  -0.5211   1.0000  18.9617   0.2217
         1.9950  -0.1000  14.0134   1.0000  -0.1480   5.4471   1.0000   0.0000
  2  4 183.1582   0.0000   0.0000  -0.7544   0.0000   1.0000   6.0000   0.3725
        11.7366   1.0000   0.0000   1.0000  -0.0595   4.6177   1.0000   0.0000
  4  4  86.8868  69.1367   0.0000  -0.9993  -0.4781   1.0000  17.8574   0.0999
         0.2799  -0.1677   8.2557   1.0000  -0.1131   6.1440   1.0000   0.0000
  1  5   0.5356   0.9614   0.0000   0.3817  -0.3000   1.0000  36.0000   0.2142
         0.6116  -0.2579   6.1366   1.0000  -0.0913   6.6008   1.0000   0.0000
  2  5  77.9675   0.0000   0.0000  -0.5019  -0.3000   0.0000  36.0000   0.1374
         0.0697  -0.3027  15.0243   1.0000  -0.0500   5.9618   1.0000   0.0000
  3  5 108.9868  10.5806 137.5564   0.8861  -0.2172   1.0000  19.1047   1.2087
         0.9510  -0.1831   7.2198   1.0000  -0.1266   6.0906   1.0000   0.0000
  4  5  60.1828  35.6132 137.6546   1.0000  -0.2304   1.0000  19.1688   0.2000
         1.4656  -0.1370   7.0099   1.0000  -0.1281   6.3796   1.0000   0.0000
  5  5  51.8235   0.0000   0.0000   0.8271  -0.3000   0.0000  16.0000   0.2670
         0.2248  -0.3000  16.0000   1.0000  -0.1908   7.3978   0.0000   0.0000
  3  4 111.3347 198.0664  40.0000   0.5318  -0.2406   1.0000  22.1005   0.0500
         0.7057  -0.3519   8.5408   1.0000  -0.0904   6.0768   1.0000   0.0000
  1  6  83.5810   9.0383   0.0000   0.2531  -0.2000   1.0000  16.0000   0.0529
         1.4085  -0.1113  13.3900   1.0000  -0.1436   4.5683   1.0000   0.0000
  2  6 114.7566   0.0000   0.0000  -0.8939   0.0000   1.0000   6.0000   0.1256
         0.1054   1.0000   0.0000   1.0000  -0.1196   5.0815   0.0000   0.0000
  3  6 105.3618   0.0000   0.0000  -0.0456  -0.2000   1.0000  16.0000   0.1870
         0.7193  -0.2500  15.0000   1.0000  -0.0880   5.7169   1.0000   0.0000
  6  6  91.2220   0.0000   0.0000  -0.2538  -0.2000   0.0000  16.0000   0.2688
         1.4651  -0.2000  15.0000   1.0000  -0.1435   4.3908   0.0000   0.0000
  5  6  59.1539   0.0000   0.0000  -0.9851  -0.2000   0.0000  16.0000   0.0100
         1.4640  -0.2000  15.0000   1.0000  -0.1935   4.3452   0.0000   0.0000
  4  6  90.4405   0.0000   0.0000   0.5156  -0.2000   0.0000  16.0000   0.1020
         0.2871  -0.2500  25.0000   1.0000  -0.1289   4.5926   0.0000   0.0000
 15    ! Nr of off-diagonal terms. at1;at2;Dij;RvdW;alfa;ro(sigma);r
  1  2   0.1219   1.4000   9.8442   1.1203  -1.0000  -1.0000
  2  3   0.0344   1.6800  10.3247   0.9013  -1.0000  -1.0000
  1  3   0.1131   1.8523   9.8442   1.2775   1.1342   1.0621
  1  4   0.3376   1.7965  10.5740   1.6965   1.3994  -1.0000
  2  4   0.1017   1.7755   9.6088   1.3696  -1.0000  -1.0000
  1  5   0.1495   2.0794  12.2376   0.0100   1.4060  -1.0000
  2  5   0.1939   1.3679  11.7159   1.4389  -1.0000  -1.0000
  3  5   0.2011   2.0377  10.4646   1.6025   1.4785   1.6595
  4  5   0.1000   1.8000   9.8012   2.2589   1.6123  -1.0000
  3  4   0.2983   1.7991  10.4001   1.4827   1.4351  -1.0000
  1  6   0.0800   1.7085  10.0895   1.5504   1.4005  -1.0000
  2  6   0.0366   1.7306  11.1019   1.2270  -1.0000  -1.0000
  3  6   0.0500   1.8000  11.6139   1.4652  -1.0000  -1.0000
  5  6   0.2322   1.9690  12.8159   2.3812  -1.0000  -1.0000
  4  6   0.2276   1.6944  12.2303   1.7504  -1.0000  -1.0000
 80    ! Nr of angles. at1;at2;at3;Thetao,o;p(val1);p(val2);p(coa1);
  1  1  1  67.2326  22.0695   1.6286   0.0000   1.7959  15.4141   1.8089
  1  1  2  65.2527  14.3185   6.2977   0.0000   0.5645   0.0000   1.1530
  2  1  2  70.0840  25.3540   3.4508   0.0000   0.0050   0.0000   3.0000
  1  2  2   0.0000   0.0000   6.0000   0.0000   0.0000   0.0000   1.0400
  1  2  1   0.0000   3.4110   7.7350   0.0000   0.0000   0.0000   1.0400
  2  2  2   0.0000  27.9213   5.8635   0.0000   0.0000   0.0000   1.0400
  1  1  3  49.5561   7.3771   4.9568   0.0000   0.7533  15.9906   1.0010
  3  1  3  77.1171  39.8746   2.5403 -24.3902   1.7740 -42.9758   2.1240
  2  1  3  65.0000  14.2057   4.8649   0.0000   0.3504   0.0000   1.7185
  1  3  1  74.3994  44.7500   0.7982   0.0000   3.0000   0.0000   1.0528
  1  3  3  77.9854  36.6201   2.0201   0.0000   0.7434  67.0264   3.0000
  3  3  3  80.7324  30.4554   0.9953   0.0000   1.6310  50.0000   1.0783
  1  3  2  71.5018  21.7062   0.4735   0.0000   0.5186   0.0000   1.1793
  2  3  3  84.9468  23.3540   1.5057   0.0000   2.6374   0.0000   1.3023
  2  3  2  77.0645  10.4737   1.2895   0.0000   0.9924   0.0000   1.1043
  1  2  3   0.0000  25.0000   3.0000   0.0000   1.0000   0.0000   1.0400
  3  2  3   0.0000   0.0148   6.0000   0.0000   0.0000   0.0000   1.0400
  2  2  3   0.0000   9.7025   6.0000   0.0000   0.0000   0.0000   1.0400
  3  5  3  80.0647  49.0226   1.1861   0.7271   0.1000   0.0000   1.5321
  1  2  4   0.0000   0.0019   6.0000   0.0000   0.0000   0.0000   1.0400
  1  1  4  66.9986  31.4422   4.7773   0.1463   0.0050   0.0000   2.4042
  1  4  1   5.0000   5.0000   7.0000   0.1463   1.4754   0.0000   2.8158
  2  1  4  30.9196  11.3010   0.5535   0.0000   0.0050   0.0000   1.9267
  1  4  2 100.0000  14.2598   4.2424   0.0000   0.0050   0.0000   3.0000
  1  4  4  92.3921   5.2669   6.7198   0.1463   0.0050   0.0000   2.9982
  2  4  2  92.1229  42.8350   0.6163   0.0000   1.0235   0.0000   1.0010
  2  4  4  70.9476   9.9024   0.6923   0.0000   0.2031   0.0000   2.9811
  5  3  5  16.5418  38.3796   0.5347   0.0000   0.1000   0.0000   2.3535
  3  3  5  34.0844  11.5602   1.5428   0.0000   0.4319   0.0000   1.0500
  3  5  5   6.0985   0.0302   0.1000   0.0000   0.6142   0.0000   1.7575
  2  3  5  88.3222   7.1767   2.4747   0.0000   0.6219   0.0000   3.1507
  1  3  5  76.5850   8.7797   0.8099   0.0000   2.5889   0.0000   1.0500
  4  5  4  69.1184  50.0000   0.6758   0.0984   1.0000   0.0000   1.6495
  5  4  5  30.0000  21.9135   7.9887   0.0000   3.7175   0.0000   3.6816
  4  4  5  88.6509  15.2671   0.7958   0.0000   3.6883   0.0000   1.1482
  4  5  5  48.9394  35.3065   6.8177   0.0000   2.8850   0.0000   3.9662
  2  4  5  87.5602  24.0001   0.6647   0.0000   0.6873   0.0000   3.9726
  4  4  4  84.2345  15.5790   3.7715   0.0000   1.3066   0.0000   1.6270
  2  5  5  57.6230   6.3083   5.0722   0.0000   0.6873   0.0000   1.5510
  2  5  4  32.1294   0.0100   6.8195   0.0000   1.6873   0.0000   2.9419
  2  5  2  78.0184  11.1868   7.8000   0.0000   0.9375   0.0000   1.1193
  3  4  3  73.1328  40.1854   1.2970  -1.0365   0.0101   0.0000   1.0010
  1  4  3  78.7291  29.2617   6.9375   0.0000   0.0197   0.0000   1.2505
  1  3  4  83.3532  22.9357   0.8136   0.0000   1.1543   0.0000   2.6844
  3  3  4  70.2283  45.0000   6.1591   0.0000   2.7147   0.0000   1.0010
  2  3  4  45.6742  13.4413   1.5725   0.0000   0.7737   0.0000   2.6616
  4  2  4   0.0000   7.5000   2.0000   0.0000   0.0000   0.0000   1.0400
  4  2  5   0.0000   7.5000   2.0000   0.0000   0.0000   0.0000   1.0400
  5  2  5   0.0000   7.5000   2.0000   0.0000   0.0000   0.0000   1.0400
  1  6  1  62.5000  16.6806   0.7981   0.0000   0.9630   0.0000   1.0711
  1  1  6  87.6241  12.6504   1.8145   0.0000   0.6154   0.0000   1.5298
  6  1  6 100.0000  40.4895   1.6455   0.0000   0.0100   0.0000   1.7667
  1  6  6   5.0994   3.1824   0.7016   0.0000   0.7465   0.0000   2.2665
  3  6  3  28.9047  27.3847   2.5790   0.0000   0.1078   0.0000   2.4145
  3  3  6  90.0000  39.1857   4.8200   0.0000   0.9067   0.0000   1.9533
  6  3  6  51.5671   2.9451   0.6657   0.0000   1.6341   0.0000   1.9057
  3  6  6  56.7026   3.2665   4.3063   0.0000   0.6729   0.0000   2.7490
  2  6  2 106.3969  30.0000   0.9614   0.0000   1.9664   0.0000   2.2693
  2  2  6   0.0000  26.3327   4.6867   0.0000   0.8177   0.0000   1.0404
  6  2  6   0.0000  60.0000   1.8471   0.0000   0.6331   0.0000   1.8931
  2  6  6  30.3748   1.0000   4.8528   0.0000   0.1019   0.0000   3.1660
  2  6  6 180.0000 -27.2489   8.3752   0.0000   0.8112   0.0000   1.0004
  1  6  2  97.5742  10.9373   2.5200   0.0000   1.8558   0.0000   1.0000
  1  2  6   0.0000   0.2811   1.1741   0.0000   0.9136   0.0000   3.8138
  2  1  6  84.0006  45.0000   0.6271   0.0000   3.0000   0.0000   1.0000
  2  3  6  28.4774  12.0885   3.2396   0.5000   0.0778   0.0000   1.6733
  1  6  3  70.0000  25.0000   1.0000   0.0000   1.0000   0.0000   1.2500
  1  3  6  70.0000  25.0000   1.0000   0.0000   1.0000   0.0000   1.2500
  3  1  6  70.0000  25.0000   1.0000   0.0000   1.0000   0.0000   1.2500
  3  2  6   0.0000   1.0000   1.3402   0.5000   0.0500   0.0000   1.5379
  3  5  4  75.0000  25.0000   2.0000   0.0984   1.0000   0.0000   1.5000
  4  3  5  35.0000  12.5000   1.5000   0.0000   0.5000   0.0000   1.0500
  3  4  5  90.0000  30.0000   1.2500   0.0000   3.0000   0.0000   1.3000
  3  4  4  70.0000  45.0000   3.0000   0.0000   2.0000   0.0000   1.1000
  4  6  4  13.3259   7.1787   2.0295   0.0000   0.0168   0.0000   1.2932
  6  4  6 108.8567  17.5750   0.6441   0.0000   0.1560   0.0000   1.0000
  4  6  6  20.2264  12.6159   0.1043   0.0000   0.0844   0.0000   1.2095
  4  4  6  54.2354   6.1979   6.0000   0.0000   0.3473   0.0000   1.3211
  5  4  6  75.8521  21.4351   1.0912   0.0000   0.5069   0.0000   1.6764
  4  6  5  66.3417  11.4490   0.6298   0.0000   0.8390   0.0000   1.0000
 46    ! Nr of torsions. at1;at2;at3;at4;;V1;V2;V3;p(tor1);p(cot1);n
  1  1  1  1  -0.2500  11.5822   0.1879  -4.7057  -2.2047   0.0000   0.0000
  1  1  1  2  -0.2500  31.2596   0.1709  -4.6391  -1.9002   0.0000   0.0000
  2  1  1  2  -0.1770  30.0252   0.4340  -5.0019  -2.0697   0.0000   0.0000
  1  1  1  3  -0.7098  22.2951   0.0060  -2.5000  -2.1688   0.0000   0.0000
  2  1  1  3  -0.3568  22.6472   0.6045  -4.0088  -1.0000   0.0000   0.0000
  3  1  1  3  -0.0528   6.8150   0.7498  -5.0913  -1.0000   0.0000   0.0000
  1  1  3  1   2.0007  25.5641  -0.0608  -2.6456  -1.1766   0.0000   0.0000
  1  1  3  2  -1.1953  42.1545  -1.0000  -8.0821  -1.0000   0.0000   0.0000
  2  1  3  1  -0.9284  34.3952   0.7285  -2.5440  -2.4641   0.0000   0.0000
  2  1  3  2  -2.5000  79.6980   1.0000  -3.5697  -2.7501   0.0000   0.0000
  1  1  3  3  -0.0179   5.0603  -0.1894  -2.5000  -2.0399   0.0000   0.0000
  2  1  3  3  -0.5583  80.0000   1.0000  -4.4000  -3.0000   0.0000   0.0000
  3  1  3  1  -2.5000  76.0427  -0.0141  -3.7586  -2.9000   0.0000   0.0000
  3  1  3  2   0.0345  78.9586  -0.6810  -4.1777  -3.0000   0.0000   0.0000
  3  1  3  3  -2.5000  66.3525   0.3986  -3.0293  -3.0000   0.0000   0.0000
  1  3  3  1   2.5000  -0.5332   1.0000  -3.5096  -2.9000   0.0000   0.0000
  1  3  3  2  -2.5000   3.3219   0.7180  -5.2021  -2.9330   0.0000   0.0000
  2  3  3  2   2.2500  -6.2288   1.0000  -2.6189  -1.0000   0.0000   0.0000
  1  3  3  3   0.0531 -17.3983   1.0000  -2.5000  -2.1584   0.0000   0.0000
  2  3  3  3   0.4723 -12.4144  -1.0000  -2.5000  -1.0000   0.0000   0.0000
  3  3  3  3  -2.5000 -25.0000   1.0000  -2.5000  -1.0000   0.0000   0.0000
  0  1  2  0   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000
  0  2  2  0   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000
  0  2  3  0   0.0000   0.1000   0.0200  -2.5415   0.0000   0.0000   0.0000
  0  1  1  0   0.0000  50.0000   0.3000  -4.0000  -2.0000   0.0000   0.0000
  0  3  3  0   0.5511  25.4150   1.1330  -5.1903  -1.0000   0.0000   0.0000
  0  1  4  0  -0.2500  80.0000   1.0000  -3.0140  -2.4381   0.0000   0.0000
  0  2  4  0   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000
  4  4  4  4   2.4661  71.9719   0.0100  -8.0000   0.0000   0.0000   0.0000
  2  1  3  5   2.1344  29.9850   0.3398  -3.1459  -2.1000   0.0000   0.0000
  1  1  3  5   0.4573  10.0000   1.0000  -7.3632  -2.1000   0.0000   0.0000
  2  3  5  3   0.3709  10.0000   0.9625  -9.0000  -1.0000   0.0000   0.0000
  2  3  4  3   2.5000   2.5000   0.2237 -10.0000   0.0000   0.0000   0.0000
  0  3  4  0   0.5000  50.0000   0.5000 -10.0000   0.0000   0.0000   0.0000
  3  4  4  4   0.2500  90.0000   0.5000  -6.0000   0.0000   0.0000   0.0000
  3  4  4  3   0.2500  90.0000   0.5000  -6.0000   0.0000   0.0000   0.0000
  1  4  4  1   0.0000  50.0000   0.0000  -8.0000   0.0000   0.0000   0.0000
  1  4  4  2   0.0000  50.0000   0.0000  -8.0000   0.0000   0.0000   0.0000
  2  4  4  2   0.0000  50.0000   0.0000  -8.0000   0.0000   0.0000   0.0000
  1  1  1  6   0.0000   5.0000   0.4000  -6.0000   0.0000   0.0000   0.0000
  6  1  1  6   0.0000  44.3024   0.4000  -4.0000   0.0000   0.0000   0.0000
  2  1  1  6   0.0000  21.7038   0.0100  -4.0000   0.0000   0.0000   0.0000
  2  1  6  1   0.0000   5.2500   0.0100  -6.0000   0.0000   0.0000   0.0000
  1  1  6  1   0.0000   5.1676   0.0100  -5.9539   0.0000   0.0000   0.0000
  1  1  6  2   0.0000   5.1676   0.0100  -5.9539   0.0000   0.0000   0.0000
  6  3  3  6   0.0509  30.0000   0.5000  -4.0000   0.0000   0.0000   0.0000
  4    ! Nr of hydrogen bonds. at1;at2;at3;r(hb);p(hb1);p(hb2);p(hb3
  3  2  3   1.9682  -4.4628   1.7976   3.0000
  3  2  4   2.5000  -1.0000   1.7976   3.0000
  4  2  3   2.5000  -1.0000   1.7976   3.0000
  4  2  4   1.5000  -2.0000   1.7976   3.0000


==> anc/FF-files/ffield_NiMoS_2022 <==
Reactive MD-force field: MoS2 JPCC 2022 + + MoNi Aug 15 2019 + NiS Aug 15 2019 + Mo/S/Ni angles  
 39       ! Number of general parameters                            
   50.0000 !p(boc1)                               
    9.5469 !p(boc2)                               
   26.5405 !p(coa2)                               
    1.5105 !p(trip4)                              
    2.3157 !p(trip3)                              
   70.0000 !kc2                                   
    1.0588 !p(ovun6)                              
    4.6000 !p(trip2)                              
   12.1176 !p(ovun7)                              
   13.3056 !p(ovun8)                              
  -51.4874 !p(trip1)                              
    0.0000 !Lower Taper-radius (swa)              
   10.0000 !Upper Taper-radius (swb)              
    0.0000 !not used                              
   33.8667 !p(val7)                               
    6.0891 !p(lp1)                                
    1.0563 !p(val9)                               
    2.0384 !p(val10)                              
    6.1431 !not used                              
    6.9290 !p(pen2)                               
    0.3989 !p(pen3)                               
    3.9954 !p(pen4)                               
    0.0000 !not used                              
    5.7796 !p(tor2)                               
   10.0000 !p(tor3)                               
    1.9487 !p(tor4)                               
    0.0000 !not used                              
    2.1645 !p(cot2)                               
    1.5591 !p(vdW1)                               
    0.1000 !Cutoff for bond order*100 (cutoff)    
    2.1365 !p(coa4)                               
    0.6991 !p(ovun4)                              
   50.0000 !p(ovun3)                              
    1.8512 !p(val8)                               
    0.0000 !not used                              
    0.0000 !not used                              
    0.0000 !not used                              
    0.0000 !not used                              
    2.6962 !p(coa3)                               
  6    ! Nr of atoms; atomID;ro(sigma); Val;atom mass;Rvdw;Dij;gamma
            alfa;gamma(w);Val(angle);p(ovun5);n.u.;chiEEM;etaEEM;n.u.           
            ro(pipi);p(lp2);Heat increment;p(boc4);p(boc3);p(boc5),n.u.;n.u.    
            p(ovun2);p(val3);n.u.;Val(boc);p(val5);n.u.;n.u.;n.u.               
 C    1.3825   4.0000  12.0000   1.9133   0.1853   0.9000   1.1359   4.0000
      9.7602   2.1346   4.0000  33.2433  79.5548   5.8678   7.0000   0.0000
      1.2104   0.0000 199.0303   8.6991  34.7289  13.3894   0.8563   0.0000
     -2.8983   2.5000   1.0564   4.0000   2.9663   0.0000   0.0000   0.0000
 H    0.7853   1.0000   1.0080   1.5904   0.0419   1.0206  -0.1000   1.0000
      9.3557   5.0518   1.0000   0.0000 121.1250   5.3200   7.4366   1.0000
     -0.1000   0.0000  62.4879   1.9771   3.3517   0.7571   1.0698   0.0000
    -15.7683   2.1488   1.0338   1.0000   2.8793   0.0000   0.0000   0.0000
 O    1.2477   2.0000  15.9990   1.9236   0.0904   1.0503   1.0863   6.0000
     10.2127   7.7719   4.0000  36.9573 116.0768   8.5000   8.9989   2.0000
      0.9088   1.0003  60.8726  20.4140   3.3754   0.2702   0.9745   0.0000
     -3.6141   2.7025   1.0493   4.0000   2.9225   0.0000   0.0000   0.0000
 S    1.9186   2.0000  32.0600   1.8815   0.3236   0.7530   1.7593   6.0000
      9.0000   7.7719   4.0000  36.9573 116.0768   6.7704   8.2651   2.0000
      0.9088   1.0003  60.8726  20.4140   3.3754   0.2702   0.9745   0.0000
     -3.6141   2.7025   1.0493   4.0000   2.9225   0.0000   0.0000   0.0000
 Mo   2.3008   3.0000  50.9415   1.8842   0.2471   0.5518   0.1000   5.0000
     12.3750   5.2538   3.0000   0.0000   0.0000   1.9806   6.0331   0.0000
     -1.0000   0.0000 117.6300  23.2444   6.5966   1.0000   0.8563   0.0000
     -3.2973   2.3344   1.0338   6.0000   3.6411   0.0000   0.0000   0.0000
 Ni   1.8201   2.0000  58.6900   1.9449   0.1880   0.8218   0.1000   2.0000
     12.1594   3.8387   2.0000   0.0000   0.0000   4.8038   7.3852   0.0000
     -1.0000   0.0000  95.6300  50.6786   0.6762   0.0981   0.8563   0.0000
     -3.7733   3.6035   1.0338   8.0000   2.5791   0.0000   0.0000   0.0000
 21      ! Nr of bonds; at1;at2;De(sigma);De(pi);De(pipi);p(be1);p(b
                      p(be2);p(bo3);p(bo4);n.u.;p(bo1);p(bo2)                   
  1  1 156.5953 100.0397  80.0000  -0.8157  -0.4591   1.0000  37.7369   0.4235
         0.4527  -0.1000   9.2605   1.0000  -0.0750   6.8316   1.0000   0.0000
  1  2 170.2316   0.0000   0.0000  -0.5931   0.0000   1.0000   6.0000   0.7140
         5.2267   1.0000   0.0000   1.0000  -0.0500   6.8315   0.0000   0.0000
  2  2 156.0973   0.0000   0.0000  -0.1377   0.0000   1.0000   6.0000   0.8240
         2.9907   1.0000   0.0000   1.0000  -0.0593   4.8358   0.0000   0.0000
  1  3 160.4802 105.1693  23.3059  -0.3873  -0.1613   1.0000  10.8851   1.0000
         0.5341  -0.3174   7.0303   1.0000  -0.1463   5.2913   0.0000   0.0000
  3  3  60.1463 176.6202  51.1430  -0.2802  -0.1244   1.0000  29.6439   0.9114
         0.2441  -0.1239   7.6487   1.0000  -0.1302   6.2919   1.0000   0.0000
  2  3 180.4373   0.0000   0.0000  -0.8074   0.0000   1.0000   6.0000   0.5514
         1.2490   1.0000   0.0000   1.0000  -0.0657   5.0451   0.0000   0.0000
  1  4 207.6211  73.7986  55.2528  -0.5497  -0.5211   1.0000  18.9617   0.2217
         1.9950  -0.1000  14.0134   1.0000  -0.1480   5.4471   1.0000   0.0000
  2  4 183.1582   0.0000   0.0000  -0.7544   0.0000   1.0000   6.0000   0.3725
        11.7366   1.0000   0.0000   1.0000  -0.0595   4.6177   1.0000   0.0000
  4  4  84.3765  31.1563   0.0000  -0.8610  -0.4781   1.0000  17.8574   0.3198
         0.4942  -0.2000   8.4125   1.0000  -0.2000   8.0000   1.0000   0.0000
  1  5   0.5356   0.9614   0.0000   0.3817  -0.3000   1.0000  36.0000   0.2142
         0.6116  -0.2579   6.1366   1.0000  -0.0913   6.6008   1.0000   0.0000
  2  5  77.9675   0.0000   0.0000  -0.5019  -0.3000   0.0000  36.0000   0.1374
         0.0697  -0.3027  15.0243   1.0000  -0.0500   5.9618   1.0000   0.0000
  3  5 108.9868  10.5806 137.5564   0.8861  -0.2172   1.0000  19.1047   1.2087
         0.9510  -0.1831   7.2198   1.0000  -0.1266   6.0906   1.0000   0.0000
  4  5  89.8070  42.8437  21.1517   0.0292  -0.3429   1.0000  23.0918   0.0672
         0.5128  -0.2913  18.5746   1.0000  -0.1895   4.2881   1.0000   0.0000
  5  5  36.0707   0.0000   0.0000   0.1764  -0.3000   0.0000  16.0000   0.1020
         0.0350  -0.3000  16.0000   1.0000  -0.0587   8.4813   0.0000   0.0000
  3  4 111.3347 198.0664  40.0000   0.5318  -0.2406   1.0000  22.1005   0.0500
         0.7057  -0.3519   8.5408   1.0000  -0.0904   6.0768   1.0000   0.0000
  1  6  83.5810   9.0383   0.0000   0.2531  -0.2000   1.0000  16.0000   0.0529
         1.4085  -0.1113  13.3900   1.0000  -0.1436   4.5683   1.0000   0.0000
  2  6 114.7566   0.0000   0.0000  -0.8939   0.0000   1.0000   6.0000   0.1256
         0.1054   1.0000   0.0000   1.0000  -0.1196   5.0815   0.0000   0.0000
  3  6 105.3618   0.0000   0.0000  -0.0456  -0.2000   1.0000  16.0000   0.1870
         0.7193  -0.2500  15.0000   1.0000  -0.0880   5.7169   1.0000   0.0000
  6  6  91.2220   0.0000   0.0000  -0.2538  -0.2000   0.0000  16.0000   0.2688
         1.4651  -0.2000  15.0000   1.0000  -0.1435   4.3908   0.0000   0.0000
  5  6  59.1539   0.0000   0.0000  -0.9851  -0.2000   0.0000  16.0000   0.0100
         1.4640  -0.2000  15.0000   1.0000  -0.1935   4.3452   0.0000   0.0000
  4  6  90.4405   0.0000   0.0000   0.5156  -0.2000   0.0000  16.0000   0.1020
         0.2871  -0.2500  25.0000   1.0000  -0.1289   4.5926   0.0000   0.0000
 15    ! Nr of off-diagonal terms. at1;at2;Dij;RvdW;alfa;ro(sigma);r
  1  2   0.1219   1.4000   9.8442   1.1203  -1.0000  -1.0000
  2  3   0.0344   1.6800  10.3247   0.9013  -1.0000  -1.0000
  1  3   0.1131   1.8523   9.8442   1.2775   1.1342   1.0621
  1  4   0.3376   1.7965  10.5740   1.6965   1.3994  -1.0000
  2  4   0.1017   1.7755   9.6088   1.3696  -1.0000  -1.0000
  1  5   0.1495   2.0794  12.2376   0.0100   1.4060  -1.0000
  2  5   0.1939   1.3679  11.7159   1.4389  -1.0000  -1.0000
  3  5   0.2011   2.0377  10.4646   1.6025   1.4785   1.6595
  4  5   0.0950   2.4558   9.4382   2.0000   1.8000   1.7000
  3  4   0.2983   1.7991  10.4001   1.4827   1.4351  -1.0000
  1  6   0.0800   1.7085  10.0895   1.5504   1.4005  -1.0000
  2  6   0.0366   1.7306  11.1019   1.2270  -1.0000  -1.0000
  3  6   0.0500   1.8000  11.6139   1.4652  -1.0000  -1.0000
  5  6   0.2322   1.9690  12.8159   2.3812  -1.0000  -1.0000
  4  6   0.2276   1.6944  12.2303   1.7504  -1.0000  -1.0000
 80    ! Nr of angles. at1;at2;at3;Thetao,o;p(val1);p(val2);p(coa1);
  1  1  1  67.2326  22.0695   1.6286   0.0000   1.7959  15.4141   1.8089
  1  1  2  65.2527  14.3185   6.2977   0.0000   0.5645   0.0000   1.1530
  2  1  2  70.0840  25.3540   3.4508   0.0000   0.0050   0.0000   3.0000
  1  2  2   0.0000   0.0000   6.0000   0.0000   0.0000   0.0000   1.0400
  1  2  1   0.0000   3.4110   7.7350   0.0000   0.0000   0.0000   1.0400
  2  2  2   0.0000  27.9213   5.8635   0.0000   0.0000   0.0000   1.0400
  1  1  3  49.5561   7.3771   4.9568   0.0000   0.7533  15.9906   1.0010
  3  1  3  77.1171  39.8746   2.5403 -24.3902   1.7740 -42.9758   2.1240
  2  1  3  65.0000  14.2057   4.8649   0.0000   0.3504   0.0000   1.7185
  1  3  1  74.3994  44.7500   0.7982   0.0000   3.0000   0.0000   1.0528
  1  3  3  77.9854  36.6201   2.0201   0.0000   0.7434  67.0264   3.0000
  3  3  3  80.7324  30.4554   0.9953   0.0000   1.6310  50.0000   1.0783
  1  3  2  71.5018  21.7062   0.4735   0.0000   0.5186   0.0000   1.1793
  2  3  3  84.9468  23.3540   1.5057   0.0000   2.6374   0.0000   1.3023
  2  3  2  77.0645  10.4737   1.2895   0.0000   0.9924   0.0000   1.1043
  1  2  3   0.0000  25.0000   3.0000   0.0000   1.0000   0.0000   1.0400
  3  2  3   0.0000   0.0148   6.0000   0.0000   0.0000   0.0000   1.0400
  2  2  3   0.0000   9.7025   6.0000   0.0000   0.0000   0.0000   1.0400
  3  5  3  80.0647  49.0226   1.1861   0.7271   0.1000   0.0000   1.5321
  1  2  4   0.0000   0.0019   6.0000   0.0000   0.0000   0.0000   1.0400
  1  1  4  66.9986  31.4422   4.7773   0.1463   0.0050   0.0000   2.4042
  1  4  1   5.0000   5.0000   7.0000   0.1463   1.4754   0.0000   2.8158
  2  1  4  30.9196  11.3010   0.5535   0.0000   0.0050   0.0000   1.9267
  1  4  2 100.0000  14.2598   4.2424   0.0000   0.0050   0.0000   3.0000
  1  4  4  92.3921   5.2669   6.7198   0.1463   0.0050   0.0000   2.9982
  2  4  2  92.1229  42.8350   0.6163   0.0000   1.0235   0.0000   1.0010
  2  4  4  70.9476   9.9024   0.6923   0.0000   0.2031   0.0000   2.9811
  5  3  5  16.5418  38.3796   0.5347   0.0000   0.1000   0.0000   2.3535
  3  3  5  34.0844  11.5602   1.5428   0.0000   0.4319   0.0000   1.0500
  3  5  5   6.0985   0.0302   0.1000   0.0000   0.6142   0.0000   1.7575
  2  3  5  88.3222   7.1767   2.4747   0.0000   0.6219   0.0000   3.1507
  1  3  5  76.5850   8.7797   0.8099   0.0000   2.5889   0.0000   1.0500
  4  5  4  67.4875  22.1210   1.0274   0.0001   2.4598   0.0013   1.1641
  5  4  5 103.4470  48.5961   5.5099   0.0030   1.0456   0.0023   2.9725
  4  4  5  35.9439   4.0356   1.3994  -0.0022   1.9570   0.0054   1.8978
  4  5  5  33.7234   3.1256   3.4998  -0.0003   0.7519  -0.0015   2.3059
  2  4  5  87.5602  24.0001   0.6647   0.0000   0.6873   0.0000   3.9726
  4  4  4  70.3671   5.7180   7.0000   0.0000   0.3683   0.0000   2.4869
  2  5  5  57.6230   6.3083   5.0722   0.0000   0.6873   0.0000   1.5510
  2  5  4  32.1294   0.0100   6.8195   0.0000   1.6873   0.0000   2.9419
  2  5  2  78.0184  11.1868   7.8000   0.0000   0.9375   0.0000   1.1193
  3  4  3  73.1328  40.1854   1.2970  -1.0365   0.0101   0.0000   1.0010
  1  4  3  78.7291  29.2617   6.9375   0.0000   0.0197   0.0000   1.2505
  1  3  4  83.3532  22.9357   0.8136   0.0000   1.1543   0.0000   2.6844
  3  3  4  70.2283  45.0000   6.1591   0.0000   2.7147   0.0000   1.0010
  2  3  4  45.6742  13.4413   1.5725   0.0000   0.7737   0.0000   2.6616
  4  2  4   0.0000   7.5000   2.0000   0.0000   0.0000   0.0000   1.0400
  4  2  5   0.0000   7.5000   2.0000   0.0000   0.0000   0.0000   1.0400
  5  2  5   0.0000   7.5000   2.0000   0.0000   0.0000   0.0000   1.0400
  1  6  1  62.5000  16.6806   0.7981   0.0000   0.9630   0.0000   1.0711
  1  1  6  87.6241  12.6504   1.8145   0.0000   0.6154   0.0000   1.5298
  6  1  6 100.0000  40.4895   1.6455   0.0000   0.0100   0.0000   1.7667
  1  6  6   5.0994   3.1824   0.7016   0.0000   0.7465   0.0000   2.2665
  3  6  3  28.9047  27.3847   2.5790   0.0000   0.1078   0.0000   2.4145
  3  3  6  90.0000  39.1857   4.8200   0.0000   0.9067   0.0000   1.9533
  6  3  6  51.5671   2.9451   0.6657   0.0000   1.6341   0.0000   1.9057
  3  6  6  56.7026   3.2665   4.3063   0.0000   0.6729   0.0000   2.7490
  2  6  2 106.3969  30.0000   0.9614   0.0000   1.9664   0.0000   2.2693
  2  2  6   0.0000  26.3327   4.6867   0.0000   0.8177   0.0000   1.0404
  6  2  6   0.0000  60.0000   1.8471   0.0000   0.6331   0.0000   1.8931
  2  6  6  30.3748   1.0000   4.8528   0.0000   0.1019   0.0000   3.1660
  2  6  6 180.0000 -27.2489   8.3752   0.0000   0.8112   0.0000   1.0004
  1  6  2  97.5742  10.9373   2.5200   0.0000   1.8558   0.0000   1.0000
  1  2  6   0.0000   0.2811   1.1741   0.0000   0.9136   0.0000   3.8138
  2  1  6  84.0006  45.0000   0.6271   0.0000   3.0000   0.0000   1.0000
  2  3  6  28.4774  12.0885   3.2396   0.5000   0.0778   0.0000   1.6733
  1  6  3  70.0000  25.0000   1.0000   0.0000   1.0000   0.0000   1.2500
  1  3  6  70.0000  25.0000   1.0000   0.0000   1.0000   0.0000   1.2500
  3  1  6  70.0000  25.0000   1.0000   0.0000   1.0000   0.0000   1.2500
  3  2  6   0.0000   1.0000   1.3402   0.5000   0.0500   0.0000   1.5379
  3  5  4  75.0000  25.0000   2.0000   0.0984   1.0000   0.0000   1.5000
  4  3  5  35.0000  12.5000   1.5000   0.0000   0.5000   0.0000   1.0500
  3  4  5  90.0000  30.0000   1.2500   0.0000   3.0000   0.0000   1.3000
  3  4  4  70.0000  45.0000   3.0000   0.0000   2.0000   0.0000   1.1000
  4  6  4  13.3259   7.1787   2.0295   0.0000   0.0168   0.0000   1.2932
  6  4  6 108.8567  17.5750   0.6441   0.0000   0.1560   0.0000   1.0000
  4  6  6  20.2264  12.6159   0.1043   0.0000   0.0844   0.0000   1.2095
  4  4  6  54.2354   6.1979   6.0000   0.0000   0.3473   0.0000   1.3211
  5  4  6  75.8471  21.4001   1.1098   0.0000   0.5076   0.0000   1.7107
  4  6  5  66.3375  11.3354   0.6422   0.0000   0.8614   0.0000   1.0311
 49    ! Nr of torsions. at1;at2;at3;at4;;V1;V2;V3;p(tor1);p(cot1);n
  1  1  1  1  -0.2500  11.5822   0.1879  -4.7057  -2.2047   0.0000   0.0000
  1  1  1  2  -0.2500  31.2596   0.1709  -4.6391  -1.9002   0.0000   0.0000
  2  1  1  2  -0.1770  30.0252   0.4340  -5.0019  -2.0697   0.0000   0.0000
  1  1  1  3  -0.7098  22.2951   0.0060  -2.5000  -2.1688   0.0000   0.0000
  2  1  1  3  -0.3568  22.6472   0.6045  -4.0088  -1.0000   0.0000   0.0000
  3  1  1  3  -0.0528   6.8150   0.7498  -5.0913  -1.0000   0.0000   0.0000
  1  1  3  1   2.0007  25.5641  -0.0608  -2.6456  -1.1766   0.0000   0.0000
  1  1  3  2  -1.1953  42.1545  -1.0000  -8.0821  -1.0000   0.0000   0.0000
  2  1  3  1  -0.9284  34.3952   0.7285  -2.5440  -2.4641   0.0000   0.0000
  2  1  3  2  -2.5000  79.6980   1.0000  -3.5697  -2.7501   0.0000   0.0000
  1  1  3  3  -0.0179   5.0603  -0.1894  -2.5000  -2.0399   0.0000   0.0000
  2  1  3  3  -0.5583  80.0000   1.0000  -4.4000  -3.0000   0.0000   0.0000
  3  1  3  1  -2.5000  76.0427  -0.0141  -3.7586  -2.9000   0.0000   0.0000
  3  1  3  2   0.0345  78.9586  -0.6810  -4.1777  -3.0000   0.0000   0.0000
  3  1  3  3  -2.5000  66.3525   0.3986  -3.0293  -3.0000   0.0000   0.0000
  1  3  3  1   2.5000  -0.5332   1.0000  -3.5096  -2.9000   0.0000   0.0000
  1  3  3  2  -2.5000   3.3219   0.7180  -5.2021  -2.9330   0.0000   0.0000
  2  3  3  2   2.2500  -6.2288   1.0000  -2.6189  -1.0000   0.0000   0.0000
  1  3  3  3   0.0531 -17.3983   1.0000  -2.5000  -2.1584   0.0000   0.0000
  2  3  3  3   0.4723 -12.4144  -1.0000  -2.5000  -1.0000   0.0000   0.0000
  3  3  3  3  -2.5000 -25.0000   1.0000  -2.5000  -1.0000   0.0000   0.0000
  0  1  2  0   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000
  0  2  2  0   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000
  0  2  3  0   0.0000   0.1000   0.0200  -2.5415   0.0000   0.0000   0.0000
  0  1  1  0   0.0000  50.0000   0.3000  -4.0000  -2.0000   0.0000   0.0000
  0  3  3  0   0.5511  25.4150   1.1330  -5.1903  -1.0000   0.0000   0.0000
  0  1  4  0  -0.2500  80.0000   1.0000  -3.0140  -2.4381   0.0000   0.0000
  0  2  4  0   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000   0.0000
  4  4  4  4   2.4661  71.9719   0.0100  -8.0000   0.0000   0.0000   0.0000
  2  1  3  5   2.1344  29.9850   0.3398  -3.1459  -2.1000   0.0000   0.0000
  1  1  3  5   0.4573  10.0000   1.0000  -7.3632  -2.1000   0.0000   0.0000
  2  3  5  3   0.3709  10.0000   0.9625  -9.0000  -1.0000   0.0000   0.0000
  2  3  4  3   2.5000   2.5000   0.2237 -10.0000   0.0000   0.0000   0.0000
  0  3  4  0   0.5000  50.0000   0.5000 -10.0000   0.0000   0.0000   0.0000
  3  4  4  4   0.2500  90.0000   0.5000  -6.0000   0.0000   0.0000   0.0000
  3  4  4  3   0.2500  90.0000   0.5000  -6.0000   0.0000   0.0000   0.0000
  1  4  4  1   0.0000  50.0000   0.0000  -8.0000   0.0000   0.0000   0.0000
  1  4  4  2   0.0000  50.0000   0.0000  -8.0000   0.0000   0.0000   0.0000
  2  4  4  2   0.0000  50.0000   0.0000  -8.0000   0.0000   0.0000   0.0000
  1  1  1  6   0.0000   5.0000   0.4000  -6.0000   0.0000   0.0000   0.0000
  6  1  1  6   0.0000  44.3024   0.4000  -4.0000   0.0000   0.0000   0.0000
  2  1  1  6   0.0000  21.7038   0.0100  -4.0000   0.0000   0.0000   0.0000
  2  1  6  1   0.0000   5.2500   0.0100  -6.0000   0.0000   0.0000   0.0000
  1  1  6  1   0.0000   5.1676   0.0100  -5.9539   0.0000   0.0000   0.0000
  1  1  6  2   0.0000   5.1676   0.0100  -5.9539   0.0000   0.0000   0.0000
  6  3  3  6   0.0509  30.0000   0.5000  -4.0000   0.0000   0.0000   0.0000
  5  4  4  5  -0.0058  70.9261  -0.9273  -3.8039   0.0000   0.0000   0.0000
  4  4  5  4   1.3285  47.0378   0.2084  -4.6620   0.0000   0.0000   0.0000
  5  4  5  4   0.0000   0.0000   0.0000  -9.0000   0.0000   0.0000   0.0000
  4    ! Nr of hydrogen bonds. at1;at2;at3;r(hb);p(hb1);p(hb2);p(hb3
  3  2  3   1.9682  -4.4628   1.7976   3.0000
  3  2  4   2.5000  -1.0000   1.7976   3.0000
  4  2  3   2.5000  -1.0000   1.7976   3.0000
  4  2  4   1.5000  -2.0000   1.7976   3.0000


==> anc/ReaxFF-relaxed/Mo-substitution/Biaxial-strain/Mo-bi-0.xyz <==
48
Frame 7 cell_orig 1.26652 0.93079 1.52596 cell_vec1 4.8348298 0.0 0.0 cell_vec2 0.0 9.2479 0.0 cell_vec3 0.0 0.0 9.3629503 pbc 0 0 0
Ni 6.1010499 1.86119 3.11795
Mo 4.5076399 4.6343799 3.1031799
Mo 2.89821 1.8444902 3.1041801
Mo 1.2908501 4.6328302 3.1048601
Mo 1.30083 0.93079 9.26472
Mo 6.1007299 3.7026601 9.2653999
Mo 4.5011502 0.93095 9.2655201
Mo 2.90079 3.7028699 9.2665796
S 6.1013498 1.85439 7.6422801
S 4.5011301 4.6264601 7.6424899
S 2.90152 1.85465 7.6423803
S 1.30102 4.6271701 7.6423602
S 1.26652 0.94962 1.56667
S 6.0995998 3.6629701 1.56624
S 4.5377898 0.95073 1.56936
S 2.89583 3.7030001 1.5261801
S 6.1006999 1.85512 10.88828
S 4.5014501 4.6273999 10.8889104
S 2.90076 1.85346 10.8887902
S 1.2991001 4.6280399 10.8884802
S 1.2789 0.94393 4.6494799
S 6.10044 3.68025 4.6511002
S 4.53369 0.95273 4.6480999
S 2.8975502 3.7036901 4.6815701
Ni 2.90028 7.4058499 3.1168499
Mo 1.30739 10.17869 3.1020501
Mo 6.0980101 7.3887801 3.1041501
Mo 4.4903898 10.17696 3.1052799
Mo 4.5008602 6.47503 9.2652302
Mo 2.90072 9.24685 9.2646704
Mo 1.30089 6.4753599 9.2643604
Mo 6.1005201 9.2471304 9.2653704
S 2.9017402 7.3987899 7.64183
S 1.30105 10.1712198 7.64183
S 6.1010599 7.3983698 7.6416798
S 4.5008798 10.1708098 7.6420002
S 4.4660702 6.4932099 1.5669
S 2.89916 9.2078695 1.56541
S 1.33707 6.4949098 1.56871
S 6.0955801 9.2470102 1.52596
S 2.90082 7.3996601 10.8877898
S 1.3009 10.1719503 10.8880702
S 6.1008201 7.3979001 10.88828
S 4.4994798 10.1723003 10.8883496
S 4.4784498 6.4888902 4.64924
S 2.90005 9.2248201 4.6507702
S 1.3331601 6.4969201 4.6477399
S 6.09726 9.2479696 4.6813102


==> anc/ReaxFF-relaxed/Mo-substitution/Biaxial-strain/Mo-bi-c10.xyz <==
48
Frame 3 cell_orig 0.13164 0.83664 1.42202 cell_vec1 4.3493099 0.0 0.0 cell_vec2 0.0 8.3266897 0.0 cell_vec3 0.0 0.0 9.5101805 pbc 0 0 0
Ni 0.13164 1.68204 3.11466
Mo 4.4809499 4.1732402 3.1049399
Mo 3.0273199 1.6527801 3.1061599
Mo 1.57584 4.1712499 3.1057999
Mo 1.58875 0.83664 9.2653904
Mo 0.1465 3.33427 9.2646198
Mo 4.4650502 0.83703 9.2665501
Mo 3.02703 3.3320201 9.2660599
S 0.14747 1.66877 7.6085701
S 4.4674902 4.1634302 7.6004
S 3.0274799 1.6691901 7.5997501
S 1.5874601 4.1633201 7.5995698
S 1.57626 0.84335 1.42202
S 0.14661 3.3191199 1.42976
S 4.4786902 0.84451 1.43002
S 3.0262301 3.3326299 1.4673801
S 0.14628 1.6687 10.9221602
S 4.4667301 4.16431 10.9322004
S 3.02631 1.6692701 10.93143
S 1.5866701 4.16361 10.9318896
S 1.57872 0.84399 4.7923699
S 0.1464 3.3227999 4.7858501
S 4.48029 0.84672 4.7822099
S 3.0257699 3.3334301 4.7434101
Ni 3.0109799 6.6727901 3.1141501
Mo 1.60126 9.1633301 3.10443
Mo 0.14713 6.64255 3.1043701
Mo 4.4552598 9.1605301 3.10551
Mo 4.4677 5.8265701 9.2653599
Mo 3.02701 8.3241997 9.2651901
Mo 1.5850001 5.8262501 9.26581
Mo 0.1469 8.3225002 9.2653399
S 3.0264201 6.65869 7.6098099
S 1.58691 9.1539202 7.5996599
S 0.1464 6.65941 7.59902
S 4.4667902 9.1540098 7.5995202
S 4.4570499 5.83282 1.42205
S 3.0265901 8.3091602 1.42982
S 1.59892 5.83463 1.42873
S 0.14628 8.3227196 1.46663
S 3.02597 6.6591301 10.92097
S 1.58611 9.1535597 10.9315996
S 0.14595 6.6599598 10.9317598
S 4.4661198 9.1539402 10.9315596
S 4.4583602 5.83357 4.7923298
S 3.0258501 8.3127098 4.7856798
S 1.60082 5.8373599 4.7812
S 0.14514 8.3231802 4.7433601


==> anc/ReaxFF-relaxed/Mo-substitution/Biaxial-strain/Mo-bi-c15.xyz <==
48
Frame 1 cell_orig 0.1027 0.78966 1.33892 cell_vec1 4.0895 0.0 0.0 cell_vec2 0.0 7.8604704 0.0 cell_vec3 0.0 0.0 9.6470108 pbc 0 0 0
Ni 0.11096 1.57627 3.11606
Mo 4.18893 3.93749 3.1048701
Mo 2.8227501 1.5705301 3.10519
Mo 1.4537701 3.93749 3.10603
Mo 1.46758 0.79082 9.2655401
Mo 0.10492 3.1491699 9.2648001
Mo 4.1841602 0.79095 9.2657099
Mo 2.8248799 3.1477499 9.2652102
S 0.10606 1.57618 7.5624199
S 4.1859598 3.9324 7.5467
S 2.8260601 1.5772801 7.5454102
S 1.4659701 3.93268 7.54421
S 1.46364 0.7899 1.33967
S 0.1032 3.15433 1.33892
S 4.1882501 0.79164 1.3459001
S 2.82321 3.1456299 1.4244401
S 0.10585 1.57633 10.9690704
S 4.1852698 3.93294 10.9849702
S 2.8258801 1.5776201 10.9855404
S 1.46524 3.93274 10.9856902
S 1.46762 0.78966 4.8757402
S 0.10408 3.1577101 4.87605
S 4.1922002 0.79494 4.86443
S 2.82409 3.14694 4.7883802
Ni 2.83106 6.2890802 3.1159799
Mo 1.4683301 8.64993 3.1034999
Mo 0.1027 6.28301 3.1048501
Mo 4.1733399 8.6501303 3.1056099
Mo 4.1870899 5.5036803 9.2659102
Mo 2.8252599 7.86237 9.2650604
Mo 1.46381 5.5032301 9.2652197
Mo 0.10486 7.8607502 9.2655201
S 2.8259399 6.2887802 7.56284
S 1.46608 8.6452503 7.5457702
S 0.10591 6.2895599 7.5447698
S 4.18612 8.6456204 7.5453801
S 4.18401 5.5022998 1.33952
S 2.8234301 7.8671498 1.33981
S 1.46827 5.50417 1.34601
S 0.10341 7.8583698 1.42459
S 2.8252201 6.2891002 10.9687796
S 1.46551 8.6455002 10.9840604
S 0.10519 6.2899099 10.9846898
S 4.1855302 8.6457997 10.9859304
S 4.1880398 5.5025802 4.87701
S 2.82459 7.87044 4.8752198
S 1.47243 5.5072499 4.86406
S 0.10456 7.85948 4.7880903


==> anc/ReaxFF-relaxed/Mo-substitution/Biaxial-strain/Mo-bi-c5.xyz <==
48
Frame 5 cell_orig 0.02863 0.8845 1.4407901 cell_vec1 4.5876503 0.0 0.0 cell_vec2 0.0 8.7849198 0.0 cell_vec3 0.0 0.0 9.5585499 pbc 0 0 0
Ni 0.02881 1.76947 3.1091101
Mo 4.5981698 4.4024 3.1052201
Mo 3.06864 1.7534 3.10566
Mo 1.53974 4.4022298 3.10499
Mo 1.55028 0.8845 9.2656098
Mo 0.03092 3.51715 9.2660999
Mo 4.5914402 0.88472 9.26581
Mo 3.07089 3.51772 9.2668505
S 0.03109 1.76194 7.5331898
S 4.5914202 4.3953099 7.5328598
S 3.0711901 1.76157 7.5327602
S 1.55071 4.3954601 7.5326901
S 1.52651 0.89867 1.4407901
S 0.03059 3.4898601 1.4508
S 4.6162801 0.89907 1.44837
S 3.0697899 3.5179 1.4530601
S 0.03084 1.76165 10.9986402
S 4.5914402 4.3958001 10.9993296
S 3.07092 1.76059 10.9993402
S 1.5498901 4.3959999 10.99924
S 1.5301501 0.89781 4.7714801
S 0.03178 3.4947601 4.7720499
S 4.6160403 0.8992 4.7684498
S 3.07025 3.51841 4.7569299
Ni 3.0683301 7.0367899 3.1090601
Mo 1.5582401 9.6694203 3.10443
Mo 0.02863 7.0204501 3.10552
Mo 4.5795598 9.6690998 3.10519
Mo 4.5902801 6.1517201 9.2656403
Mo 3.0708599 8.7841702 9.2650299
Mo 1.55134 6.1516199 9.2650499
Mo 0.03074 8.7849598 9.2655001
S 3.0711801 7.0289502 7.53265
S 1.55133 9.6627503 7.5321498
S 0.0311 7.02844 7.5321298
S 4.5904699 9.6631298 7.5321899
S 4.56638 6.1654801 1.44126
S 3.07077 8.7562399 1.4528001
S 1.57565 6.1658802 1.4462301
S 0.02942 8.7848797 1.45285
S 3.07038 7.0290098 10.9980202
S 1.55133 9.6626101 10.9986802
S 0.03068 7.0278301 10.9986402
S 4.5896802 9.6626301 10.9987698
S 4.5700102 6.1649499 4.7716799
S 3.0718 8.7616301 4.7718601
S 1.57653 6.1665402 4.7656102
S 0.03057 8.7855301 4.7566901


==> anc/ReaxFF-relaxed/Mo-substitution/Biaxial-strain/Mo-bi-t10.xyz <==
48
Frame 11 cell_orig -0.02376 0.75201 1.43407 cell_vec1 6.6994996 0.0 0.0 cell_vec2 0.0 10.5731392 0.0 cell_vec3 0.0 0.0 9.3971901 pbc 0 0 0
Ni -0.02376 2.2664199 3.34956
Mo 4.9935298 5.1693602 3.05831
Mo 3.1043 1.7812001 3.08634
Mo 1.11511 5.2269001 3.09197
Mo 1.32431 1.02178 9.2605
Mo 6.6078601 4.0639501 9.2616701
Mo 4.84794 1.01977 9.2636805
Mo 3.0853601 4.0676098 9.2588101
S 6.6061301 2.0346 7.6921201
S 4.84825 5.0848198 7.6932302
S 3.0878601 2.0337999 7.6913901
S 1.32494 5.0854998 7.6915002
S 1.13186 1.02621 1.7779401
S 6.5152402 3.89286 1.7826801
S 4.3849402 0.75201 1.4348201
S 3.0309501 4.0404801 1.57066
S 6.6068602 2.03424 10.8312598
S 4.8463002 5.0847302 10.8303099
S 3.0827899 2.03847 10.8288899
S 1.32683 5.08005 10.82899
S 1.4808901 1.00963 4.6092201
S 6.6757398 4.1961699 4.6079102
S 5.0683098 1.14629 4.2514801
S 3.1184001 4.0878301 4.58072
Ni 3.4963 8.3649502 3.3496201
Mo 1.47338 11.2676201 3.0574801
Mo 6.6241999 7.8803702 3.0859799
Mo 4.6349101 11.3251495 3.0924101
Mo 4.84408 7.1203799 9.2607298
Mo 3.0878201 10.1623297 9.2608605
Mo 1.3275401 7.1180902 9.26299
Mo 6.6044202 10.1662703 9.2586298
S 3.0862801 8.1330795 7.6916499
S 1.32817 11.1834002 7.6928201
S 6.60708 8.1325302 7.6911803
S 4.8453498 11.1844196 7.69137
S 4.6513601 7.1243501 1.77808
S 2.99542 9.9914104 1.78236
S 0.8647 6.8502898 1.43407
S 6.5506301 10.1386604 1.57029
S 3.0860801 8.1330099 10.8307801
S 1.32647 11.1835404 10.8297901
S 6.6022601 8.1367397 10.82866
S 4.8466602 11.1781101 10.8289099
S 5.00108 7.10852 4.6095701
S 3.15539 10.2945004 4.6079002
S 1.548 7.2456102 4.2512899
S 6.6383701 10.1863699 4.5805702


==> anc/ReaxFF-relaxed/Mo-substitution/Biaxial-strain/Mo-bi-t15.xyz <==
48
Frame 13 cell_orig 1.03519 0.893 1.65599 cell_vec1 5.7735901 0.0 0.0 cell_vec2 0.0 10.97746 0.0 cell_vec3 0.0 0.0 9.1647606 pbc 0 0 0
Ni 6.0904298 2.5225401 3.1011601
Mo 5.3022299 5.4945503 3.0275199
Mo 3.1243899 1.7186901 3.19276
Mo 1.03519 5.4416499 3.10409
Mo 1.24544 1.0691299 9.2655802
Mo 6.7749601 4.2356501 9.2655897
Mo 4.9485102 1.07169 9.2659397
Mo 3.0995801 4.24756 9.2654495
S 6.7768002 2.1240599 7.7107101
S 4.9361402 5.3101301 7.71595
S 3.09922 2.1266 7.7133899
S 1.2576701 5.31252 7.7149401
S 1.5369101 0.89909 1.65614
S 6.7888298 4.2504602 1.68265
S 4.85243 1.05916 1.7134
S 3.10677 4.2213802 1.7223901
S 6.7769399 2.12502 10.8207503
S 4.9365702 5.3097601 10.8176699
S 3.0977199 2.1273999 10.8153601
S 1.2567001 5.3111601 10.8161097
S 1.55844 0.893 4.5770002
S 6.7440501 4.3193798 4.4951802
S 4.95402 1.05067 4.52526
S 3.1287201 4.2562199 4.4934802
Ni 2.4101 8.89851 3.10039
Mo 1.6222 11.8704596 3.02668
Mo 6.8043099 8.0945501 3.19227
Mo 4.71521 11.8175602 3.10428
Mo 4.9277602 7.4438701 9.2656002
Mo 3.0922899 10.6114197 9.26507
Mo 1.2659 7.4486099 9.2655296
Mo 6.7809801 10.6227503 9.26546
S 3.0957799 8.5003205 7.71068
S 1.25515 11.6856203 7.71558
S 6.77914 8.5019398 7.71278
S 4.93812 11.6886702 7.7151499
S 5.2171202 7.2742 1.65599
S 3.1090801 10.6264096 1.68223
S 1.17248 7.43467 1.71294
S 6.7866202 10.5971699 1.7220301
S 3.09567 8.5015803 10.8200999
S 1.25587 11.6850901 10.8176499
S 6.77805 8.5026703 10.8157101
S 4.93673 11.68711 10.8158598
S 5.2388001 7.2688098 4.5773602
S 3.0636699 10.6951504 4.49473
S 1.2738201 7.4269901 4.5248499
S 6.8087802 10.6321898 4.4931002


==> anc/ReaxFF-relaxed/Mo-substitution/Biaxial-strain/Mo-bi-t5.xyz <==
48
Frame 9 cell_orig 1.11193 0.97751 1.53074 cell_vec1 5.1110601 0.0 0.0 cell_vec2 0.0 9.7450199 0.0 cell_vec3 0.0 0.0 9.3032303 pbc 0 0 0
Ni 6.22299 1.9535 3.1159301
Mo 4.6089902 4.90096 3.10221
Mo 2.85879 1.86795 3.1062601
Mo 1.11193 4.8990898 3.1047201
Mo 1.18129 0.97751 9.2652302
Mo 6.2214399 3.88775 9.2652302
Mo 4.5419598 0.9777 9.2653999
Mo 2.86144 3.88832 9.26612
S 6.2217798 1.94761 7.6970501
S 4.54174 4.8579502 7.6972199
S 2.86167 1.94681 7.6972599
S 1.18119 4.8583202 7.69698
S 1.12172 1.0101 1.66645
S 6.2195201 3.81701 1.66688
S 4.6025701 1.01257 1.6701401
S 2.85589 3.88791 1.53091
S 6.22153 1.94766 10.8333998
S 4.5422201 4.85878 10.83391
S 2.86164 1.94662 10.8339701
S 1.18044 4.8592502 10.8338099
S 1.13221 1.00739 4.5500398
S 6.2207899 3.83409 4.5503502
S 4.60003 1.01451 4.54705
S 2.85776 3.88972 4.6765299
Ni 2.86285 7.7753902 3.115
Mo 1.24851 10.7225304 3.1014299
Mo 6.2188602 7.6894698 3.1061201
Mo 4.4714699 10.7202101 3.1050899
Mo 4.5413599 6.79911 9.2651301
Mo 2.8614 9.7093601 9.2646799
Mo 1.18163 6.7990198 9.2648497
Mo 6.2210999 9.7094298 9.2658501
S 2.86202 7.76856 7.6967201
S 1.18172 10.6796599 7.69695
S 6.2212901 7.7684698 7.6968098
S 4.5411701 10.6801901 7.69696
S 4.4819198 6.8312302 1.66652
S 2.85884 9.6387902 1.6661901
S 1.2421401 6.8346701 1.6695301
S 6.2157202 9.7096796 1.53074
S 2.8613 7.7693901 10.8329802
S 1.18224 10.6801205 10.8336001
S 6.2211099 7.7679901 10.8336802
S 4.5398598 10.6802502 10.8337603
S 4.4918399 6.8288398 4.54984
S 2.86079 9.6554699 4.5501099
S 1.2406501 6.8360501 4.5466199
S 6.2176399 9.7112999 4.6763602


==> anc/ReaxFF-relaxed/Mo-substitution/Sheared-xy/Mo_xy_shear_101.xyz <==
48
Frame 215 cell_orig 0.11301 0.55564 1.3422901 cell_vec1 6.0759501 0.0 0.0 cell_vec2 0.0 10.1923199 0.0 cell_vec3 0.0 0.0 9.5734005 pbc 0 0 0
Ni 0.39764 2.16851 2.9370402
Mo 4.6209898 4.4714098 3.1198101
Mo 3.1912999 1.91787 3.1054299
Mo 1.3283 4.902 3.1598101
Mo 1.63467 1.21891 9.2761498
Mo 0.19217 4.2945299 9.2661801
Mo 4.7867799 0.5917 9.2728996
Mo 3.3320401 3.6800599 9.2773199
S 0.11301 2.4148901 7.6279202
S 4.6078801 4.4000001 7.6928802
S 3.2381401 1.83556 7.6429
S 1.49215 4.9858398 7.6724801
S 1.89362 1.07621 1.3422901
S 6.1889601 3.00804 1.6426701
S 4.8207202 0.55564 1.6113401
S 3.1909499 3.7006901 1.5442701
S 0.11437 2.4135301 10.9156904
S 4.6195898 4.3944101 10.85701
S 3.2400801 1.83599 10.9067298
S 1.48551 4.98588 10.8694496
S 1.7045701 1.24785 4.7978702
S 6.1462698 3.54828 4.86059
S 4.9956298 0.91323 4.4878998
S 3.1919601 3.7230001 4.6904602
Ni 3.10025 7.1410399 2.95138
Mo 1.2888 10.7479601 3.12678
Mo 5.88795 7.0999799 3.11252
Mo 4.34342 10.0045996 3.16783
Mo 4.7212801 6.1943898 9.2748604
Mo 2.94472 9.3523903 9.2687101
Mo 1.5744601 6.8152499 9.2714005
Mo 6.1012502 8.75245 9.2757101
S 2.86515 7.5475602 7.68818
S 1.27114 10.64499 7.6436701
S 6.05791 6.8887702 7.6933298
S 4.4489799 10.0284596 7.6401201
S 4.6979199 6.1910501 1.40183
S 2.6027601 9.2166004 1.68439
S 1.43399 6.62256 1.57953
S 5.8554702 8.8736096 1.4941501
S 2.8626102 7.5472999 10.8550702
S 1.27842 10.6398697 10.9012804
S 6.0575399 6.8891602 10.8551598
S 4.4428301 10.0265303 10.9026404
S 4.5208998 6.3150001 4.7446699
S 2.54267 9.5711003 4.7075401
S 1.57327 6.95087 4.5174399
S 5.85115 8.9099398 4.75628


==> anc/ReaxFF-relaxed/Mo-substitution/Sheared-xy/Mo_xy_shear_107.xyz <==
48
Frame 217 cell_orig -0.11239 -1.13351 1.3404 cell_vec1 6.4753499 0.0 0.0 cell_vec2 0.0 12.0366993 0.0 cell_vec3 0.0 0.0 9.66782 pbc 0 0 0
Ni 0.96294 2.1198599 3.1104701
Mo 4.8359399 4.3051801 3.09465
Mo 3.69048 1.66433 3.1144199
Mo 1.47603 4.85289 3.08938
Mo 2.21384 1.3039 9.2712002
Mo 0.85344 4.3428302 9.2738104
Mo 5.2960801 0.3137 9.2748404
Mo 3.9256402 3.5967 9.2699804
S 0.90316 2.4819601 7.5362602
S 5.0572701 4.3052402 7.7079201
S 3.85702 1.75087 7.6145501
S 2.0193999 5.0998302 7.6764498
S 2.33951 1.03838 1.3404
S 0.06375 5.0395699 1.36298
S 5.3928399 0.49063 1.69803
S 3.4315601 3.6017599 1.52607
S 0.90191 2.4830401 11.0082197
S 5.0535202 4.3073101 10.8353205
S 3.85691 1.75107 10.93048
S 2.02017 5.0998201 10.8695298
S 2.3470199 1.01623 4.8683702
S 0.04337 4.99008 4.7943902
S 5.3722801 0.44753 4.5194502
S 3.4277599 3.5985799 4.6749301
Ni 3.41241 6.9338398 3.1151099
Mo 1.47995 10.7794504 3.0954199
Mo -0.11239 8.70325 3.09986
Mo 4.3933201 9.7061997 3.09512
Mo 5.0359802 6.1256099 9.2707796
Mo 3.24208 9.47015 9.2736702
Mo 1.91875 6.9559698 9.2748098
Mo 6.3629599 8.5296202 9.2729302
S 3.2176099 7.67132 7.6855202
S 1.70389 10.9018498 7.60462
S 0.37131 8.4490204 7.5879002
S 4.7581702 -1.13351 7.62533
S 4.91471 6.0313501 1.4502601
S 2.5841301 9.4402504 1.52363
S 1.84144 6.77489 1.57697
S 5.6201201 8.8085499 1.34374
S 3.2197199 7.6707502 10.8610498
S 1.70116 10.9031898 10.9377298
S 0.37091 8.4486504 10.9558202
S 4.75769 -1.13271 10.9246102
S 4.92695 6.0187602 4.7576299
S 2.5904601 9.4062996 4.6525302
S 1.8221801 6.73766 4.6279001
S 5.6205402 8.7967901 4.85389


==> anc/ReaxFF-relaxed/Mo-substitution/Sheared-xy/Mo_xy_shear_73.xyz <==
48
Frame 219 cell_orig -0.02741 0.25116 1.32427 cell_vec1 6.4021902 0.0 0.0 cell_vec2 0.0 12.0836601 0.0 cell_vec3 0.0 0.0 9.6877995 pbc 0 0 0
Ni 5.4563599 2.1776199 3.0601499
Mo 4.9313102 4.91043 3.12413
Mo 2.72625 1.72647 3.06845
Mo 1.5731601 4.3631401 3.1169701
Mo 1.23656 0.25116 9.2743998
Mo 5.6799402 4.2797098 9.2739096
Mo 4.3186698 1.24181 9.27596
Mo 2.6072901 3.5362501 9.2783098
S 5.6328902 2.4201801 7.5399499
S 4.5123701 5.0362201 7.6780801
S 2.67503 1.6903 7.6185899
S 1.48144 4.2475701 7.71274
S 1.07169 0.47031 1.6655901
S 6.3747802 5.0015802 1.4385901
S 4.0544601 12.2586804 1.32427
S 2.98194 3.6485901 1.52503
S 5.62957 2.4187601 11.0120697
S 4.5138102 5.0360999 10.8724298
S 2.6757601 1.69028 10.9333496
S 1.47303 4.2435398 10.83955
S 1.00038 0.61123 4.4871302
S 6.3266502 5.15451 4.87325
S 4.0958099 12.3348198 4.8529302
S 2.97422 3.6612699 4.67242
Ni 3.0025001 6.9983502 3.04491
Mo 2.0156701 9.7707796 3.1063001
Mo 0.34108 6.86695 3.0975599
Mo 4.92766 10.8385 3.1148801
Mo 4.6134401 6.89223 9.2748604
Mo 3.29074 9.4072399 9.2728005
Mo 1.49666 6.0645399 9.2748203
Mo 0.16895 8.4683504 9.2754002
S 3.3146501 7.6075301 7.6862998
S 1.77517 10.0161695 7.6240902
S -0.02741 6.4874301 7.59021
S 4.8311901 10.8410798 7.60845
S 4.6127801 6.7695599 1.5566
S 3.8027599 9.4278002 1.5756901
S 1.47269 6.06143 1.4399801
S 0.7807001 8.8354702 1.34767
S 3.3133199 7.6075101 10.8622904
S 1.77509 10.0169201 10.92375
S -0.02441 6.4912801 10.9563398
S 4.8259101 10.8399296 10.94244
S 4.5545903 6.8882098 4.60673
S 3.8255501 9.5380297 4.6946602
S 1.51972 6.1052399 4.7392802
S 0.79087 8.8726102 4.8573198


==> anc/ReaxFF-relaxed/Mo-substitution/Sheared-xy/Mo_xy_shear_79.xyz <==
48
Frame 221 cell_orig -0.06569 0.55678 1.3429901 cell_vec1 6.38448 0.0 0.0 cell_vec2 0.0 10.1896601 0.0 cell_vec3 0.0 0.0 9.5748101 pbc 0 0 0
Ni 6.0353899 2.1678 2.93929
Mo 5.1055398 4.90228 3.16049
Mo 3.2420101 1.9172602 3.1043401
Mo 1.81255 4.4706102 3.1205399
Mo 1.64427 0.59239 9.2721796
Mo -0.06569 3.0214701 9.2669497
Mo 4.7964502 1.21903 9.2764902
Mo 3.0990701 3.6802399 9.27705
S 6.31879 2.4150601 7.6301599
S 4.93989 4.9859 7.6736303
S 3.19362 1.83575 7.6426602
S 1.8234201 4.3999601 7.69169
S 1.61228 0.55678 1.60983
S 0.24647 3.0103099 1.64081
S 4.5409398 1.07557 1.3429901
S 3.2431901 3.7003501 1.54458
S 6.31601 2.4139199 10.9178
S 4.9445 4.9861898 10.8705598
S 3.1906099 1.83626 10.90656
S 1.8108701 4.3947101 10.8560696
S 1.4370901 0.91394 4.4860902
S 0.28354 3.5479801 4.8586798
S 4.72748 1.2459 4.7985502
S 3.24124 3.72156 4.6902399
Ni 3.3329799 7.14114 2.95199
Mo 2.08899 10.0039501 3.16675
Mo 0.54496 7.0985298 3.1099899
Mo 5.1440101 10.74644 3.1289501
Mo 4.8565302 6.8154202 9.2718697
Mo 3.4862299 9.3525601 9.2690296
Mo 1.70958 6.1946802 9.27355
Mo 0.32966 8.7529602 9.2739496
S 3.5664301 7.5478702 7.68816
S 1.98243 10.0292997 7.63973
S 0.37383 6.8892498 7.69102
S 5.1605301 10.6444197 7.6451202
S 4.9993902 6.6230502 1.58014
S 3.83179 9.2172499 1.68465
S 1.73592 6.1902599 1.40151
S 0.57814 8.8730498 1.4925601
S 3.5675299 7.5476399 10.8550196
S 1.98716 10.0267 10.9022102
S 0.3726 6.8896198 10.8530102
S 5.1518798 10.6394596 10.9027596
S 4.8600798 6.9530502 4.51856
S 3.8854202 9.5706997 4.7091999
S 1.91037 6.3129802 4.7448402
S 0.58094 8.9084396 4.75418


==> anc/ReaxFF-relaxed/Mo-substitution/Sheared-xy/Mo_xy_shear_84.xyz <==
48
Frame 223 cell_orig -0.00716 0.75011 1.39156 cell_vec1 6.3180404 0.0 0.0 cell_vec2 0.0 9.6599503 0.0 cell_vec3 0.0 0.0 9.5097008 pbc 0 0 0
Ni 6.08009 1.91923 2.94765
Mo 4.9369898 4.8063202 3.1280401
Mo 3.1981101 1.89535 3.14129
Mo 1.67035 4.5195298 3.1124301
Mo 1.5225001 0.75011 9.2758398
Mo 6.2270298 3.9914702 9.2708798
Mo 4.70923 1.06855 9.2783003
Mo 3.0432501 3.6888399 9.2750902
S 6.3108802 2.14814 7.6503401
S 4.7780299 4.7765398 7.6591501
S 3.1159999 1.84536 7.6529103
S 1.6097601 4.4891901 7.6643801
S 1.5071401 0.76276 1.60244
S -0.00716 3.24965 1.6324101
S 4.5704999 0.98737 1.39156
S 3.17749 3.68449 1.54934
S 6.3092399 2.1519599 10.9012604
S 4.78267 4.7716198 10.8890896
S 3.1128199 1.84927 10.8984098
S 1.60196 4.48316 10.8835802
S 1.36888 1.01928 4.5153599
S 0.07121 3.7265501 4.7839699
S 4.7365098 1.16352 4.7420998
S 3.18309 3.7269299 4.6966801
Ni 3.11163 7.1647401 2.96733
Mo 1.7633 10.0468597 3.1336701
Mo 0.14807 7.1463299 3.15101
Mo 4.8899598 10.4100599 3.10393
Mo 4.7308998 6.6298099 9.2765799
Mo 3.19507 9.2496205 9.2698603
Mo 1.54148 6.3115101 9.2758503
Mo 0.00473 8.9317102 9.2730103
S 3.2890999 7.42483 7.66117
S 1.6682301 10.0475798 7.65096
S 0.10128 7.08669 7.6612401
S 4.8653698 10.3418303 7.6524101
S 4.8080201 6.5768099 1.57313
S 3.37518 9.1139097 1.63209
S 1.5322501 6.2727199 1.4395
S 0.15761 8.9611798 1.54125
S 3.2876501 7.42835 10.8871498
S 1.6717 10.0426903 10.8941202
S 0.0991 7.08918 10.8863002
S 4.85988 10.3343697 10.8966398
S 4.6910701 6.8522302 4.5604501
S 3.42168 9.4626398 4.7115503
S 1.68381 6.4182301 4.71944
S 0.14357 9.0175896 4.7093902


==> anc/ReaxFF-relaxed/Mo-substitution/Sheared-xy/Mo_xy_shear_90.xyz <==
48
Frame 225 cell_orig 1.2669701 0.93097 1.52638 cell_vec1 4.83499 0.0 0.0 cell_vec2 0.0 9.2474594 0.0 cell_vec3 0.0 0.0 9.3632307 pbc 0 0 0
Ni 6.1008902 1.86146 3.1180101
Mo 4.50772 4.6343599 3.1032701
Mo 2.8980702 1.84424 3.1043899
Mo 1.29071 4.63273 3.1049199
Mo 1.30101 0.93109 9.2652998
Mo 6.1009302 3.70277 9.2656002
Mo 4.50105 0.93097 9.2655697
Mo 2.90099 3.70311 9.2665596
S 6.1019602 1.85373 7.6435099
S 4.50101 4.6267901 7.6424399
S 2.9015 1.85461 7.64253
S 1.30105 4.62673 7.6416898
S 1.2669701 0.9494 1.56654
S 6.0996099 3.6634801 1.56673
S 4.5374398 0.95035 1.56984
S 2.8959302 3.7033 1.52638
S 6.1008601 1.8551 10.8891698
S 4.5014901 4.6275902 10.8890104
S 2.90099 1.85383 10.88898
S 1.29942 4.6281901 10.8879806
S 1.27868 0.94414 4.6490002
S 6.1003799 3.6798899 4.6521602
S 4.5334001 0.95208 4.6484599
S 2.8970102 3.7033501 4.6816001
Ni 2.9001602 7.4056401 3.1169701
Mo 1.30747 10.1784296 3.1017201
Mo 6.0977802 7.3885198 3.1043401
Mo 4.4904099 10.1768904 3.10478
Mo 4.5007701 6.4749599 9.2649698
Mo 2.90078 9.2470102 9.2645998
Mo 1.3011 6.4754801 9.2646198
Mo 6.1007299 9.2471304 9.2678099
S 2.9012002 7.39854 7.6418801
S 1.30098 10.1711102 7.6415301
S 6.1013398 7.3986802 7.6433401
S 4.5012298 10.1712799 7.6423702
S 4.4661799 6.4935999 1.56696
S 2.89918 9.2073498 1.5651
S 1.3372101 6.4949498 1.56817
S 6.0956702 9.2469902 1.5264501
S 2.9005102 7.3993001 10.8878604
S 1.30089 10.1721497 10.8878498
S 6.1004801 7.3976402 10.8896104
S 4.4988399 10.1723299 10.88865
S 4.4784198 6.48874 4.6494599
S 2.9001 9.2244501 4.6505199
S 1.3333 6.4965 4.6471501
S 6.0970001 9.2474499 4.6818099


==> anc/ReaxFF-relaxed/Mo-substitution/Sheared-xy/Mo_xy_shear_96.xyz <==
48
Frame 227 cell_orig 0.04506 0.7257 1.39191 cell_vec1 6.3800397 0.0 0.0 cell_vec2 0.0 9.6726094 0.0 cell_vec3 0.0 0.0 9.5065108 pbc 0 0 0
Ni 0.488 1.91002 2.94823
Mo 4.8979202 4.5068498 3.1133299
Mo 3.3701999 1.8827 3.1417501
Mo 1.63173 4.79454 3.1258099
Mo 1.88936 1.04635 9.2779198
Mo 0.36852 3.97151 9.2686701
Mo 5.0778098 0.7257 9.2762699
Mo 3.5525301 3.6660199 9.2749996
S 0.28731 2.1226399 7.6487599
S 4.98486 4.4681301 7.6651702
S 3.4800799 1.8268 7.6535402
S 1.81821 4.7581201 7.6578899
S 1.9977 0.97672 1.39191
S 0.20101 3.87674 1.63181
S 5.0634499 0.74979 1.6040401
S 3.3926201 3.67204 1.54943
S 0.28609 2.12661 10.8984204
S 4.99086 4.4625201 10.8844204
S 3.48242 1.83086 10.89779
S 1.81188 4.7530899 10.8879404
S 1.83102 1.15021 4.7416501
S 0.12056 4.34901 4.7816201
S 5.1975002 1.00389 4.51788
S 3.38427 3.7149101 4.6964302
Ni 3.4568901 7.1568198 2.97103
Mo 1.6789 10.3983097 3.1024499
Mo 0.04506 7.7729101 3.1513
Mo 4.8058701 10.0348597 3.13307
Mo 5.05263 6.28865 9.2764197
Mo 3.4051299 9.2291498 9.2697897
Mo 1.86631 6.6079102 9.2754202
Mo 0.21943 9.5419197 9.2727003
S 3.3104701 7.4023199 7.6602102
S 1.74184 10.3133202 7.6510301
S 0.12018 7.70575 7.6598101
S 4.9281002 10.0220499 7.6524401
S 5.0356998 6.2613502 1.44259
S 3.1956699 9.1024399 1.6309001
S 1.76386 6.56492 1.57321
S 6.41399 8.9483806 1.54316
S 3.31036 7.4055801 10.88756
S 1.7455601 10.3055 10.89561
S 0.12008 7.7082901 10.8869104
S 4.92306 10.0181799 10.8938704
S 4.8839598 6.4049802 4.7208801
S 3.1478801 9.4438296 4.70647
S 1.87546 6.8368402 4.56107
S 6.4250999 9.00529 4.7108798


==> anc/ReaxFF-relaxed/Mo-substitution/Triaxial-strain/Mo-tri-0.xyz <==
48
Frame 21 cell_orig 1.26613 0.93111 1.5257401 cell_vec1 4.8352499 0.0 0.0 cell_vec2 0.0 9.2474995 0.0 cell_vec3 0.0 0.0 9.3629799 pbc 0 0 0
Ni 6.1008801 1.86104 3.1178801
Mo 4.5074301 4.6345101 3.1029899
Mo 2.8983902 1.84441 3.1040299
Mo 1.29063 4.6326399 3.10497
Mo 1.3009501 0.93117 9.26476
Mo 6.10078 3.7028401 9.2653103
Mo 4.50141 0.93111 9.2652397
Mo 2.90096 3.7030499 9.2662001
S 6.1013799 1.85491 7.6421099
S 4.5014601 4.62635 7.6422301
S 2.9015702 1.85469 7.64221
S 1.30075 4.62708 7.64222
S 1.26613 0.94939 1.5666
S 6.0992498 3.6627801 1.5662201
S 4.5374398 0.9502 1.5691
S 2.89616 3.70348 1.5261001
S 6.1007099 1.8548502 10.8882198
S 4.5015702 4.6279803 10.8887196
S 2.90076 1.85421 10.88859
S 1.29959 4.6279202 10.8883306
S 1.27881 0.94458 4.6492601
S 6.1001101 3.68082 4.651
S 4.5338202 0.95242 4.6479998
S 2.8975502 3.70311 4.68148
Ni 2.9006702 7.4057899 3.11724
Mo 1.30739 10.1786099 3.10185
Mo 6.0980802 7.3885102 3.1040399
Mo 4.4905701 10.1767702 3.10495
Mo 4.50067 6.4751702 9.2650004
Mo 2.90066 9.24718 9.26474
Mo 1.3007801 6.4754601 9.2644301
Mo 6.1005302 9.2473202 9.2657604
S 2.90147 7.39848 7.64187
S 1.30076 10.1709204 7.6420102
S 6.1009698 7.3983998 7.64181
S 4.5009599 10.1714602 7.6420498
S 4.4667001 6.4933 1.56673
S 2.89908 9.2077599 1.5654
S 1.3377301 6.49471 1.56896
S 6.0956001 9.2469597 1.5257401
S 2.90065 7.3990998 10.8877296
S 1.30114 10.1722298 10.8881904
S 6.1008902 7.3978601 10.8883
S 4.49893 10.1722202 10.8883896
S 4.4782501 6.4882102 4.6494599
S 2.89957 9.2247105 4.6506701
S 1.33296 6.4970198 4.6477599
S 6.09759 9.2475596 4.6810999


==> anc/ReaxFF-relaxed/Mo-substitution/Triaxial-strain/Mo-tri-c10.xyz <==
48
Frame 17 cell_orig 0.1723 0.83667 1.21683 cell_vec1 4.3487001 0.0 0.0 cell_vec2 0.0 8.3248301 0.0 cell_vec3 0.0 0.0 8.7176094 pbc 0 0 0
Ni 0.1723 1.68248 2.7990201
Mo 4.5209999 4.1715102 2.79457
Mo 3.06777 1.65412 2.7948401
Mo 1.61508 4.17135 2.7946801
Mo 1.62936 0.83667 8.3397303
Mo 0.18736 3.3349099 8.3400698
Mo 4.50593 0.83693 8.3398304
Mo 3.06775 3.33254 8.34058
S 0.18779 1.66964 6.7488599
S 4.5078802 4.16434 6.74646
S 3.0678201 1.6690901 6.74574
S 1.6279301 4.1641302 6.7452503
S 1.6187001 0.84219 1.2197
S 0.18899 3.32637 1.21699
S 4.5152898 0.84018 1.21849
S 3.06903 3.3312099 1.22658
S 0.18703 1.6697001 9.9306602
S 4.5076199 4.1650701 9.9341202
S 3.06707 1.66873 9.9344398
S 1.6276 4.1642299 9.9340802
S 1.6207401 0.84198 4.3719201
S 0.18968 3.3279901 4.3744102
S 4.5164299 0.84076 4.3727698
S 3.06971 3.3315001 4.3639598
Ni 3.05181 6.6725502 2.79864
Mo 1.64072 9.1614704 2.79404
Mo 0.18765 6.6438699 2.7938099
Mo 4.4948802 9.1615 2.79475
Mo 4.5093098 5.8265801 8.33955
Mo 3.0673399 8.3244696 8.3393402
Mo 1.62554 5.82688 8.33914
Mo 0.18762 8.3221102 8.3397999
S 3.0676501 6.65941 6.7484398
S 1.628 9.1541004 6.7460199
S 0.18762 6.6589298 6.7452798
S 4.5081501 9.1538296 6.7454
S 4.4987998 5.8322902 1.2199301
S 3.06915 8.3162699 1.21683
S 1.63534 5.8298602 1.21788
S 0.18913 8.3210898 1.22594
S 3.0671899 6.6597801 9.93003
S 1.62781 9.1547403 9.9334498
S 0.18717 6.6584602 9.9339504
S 4.5078502 9.1542597 9.93392
S 4.5006099 5.8315902 4.37184
S 3.0696199 8.31777 4.37462
S 1.63628 5.83074 4.3723002
S 0.18959 8.3213997 4.3635602


==> anc/ReaxFF-relaxed/Mo-substitution/Triaxial-strain/Mo-tri-c15.xyz <==
48
Frame 15 cell_orig 0.17428 0.78717 1.16101 cell_vec1 4.0923901 0.0 0.0 cell_vec2 0.0 7.8650498 0.0 cell_vec3 0.0 0.0 8.2004404 pbc 0 0 0
Ni 0.17428 1.58066 2.64181
Mo 4.2666702 3.93959 2.6398001
Mo 2.8964802 1.56528 2.6401
Mo 1.52747 3.9386102 2.63959
Mo 1.53826 0.79099 7.8761502
Mo 0.17702 3.14922 7.8765402
Mo 4.25632 0.79129 7.8765802
Mo 2.8973 3.1477001 7.8772402
S 0.177 1.57752 6.39113
S 4.2570601 3.93349 6.4053402
S 2.8970302 1.57548 6.4041
S 1.53703 3.93323 6.40621
S 1.53554 0.78833 1.16365
S 0.17647 3.16031 1.16108
S 4.2555699 0.78717 1.16163
S 2.8964902 3.1448901 1.18425
S 0.17663 1.5775501 9.3614502
S 4.2568498 3.9337202 9.3484898
S 2.8966502 1.57524 9.3495197
S 1.53683 3.9333302 9.3470698
S 1.5362801 0.78866 4.1174598
S 0.17681 3.1620901 4.1199699
S 4.25629 0.78776 4.1194501
S 2.8968302 3.14539 4.0957999
Ni 2.89413 6.2933698 2.6414101
Mo 1.54651 8.6522198 2.63918
Mo 0.17623 6.2778301 2.6394501
Mo 4.2473102 8.6512499 2.6397801
Mo 4.2583099 5.5035701 7.8764602
Mo 2.89689 7.8618598 7.8758602
Mo 1.53627 5.50382 7.8761002
Mo 0.17716 7.86027 7.87639
S 2.89688 6.29004 6.3910298
S 1.53701 8.6462097 6.40481
S 0.17686 6.2880101 6.4038701
S 4.25704 8.6458998 6.4060402
S 4.2554002 5.5009699 1.1635
S 2.8962 7.8730998 1.16101
S 1.53537 5.4998203 1.16123
S 0.17618 7.8575402 1.18379
S 2.89655 6.2902699 9.36133
S 1.53667 8.6462899 9.3480396
S 0.17652 6.2879 9.3491001
S 4.25669 8.6459198 9.3469601
S 4.2560601 5.5013299 4.1175699
S 2.89662 7.87461 4.1199398
S 1.5360301 5.5003801 4.1191602
S 0.17659 7.8578602 4.0953898


==> anc/ReaxFF-relaxed/Mo-substitution/Triaxial-strain/Mo-tri-c5.xyz <==
48
Frame 19 cell_orig 1.33392 0.87834 1.30599 cell_vec1 4.5931702 0.0 0.0 cell_vec2 0.0 8.7993498 0.0 cell_vec3 0.0 0.0 9.2121601 pbc 0 0 0
Ni 5.9270902 1.76772 2.95594
Mo 4.42873 4.4101901 2.9491502
Mo 2.88514 1.73571 2.95016
Mo 1.34113 4.4106398 2.9495202
Mo 1.37637 0.87834 8.8021603
Mo 5.9264398 3.52968 8.8024702
Mo 4.3958902 0.87854 8.8022499
Mo 2.8863002 3.51773 8.8035603
S 5.92687 1.76219 7.0852399
S 4.40727 4.3959298 7.1256399
S 2.88679 1.76032 7.1256199
S 1.36524 4.3962898 7.1254802
S 1.33392 0.90263 1.35828
S 5.92552 3.4835501 1.35863
S 4.4383898 0.90354 1.36105
S 2.88447 3.5177601 1.30601
S 5.9264002 1.76168 10.5181504
S 4.40832 4.39674 10.4799605
S 2.88623 1.75957 10.47964
S 1.36387 4.3968101 10.4795199
S 1.3386001 0.90159 4.5467901
S 5.9268098 3.4897299 4.5468998
S 4.4357701 0.90278 4.5426502
S 2.88496 3.51879 4.5935502
Ni 2.88657 7.03477 2.9559802
Mo 1.3885 9.6772805 2.94904
Mo 5.9248 7.00282 2.94989
Mo 4.3808599 9.6776896 2.94979
Mo 4.4162302 6.1455102 8.8022003
Mo 2.8858 8.7967997 8.8019696
Mo 1.35602 6.14536 8.8018503
Mo 5.9261198 8.78508 8.80336
S 2.88655 7.0289898 7.0850501
S 1.36694 9.6632004 7.1255798
S 5.9261298 7.0272698 7.1251102
S 4.4050398 9.6637297 7.1252999
S 4.37357 6.1697502 1.35841
S 2.8852402 8.7502699 1.35898
S 1.39793 6.1703301 1.36007
S 5.9239702 8.7850104 1.30599
S 2.88605 7.0289202 10.5176602
S 1.36771 9.6637097 10.4791899
S 5.9261098 7.02633 10.47995
S 4.4033499 9.6639004 10.4798403
S 4.3787999 6.16888 4.5465002
S 2.88668 8.7568598 4.5467501
S 1.39583 6.16956 4.5425701
S 5.9246002 8.7853899 4.5935202


==> anc/ReaxFF-relaxed/Mo-substitution/Triaxial-strain/Mo-tri-t10.xyz <==
48
Frame 25 cell_orig 1.20491 0.92672 1.94594 cell_vec1 5.4498301 0.0 0.0 cell_vec2 0.0 10.43221 0.0 cell_vec3 0.0 0.0 9.8158598 pbc 0 0 0
Ni 6.0413098 2.3580799 3.42078
Mo 5.1019201 5.2598 3.3678899
Mo 3.0599401 1.72154 3.4691899
Mo 1.20491 5.1518998 3.41818
Mo 1.31988 1.01878 10.1910696
Mo 6.6040502 4.05899 10.19168
Mo 4.8484702 1.01905 10.1912699
Mo 3.0846901 4.0638599 10.1908703
S 6.6041198 2.0321801 8.6209202
S 4.8442998 5.0801301 8.6226702
S 3.0845699 2.0325999 8.6222096
S 1.32466 5.0803599 8.6226597
S 1.46743 0.92672 1.9828
S 6.6547399 4.04179 1.96818
S 4.8239599 0.9932 1.98358
S 3.08546 4.02314 1.94596
S 6.6042199 2.03193 11.7617998
S 4.8436098 5.0802102 11.7600203
S 3.0841999 2.0332601 11.7598105
S 1.32508 5.0802598 11.7597904
S 1.47022 0.94099 4.85072
S 6.6134 4.0978398 4.85488
S 4.8874602 0.98504 4.8714
S 3.1218 4.0879698 4.89082
Ni 2.5209301 8.4570904 3.4198301
Mo 1.5819301 11.3589296 3.3673301
Mo 6.5794802 7.8200698 3.46873
Mo 4.7248802 11.2503996 3.4186499
Mo 4.84061 7.11695 10.1913099
Mo 3.0838699 10.1576099 10.1910801
Mo 1.32795 7.1179199 10.1911097
Mo 6.6040702 10.1621304 10.1909399
S 3.0840199 8.1306601 8.6207896
S 1.32355 11.17875 8.6224404
S 6.60423 8.1311703 8.6222096
S 4.84483 11.1789103 8.6225004
S 4.98698 7.02493 1.98293
S 3.13468 10.1410503 1.96773
S 1.30353 7.09202 1.9830102
S 6.6048398 10.12187 1.94594
S 3.0837901 8.1309404 11.7615605
S 1.32326 11.1788197 11.7596703
S 6.60429 8.1314697 11.7599297
S 4.8446202 11.1785898 11.7596703
S 4.9903698 7.0395002 4.8509302
S 3.0927 10.1964397 4.85461
S 1.36732 7.0841398 4.87071
S 6.6418 10.1866598 4.8905002


==> anc/ReaxFF-relaxed/Mo-substitution/Triaxial-strain/Mo-tri-t15.xyz <==
48
Frame 27 cell_orig 1.28667 0.89515 2.1310599 cell_vec1 5.7737398 0.0 0.0 cell_vec2 0.0 10.9766502 0.0 cell_vec3 0.0 0.0 10.0723 pbc 0 0 0
Ni 6.3429098 2.5238199 3.5697501
Mo 5.5548201 5.49577 3.4935901
Mo 3.3768001 1.71951 3.6631301
Mo 1.28667 5.44345 3.57298
Mo 1.5058301 1.0635099 10.6525603
Mo 7.0331502 4.23947 10.6533003
Mo 5.2024698 1.06542 10.6528902
Mo 3.35551 4.2483702 10.6526604
S 7.0337801 2.12274 9.1025
S 5.1938901 5.3097 9.1053305
S 3.3548701 2.12341 9.1055603
S 1.5148701 5.31004 9.1057196
S 1.7837401 0.90505 2.13111
S 7.04459 4.24893 2.15186
S 5.1020799 1.06233 2.1826701
S 3.35745 4.2214499 2.1939299
S 7.0339499 2.12236 12.2033596
S 5.19347 5.3101301 12.2003698
S 3.3543701 2.1238699 12.1997604
S 1.51499 5.3106299 12.1997299
S 1.8052 0.89515 5.0404801
S 6.99262 4.3221998 4.9633002
S 5.20998 1.0510401 4.99326
S 3.3803899 4.2599001 4.95894
Ni 2.66276 8.8997098 3.5690899
Mo 1.87473 11.8718004 3.49329
Mo 7.0566602 8.0954399 3.6628001
Mo 4.9666 11.8192396 3.5733099
Mo 5.18781 7.43922 10.6524802
Mo 3.3511901 10.6158104 10.6525097
Mo 1.52053 7.4414702 10.6522198
Mo 7.0362401 10.6237297 10.6525202
S 3.3534 8.4987698 9.1022797
S 1.51306 11.6855698 9.1048603
S 7.0348701 8.4993 9.1049204
S 5.1951199 11.6866398 9.1058197
S 5.4636202 7.2807202 2.1310599
S 3.3643799 10.6250897 2.1516099
S 1.42154 7.43852 2.1821401
S 7.0369902 10.5973501 2.1938701
S 3.35302 8.4988404 12.2025003
S 1.5131001 11.6855698 12.2002096
S 7.0345602 8.4991598 12.1997995
S 5.19488 11.6862898 12.19946
S 5.4846802 7.2713699 5.0400901
S 3.3120101 10.6979704 4.96311
S 1.53 7.4270902 4.9928098
S 7.06041 10.6354504 4.95887


==> anc/ReaxFF-relaxed/Mo-substitution/Triaxial-strain/Mo-tri-t5.xyz <==
48
Frame 23 cell_orig 1.29536 0.97773 1.6869201 cell_vec1 5.1110001 0.0 0.0 cell_vec2 0.0 9.74543 0.0 cell_vec3 0.0 0.0 9.6101895 pbc 0 0 0
Ni 6.40627 1.95336 3.27107
Mo 4.7940798 4.90168 3.2586
Mo 3.0427599 1.86676 3.2613299
Mo 1.29536 4.89992 3.2604401
Mo 1.3656501 0.97783 9.7283802
Mo 6.40621 3.8876902 9.7287503
Mo 4.7267499 0.97773 9.7287998
Mo 3.04616 3.8880402 9.7293597
S 6.4063602 1.9473702 8.1602097
S 4.7262302 4.8582702 8.16113
S 3.04667 1.94771 8.1610699
S 1.36624 4.8579402 8.1609201
S 1.3075401 1.00983 1.82189
S 6.4036398 3.8190601 1.8224401
S 4.78511 1.01252 1.8248101
S 3.0407801 3.88905 1.6873
S 6.4061999 1.9472 11.2971096
S 4.7265702 4.8586502 11.2967301
S 3.0457201 1.94694 11.2966604
S 1.36506 4.85852 11.2965803
S 1.3182 1.00703 4.7056799
S 6.4053102 3.83424 4.70606
S 4.7834101 1.01336 4.7028399
S 3.0425601 3.89021 4.8316999
Ni 3.04655 7.7749701 3.2701099
Mo 1.43407 10.7231598 3.25768
Mo 6.4025202 7.6880999 3.2610099
Mo 4.6550799 10.7210598 3.26051
Mo 4.7253299 6.7989602 9.7284298
Mo 3.0455201 9.7090597 9.7281504
Mo 1.36624 6.7990799 9.72824
Mo 6.40555 9.7096501 9.7284804
S 3.0458 7.7687898 8.1597996
S 1.3660801 10.6800499 8.1605101
S 6.40623 7.7688298 8.1605396
S 4.7258201 10.6796303 8.1606503
S 4.6676302 6.8304701 1.82159
S 3.04352 9.64081 1.8216501
S 1.42482 6.8340402 1.8243801
S 6.4000101 9.7098904 1.6869201
S 3.0454099 7.76893 11.2966204
S 1.36629 10.6801205 11.2961102
S 6.4054299 7.7683602 11.2962704
S 4.72541 10.6799298 11.29634
S 4.67798 6.8284302 4.70573
S 3.0448201 9.6557598 4.7056098
S 1.42363 6.8354001 4.7022901
S 6.4018002 9.7113705 4.8313999


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-x-strain/Mo-x-0.xyz <==
48
Frame 35 cell_orig 1.26625 0.93081 1.5259201 cell_vec1 4.8355899 0.0 0.0 cell_vec2 0.0 9.2477198 0.0 cell_vec3 0.0 0.0 9.3627997 pbc 0 0 0
Ni 6.1005402 1.861 3.11812
Mo 4.5074501 4.6343003 3.1029999
Mo 2.8980402 1.84419 3.1040299
Mo 1.29046 4.6327 3.1047101
Mo 1.30082 0.93094 9.2650204
Mo 6.1009002 3.70292 9.2652502
Mo 4.5013099 0.93081 9.2652397
Mo 2.9008902 3.7028401 9.2661505
S 6.10184 1.8543 7.6422501
S 4.5010801 4.6268101 7.6422601
S 2.90178 1.85413 7.6423002
S 1.3007801 4.62709 7.6422301
S 1.26625 0.94932 1.56681
S 6.0990901 3.6627701 1.56619
S 4.5378399 0.95063 1.56918
S 2.89617 3.7029701 1.52612
S 6.1009002 1.85498 10.8881798
S 4.5016299 4.6280599 10.8887196
S 2.90037 1.85375 10.88859
S 1.29951 4.6283698 10.8885098
S 1.27894 0.94399 4.6494298
S 6.1005101 3.68067 4.6510501
S 4.5332098 0.95211 4.6480899
S 2.89728 3.70363 4.6813002
Ni 2.9005002 7.4055801 3.1168001
Mo 1.30766 10.1785297 3.10221
Mo 6.0980301 7.3887401 3.10413
Mo 4.4904499 10.1766396 3.10497
Mo 4.5009098 6.4749699 9.2650995
Mo 2.9007002 9.2469397 9.2644901
Mo 1.3010401 6.4752798 9.2647801
Mo 6.1008101 9.2472096 9.2656098
S 2.9015502 7.3986702 7.6419301
S 1.30093 10.1712904 7.64186
S 6.1013699 7.3989301 7.6419201
S 4.5012498 10.1714201 7.6419602
S 4.4664102 6.4935799 1.56667
S 2.8995 9.2076702 1.56527
S 1.33701 6.4945998 1.56872
S 6.0959802 9.2471304 1.5259201
S 2.90066 7.3989701 10.8877802
S 1.30089 10.1719599 10.88826
S 6.10043 7.3977299 10.8883696
S 4.4995299 10.1718197 10.8882504
S 4.4784498 6.4888301 4.6492601
S 2.8996 9.2248201 4.6507802
S 1.33365 6.4969001 4.6476202
S 6.0974598 9.2477598 4.6812401


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-x-strain/Mo-x-c10.xyz <==
48
Frame 31 cell_orig 1.32745 0.92199 1.44371 cell_vec1 4.3494101 0.0 0.0 cell_vec2 0.0 9.1989098 0.0 cell_vec3 0.0 0.0 9.5555601 pbc 0 0 0
Ni 5.6768599 2.04263 3.1087999
Mo 4.2591901 4.56599 3.1045799
Mo 2.79705 1.76739 3.1075001
Mo 1.32745 4.56882 3.1045699
Mo 1.35158 0.99336 9.2658196
Mo 5.67202 3.76261 9.2664404
Mo 4.23243 0.99318 9.2665701
Mo 2.7920401 3.7637701 9.2667999
S 5.6722398 1.80584 7.5334301
S 4.2321501 4.5762701 7.5351901
S 2.7922299 1.79986 7.53371
S 1.35214 4.5760498 7.5344701
S 1.32973 0.93364 1.4733501
S 5.6735001 3.76368 1.46556
S 4.2370901 0.92199 1.47262
S 2.7934799 3.6602199 1.44389
S 5.6719599 1.80601 10.9992704
S 4.2317701 4.5766402 10.9984102
S 2.79193 1.79967 10.9990102
S 1.35175 4.5766001 10.9974298
S 1.34202 0.92738 4.7400198
S 5.6750798 3.77067 4.7477999
S 4.24929 0.9283 4.7406802
S 2.7950599 3.6622601 4.7674499
Ni 2.7962001 7.5867901 3.1087101
Mo 1.37886 10.1103802 3.10392
Mo 5.6766901 7.3115602 3.1071501
Mo 4.2072301 10.1128998 3.1050401
Mo 4.2316198 6.5374198 9.2664404
Mo 2.7918401 9.3067598 9.2657204
Mo 1.35235 6.53752 9.2653999
Mo 5.6718302 9.3082199 9.2667198
S 2.7922499 7.3499098 7.5331102
S 1.35199 10.1204004 7.5344301
S 5.6722799 7.3443399 7.5334802
S 4.2320099 10.1209002 7.5349398
S 4.2093701 6.4777298 1.4734401
S 2.7927599 9.3081999 1.46506
S 1.3566901 6.4658299 1.47225
S 5.6727801 9.2043696 1.44371
S 2.79156 7.3501201 10.9988298
S 1.35174 10.1208897 10.9978104
S 5.6715999 7.3436999 10.9987602
S 4.23176 10.1208496 10.9976102
S 4.22189 6.4712601 4.7399903
S 2.79473 9.3150396 4.7477999
S 1.36908 6.4725299 4.7406202
S 5.6747599 9.20683 4.76722


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-x-strain/Mo-x-c15.xyz <==
48
Frame 29 cell_orig 0.16012 0.93763 1.3639801 cell_vec1 4.1173701 0.0 0.0 cell_vec2 0.0 9.1913805 0.0 cell_vec3 0.0 0.0 9.57442 pbc 0 0 0
Ni 0.16067 1.94488 3.1082201
Mo 4.2774902 4.58461 3.1076801
Mo 2.8826002 1.7502901 3.1053701
Mo 1.48708 4.5836902 3.1063199
Mo 1.52113 1.01855 9.2661696
Mo 0.16039 3.79034 9.26653
Mo 4.2395702 1.01869 9.2663498
Mo 2.8803502 3.7911999 9.2661696
S 0.16038 1.79311 7.5942402
S 4.2404399 4.5595999 7.5989199
S 2.8804 1.77983 7.59969
S 1.5204001 4.5587201 7.5988798
S 1.51445 0.94549 1.45066
S 0.16165 3.7655001 1.52045
S 4.2409301 0.93763 1.43935
S 2.88169 3.6868801 1.36437
S 0.16027 1.79306 10.9384004
S 4.2403698 4.55999 10.9340802
S 2.8803102 1.7796 10.9327602
S 1.52035 4.5584002 10.9335004
S 1.5166301 0.94539 4.7642999
S 0.16182 3.7748001 4.6989799
S 4.2431998 0.94247 4.7705002
S 2.88185 3.68764 4.84271
Ni 2.8805202 7.4893198 3.10811
Mo 1.55729 10.1290102 3.1069601
Mo 0.1624 7.29457 3.1049299
Mo 4.2070398 10.1279097 3.1071
Mo 4.2411199 6.5628 9.2664604
Mo 2.8803402 9.3345604 9.2657204
Mo 1.5195301 6.5629702 9.2659598
Mo 0.16023 9.3354797 9.2650499
S 2.88037 7.33705 7.5940299
S 1.5203901 10.1044903 7.5980602
S 0.16035 7.3238301 7.5992699
S 4.2404099 10.1026897 7.5984998
S 4.2341499 6.4895602 1.45116
S 2.88151 9.3100596 1.52052
S 1.5205701 6.48206 1.43838
S 0.16149 9.2309904 1.3639801
S 2.8801702 7.3371701 10.9380704
S 1.5202301 10.1039 10.93326
S 0.16012 7.3246102 10.9324398
S 4.2402802 10.1026497 10.9330502
S 4.23666 6.4894901 4.7645998
S 2.8815502 9.3188496 4.6989699
S 1.52317 6.4869399 4.76964
S 0.16151 9.2321701 4.8421302


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-x-strain/Mo-x-c5.xyz <==
48
Frame 33 cell_orig 0.17647 0.92966 1.44804 cell_vec1 4.6273604 0.0 0.0 cell_vec2 0.0 9.2256498 0.0 cell_vec3 0.0 0.0 9.4952402 pbc 0 0 0
Ni 0.18114 2.01419 3.10916
Mo 4.7438503 4.5907998 3.1052699
Mo 3.21678 1.79167 3.10691
Mo 1.69255 4.5901699 3.10446
Mo 1.6997201 0.95108 9.2663603
Mo 0.17983 3.7226 9.2660599
Mo 4.7404499 0.95106 9.2669497
Mo 3.2198501 3.7223201 9.2664499
S 0.18032 1.83892 7.5901599
S 4.7389598 4.6106401 7.5897699
S 3.2202001 1.8347501 7.5897899
S 1.7013101 4.6110101 7.5896702
S 1.6391 0.92966 1.53385
S 0.17879 3.7348101 1.44804
S 4.8038302 0.93321 1.53661
S 3.21818 3.64448 1.49155
S 0.1799 1.83942 10.94275
S 4.7386699 4.6106301 10.94271
S 3.2198901 1.83531 10.9432802
S 1.70036 4.6113401 10.9426204
S 1.6385 0.93064 4.6792999
S 0.17857 3.74297 4.76681
S 4.8032298 0.93459 4.67662
S 3.2172899 3.6461699 4.7193499
Ni 3.2209001 7.5585099 3.1091001
Mo 1.7037701 10.1350002 3.10464
Mo 0.17647 7.3358998 3.10639
Mo 4.73244 10.1345396 3.1047201
Mo 4.7395401 6.4952598 9.2662201
Mo 3.21983 9.2667599 9.2659702
Mo 1.70007 6.4953799 9.2658196
Mo 0.17977 9.2666502 9.2658005
S 3.2202201 7.3836599 7.5897198
S 1.69922 10.15487 7.5896602
S 0.18017 7.3790999 7.58918
S 4.7410202 10.1550102 7.5897899
S 4.6789198 6.4738002 1.53388
S 3.2188001 9.2792397 1.44805
S 1.7635601 6.4776502 1.53643
S 0.17758 9.18853 1.49136
S 3.21962 7.3834 10.9422598
S 1.69872 10.1549902 10.9425698
S 0.17971 7.37959 10.9427204
S 4.7407499 10.1553097 10.94275
S 4.6788202 6.4749098 4.6792698
S 3.2183001 9.2869702 4.7659402
S 1.76351 6.47889 4.6763802
S 0.17745 9.1901398 4.7191


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-x-strain/Mo-x-t10.xyz <==
48
Frame 39 cell_orig 0.37328 0.82309 1.4916801 cell_vec1 6.6793299 0.0 0.0 cell_vec2 0.0 9.4571009 0.0 cell_vec3 0.0 0.0 9.3572197 pbc 0 0 0
Ni 7.0526099 1.94329 2.8820902
Mo 5.8383298 4.73591 3.1437299
Mo 3.9729 1.8522 3.1228299
Mo 2.1454401 4.6759 3.12238
Mo 2.19313 0.88326 9.2739096
Mo 0.43239 3.6540301 9.2792301
Mo 5.7130699 0.88324 9.2828303
Mo 3.9539102 3.65569 9.2783804
S 0.43143 1.8522202 7.7091098
S 5.7144399 4.62182 7.7079301
S 3.9591802 1.8552902 7.7104998
S 2.1910701 4.62637 7.7095399
S 1.99658 1.1023901 1.8301801
S 0.37328 3.76403 1.57723
S 5.5440898 0.89826 1.49192
S 3.98289 3.75016 1.56005
S 0.43439 1.85227 10.8481504
S 5.7132402 4.6278701 10.8468104
S 3.94866 1.8542 10.8475104
S 2.1919 4.6226502 10.8488998
S 2.56404 0.82309 4.7800102
S 0.56915 3.4581201 4.4619298
S 5.8319202 0.95507 4.5715599
S 4.0086899 3.7216001 4.7048602
Ni 3.5325001 7.4878803 2.8815502
Mo 2.3182199 10.2801905 3.14309
Mo 0.4528 7.3965998 3.1222701
Mo 5.6656199 10.2199297 3.12216
Mo 5.7128601 6.42762 9.2744904
Mo 3.95191 9.1982803 9.2791996
Mo 2.1928001 6.42731 9.2823601
Mo 0.43352 9.1999397 9.2777701
S 3.9515 7.3965602 7.7091499
S 2.1946001 10.1656399 7.7074499
S 0.43813 7.39924 7.71027
S 5.71098 10.1709499 7.7094798
S 5.51652 6.6461602 1.83014
S 3.89355 9.3084698 1.5766701
S 2.02371 6.4426699 1.4916801
S 0.46282 9.2946501 1.55956
S 3.95379 7.3964601 10.8481904
S 2.1932399 10.1722698 10.8463498
S 0.42851 7.3985601 10.84729
S 5.7119398 10.1668501 10.8488398
S 6.08359 6.3673802 4.7799702
S 4.08951 9.0023804 4.4615202
S 2.3117199 6.4994202 4.57125
S 0.4888 9.2655802 4.70437


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-x-strain/Mo-x-t15.xyz <==
48
Frame 41 cell_orig 0.11325 0.86096 1.5666501 cell_vec1 6.8480802 0.0 0.0 cell_vec2 0.0 9.4839602 0.0 cell_vec3 0.0 0.0 9.2720194 pbc 0 0 0
Ni 6.96133 1.93063 3.04775
Mo 5.99336 4.8003102 3.12973
Mo 3.79355 1.84743 3.0887499
Mo 1.78422 4.61694 3.0827999
Mo 1.9677402 0.86499 9.2713204
Mo 0.1147 3.6336301 9.2740803
Mo 5.6500001 0.86096 9.27843
Mo 3.82406 3.6360801 9.2757902
S 0.12205 1.85903 7.7105899
S 5.65029 4.6293702 7.7072301
S 3.8173201 1.86092 7.7121902
S 1.96795 4.6325102 7.7149101
S 2.00912 1.07407 1.79663
S 0.15386 3.65763 1.6066001
S 5.5436902 0.90984 1.5670201
S 3.8276899 3.7395799 1.6118701
S 0.12589 1.85902 10.8381996
S 5.65098 4.6335402 10.8384705
S 3.81213 1.85914 10.8386698
S 1.96669 4.6307998 10.8381901
S 2.2025299 0.98871 4.56986
S 0.21356 3.5797301 4.5492502
S 5.58843 0.90784 4.5765801
S 3.8116701 3.7124 4.5899802
Ni 3.2813001 7.4748502 3.0471799
Mo 2.3134201 10.3449202 3.1291201
Mo 0.11325 7.39148 3.08798
Mo 5.46418 10.1611099 3.0827999
Mo 5.6493602 6.4087801 9.2712698
Mo 3.79805 9.1781101 9.2735701
Mo 1.96823 6.4057298 9.2779904
Mo 0.14001 9.1801205 9.2753801
S 3.80319 7.4033599 7.7104202
S 1.96959 10.1743698 7.7073002
S 0.13542 7.4050102 7.7117
S 5.6485901 10.1769304 7.7143402
S 5.6880698 6.61797 1.7970801
S 3.8336401 9.2021198 1.60623
S 1.86355 6.45397 1.5666501
S 0.14728 9.2840204 1.6115101
S 3.8068199 7.4035902 10.8376799
S 1.97036 10.17805 10.8378096
S 0.13059 7.4032898 10.8385496
S 5.6472502 10.1741695 10.83848
S 5.8825998 6.5332299 4.5697799
S 3.8931502 9.1240101 4.5488701
S 1.90812 6.4524298 4.57617
S 0.13157 9.2565899 4.5894099


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-x-strain/Mo-x-t5.xyz <==
48
Frame 37 cell_orig 0.19151 0.91942 1.52992 cell_vec1 5.10742 0.0 0.0 cell_vec2 0.0 9.2950096 0.0 cell_vec3 0.0 0.0 9.3179007 pbc 0 0 0
Ni 0.19151 1.8117401 3.1096001
Mo 5.2989302 4.6699801 3.10461
Mo 3.57989 1.83775 3.1064899
Mo 1.86994 4.6641898 3.10693
Mo 1.8990902 0.91942 9.2657204
Mo 0.21926 3.69118 9.2662001
Mo 5.2590699 0.91956 9.2661696
Mo 3.57914 3.69205 9.2656899
S 0.21967 1.86211 7.6842699
S 5.2601299 4.63479 7.6840101
S 3.57937 1.86202 7.68429
S 1.89803 4.6347499 7.6839299
S 1.86291 0.97593 1.6200401
S 0.22144 3.61147 1.6361801
S 5.2838702 0.96675 1.60338
S 3.58463 3.7200899 1.53017
S 0.21927 1.86206 10.8478204
S 5.2597799 4.63482 10.8477202
S 3.57882 1.86228 10.8474398
S 1.89815 4.6348701 10.8476106
S 1.86993 0.9732 4.5938301
S 0.22281 3.615 4.5781498
S 5.28718 0.96755 4.6118202
S 3.5860501 3.72049 4.6814199
Ni 3.55158 7.3561401 3.1094201
Mo 1.9387 10.2144299 3.1042199
Mo 0.21955 7.3820601 3.10584
Mo 5.22997 10.2081404 3.1073501
Mo 5.2590099 6.4637599 9.2656403
Mo 3.57899 9.2354603 9.2655096
Mo 1.899 6.4639201 9.2654696
Mo 0.21877 9.2363501 9.2656298
S 3.57931 7.4065199 7.6837602
S 1.90002 10.1788797 7.6837201
S 0.21918 7.4068899 7.6840201
S 5.2582102 10.1788302 7.6838599
S 5.2224798 6.5200601 1.6198501
S 3.5808001 9.1556397 1.6360901
S 1.9234 6.5110603 1.60306
S 0.22397 9.2648001 1.52992
S 3.5787399 7.4066701 10.8472996
S 1.89992 10.1795197 10.8474904
S 0.21834 7.40661 10.8471298
S 5.25768 10.1787005 10.8476602
S 5.2296801 6.5171399 4.59374
S 3.58265 9.15909 4.5781498
S 1.9268 6.5118099 4.6113501
S 0.2262 9.2649002 4.68117


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-z-strain/Mo-z-0.xyz <==
48
Frame 49 cell_orig 1.2662801 0.93089 1.52595 cell_vec1 4.8353501 0.0 0.0 cell_vec2 0.0 9.2475701 0.0 cell_vec3 0.0 0.0 9.3628903 pbc 0 0 0
Ni 6.1006899 1.86154 3.1178
Mo 4.5079098 4.63414 3.1029699
Mo 2.89802 1.8442302 3.1043701
Mo 1.2909401 4.6326399 3.1047699
Mo 1.30074 0.93096 9.2647495
Mo 6.1006999 3.7025299 9.2654305
Mo 4.50102 0.93089 9.2655897
Mo 2.9008902 3.7030001 9.2662897
S 6.1016302 1.85488 7.6422701
S 4.5012102 4.6261301 7.6423998
S 2.90117 1.85439 7.6423202
S 1.30133 4.62712 7.6422901
S 1.2662801 0.94937 1.56689
S 6.09937 3.66327 1.56584
S 4.5379501 0.9506 1.56923
S 2.8959 3.70278 1.5261801
S 6.1006398 1.85512 10.8883496
S 4.50175 4.62747 10.8888398
S 2.9004 1.85358 10.8887396
S 1.29974 4.6282001 10.8885604
S 1.27834 0.94437 4.6494699
S 6.10004 3.68029 4.6512299
S 4.5337901 0.95225 4.6480699
S 2.89761 3.7035301 4.6814699
Ni 2.9003 7.4054599 3.1171899
Mo 1.3073601 10.1784601 3.1024201
Mo 6.0980001 7.3885598 3.10409
Mo 4.4904299 10.1769505 3.1049199
Mo 4.50103 6.4751802 9.2651901
Mo 2.90062 9.2469397 9.2644997
Mo 1.3010401 6.47504 9.2646704
Mo 6.1006098 9.2471199 9.2658901
S 2.90161 7.3983598 7.6419401
S 1.30076 10.1710901 7.6419401
S 6.1013999 7.39889 7.6419502
S 4.5011502 10.1709204 7.6421299
S 4.46664 6.4933 1.56689
S 2.8991102 9.2076101 1.56564
S 1.3374701 6.4944301 1.56875
S 6.09553 9.2471104 1.52595
S 2.9006902 7.3990598 10.8877898
S 1.30144 10.1719103 10.8882104
S 6.1002002 7.3980498 10.8885002
S 4.4993701 10.1718998 10.8884802
S 4.4781599 6.4881802 4.6492501
S 2.89972 9.2248802 4.6507702
S 1.33302 6.4971299 4.6478601
S 6.09688 9.2476702 4.6812601


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-z-strain/Mo-z-c10.xyz <==
48
Frame 45 cell_orig 0.07283 0.93534 1.2074 cell_vec1 4.8472996 0.0 0.0 cell_vec2 0.0 9.2427702 0.0 cell_vec3 0.0 0.0 8.7736998 pbc 0 0 0
Ni 0.08204 1.8607 2.80844
Mo 4.888 4.63374 2.78857
Mo 3.27739 1.84282 2.7964001
Mo 1.6663801 4.6339102 2.7923501
Mo 1.67091 0.93534 8.3383103
Mo 0.07856 3.6943701 8.3384104
Mo 4.88627 0.93558 8.33885
Mo 3.2785399 3.70313 8.3401003
S 0.07893 1.85534 6.7065802
S 4.8796 4.6282101 6.6982398
S 3.2788 1.85206 6.69733
S 1.67784 4.6282401 6.6975799
S 1.63672 0.95122 1.2448601
S 0.07632 3.6466501 1.24892
S 4.9165602 0.95182 1.2477
S 3.27332 3.7002299 1.20776
S 0.07849 1.85475 9.96984
S 4.88193 4.6293302 9.9811002
S 3.27811 1.85082 9.9803104
S 1.67522 4.6289401 9.9805698
S 1.64739 0.95168 4.3495498
S 0.0787 3.6814301 4.3526802
S 4.9201298 0.95714 4.3452001
S 3.27759 3.70642 4.3762798
Ni 3.2818601 7.40481 2.8082199
Mo 1.68767 10.1781101 2.7876501
Mo 0.07701 7.3871398 2.79582
Mo 4.86612 10.17801 2.79284
Mo 4.8709602 6.4797602 8.3385096
Mo 3.27841 9.2385998 8.3377104
Mo 1.68597 6.4798002 8.3380203
Mo 0.07833 9.2475405 8.3397198
S 3.2792201 7.3998599 6.7062402
S 1.6795401 10.1729202 6.6978102
S 0.07853 7.3962999 6.69696
S 4.8775702 10.1723099 6.6974101
S 4.8370099 6.4957099 1.24498
S 3.27667 9.1906796 1.24834
S 1.71611 6.49679 1.2472301
S 0.07283 9.2449904 1.2074
S 3.27828 7.3990998 9.9693298
S 1.6814701 10.1735201 9.9808502
S 0.07783 7.3954101 9.9800702
S 4.87496 10.1729403 9.9804802
S 4.8477102 6.4957299 4.3496399
S 3.27826 9.2251797 4.35251
S 1.72008 6.5011101 4.3449001
S 0.07711 9.2509403 4.3759799


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-z-strain/Mo-z-c15.xyz <==
48
Frame 43 cell_orig 0.13744 0.91926 1.09505 cell_vec1 4.8966298 0.0 0.0 cell_vec2 0.0 9.2886095 0.0 cell_vec3 0.0 0.0 8.3907604 pbc 0 0 0
Ni 0.13744 1.87154 2.64131
Mo 5.03407 4.66325 2.6306501
Mo 3.3673201 1.7754801 2.6499
Mo 1.70002 4.6636501 2.6399601
Mo 1.78326 0.91958 7.8762398
Mo 0.16378 3.7263 7.87604
Mo 4.9436402 0.91926 7.87744
Mo 3.3627999 3.7038501 7.87704
S 0.16163 1.86167 6.26758
S 5.0019302 4.65906 6.30931
S 3.36338 1.8074301 6.30685
S 1.7346701 4.6518603 6.31108
S 1.71025 0.95826 1.21415
S 0.16828 3.6512301 1.20919
S 4.99536 0.94185 1.20719
S 3.3669 3.69295 1.09535
S 0.15705 1.85332 9.4858103
S 5.0046802 4.652 9.4467497
S 3.3546901 1.80487 9.4446402
S 1.72766 4.6405201 9.4421397
S 1.71394 0.96265 4.0668302
S 0.16997 3.6712699 4.0736799
S 5.0110798 0.95252 4.0711699
S 3.3738101 3.7052 4.1848302
Ni 3.33707 7.4162102 2.6408
Mo 1.8340401 10.2076502 2.63023
Mo 0.16695 7.3197899 2.64936
Mo 4.89994 10.2078695 2.6396899
Mo 4.9833002 6.4640198 7.87678
Mo 3.3636701 9.2702503 7.8761802
Mo 1.74386 6.4637499 7.87672
Mo 0.16238 9.2481003 7.8765102
S 3.36168 7.4063501 6.2676101
S 1.8016501 10.2031097 6.3089099
S 0.16276 7.3517399 6.30653
S 4.93432 10.1956797 6.3111701
S 4.9101602 6.5025401 1.2139
S 3.36747 9.1957197 1.20877
S 1.7950601 6.4860301 1.2069401
S 0.16677 9.2372399 1.09505
S 3.3566899 7.3976102 9.48559
S 1.80397 10.1968403 9.4463902
S 0.15453 7.3492699 9.4444304
S 4.92761 10.1845398 9.4421301
S 4.91328 6.5065198 4.06674
S 3.3698299 9.2155104 4.0732899
S 1.8109501 6.4973202 4.0710101
S 0.17337 9.2494497 4.1844101


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-z-strain/Mo-z-c5.xyz <==
48
Frame 47 cell_orig 1.29379 0.9317 1.37025 cell_vec1 4.8366304 0.0 0.0 cell_vec2 0.0 9.2468605 0.0 cell_vec3 0.0 0.0 9.0588303 pbc 0 0 0
Ni 6.1304202 1.86002 2.9603802
Mo 4.5338898 4.6338701 2.94799
Mo 2.9245602 1.84482 2.9498602
Mo 1.3167 4.6331501 2.9493502
Mo 1.3260501 0.93197 8.8017197
Mo 6.1273899 3.7013901 8.8022099
Mo 4.52949 0.9317 8.8020497
Mo 2.9272002 3.70295 8.8033705
S 6.1282702 1.85456 7.1788402
S 4.5282102 4.62709 7.1760101
S 2.92761 1.85438 7.1757302
S 1.32694 4.6276899 7.1757202
S 1.29379 0.94862 1.40775
S 6.1255298 3.66188 1.40868
S 4.5628901 0.9518 1.412
S 2.92294 3.7029801 1.37063
S 6.1276798 1.85507 10.4253302
S 4.5289898 4.6278901 10.42908
S 2.92742 1.85316 10.4289799
S 1.3257001 4.62848 10.4289704
S 1.30343 0.94586 4.4969802
S 6.12606 3.67783 4.4970002
S 4.56146 0.95243 4.4934302
S 2.92412 3.7046199 4.5271602
Ni 2.93006 7.40411 2.96033
Mo 1.33372 10.1785603 2.9469
Mo 6.1244402 7.3891001 2.94977
Mo 4.5167599 10.1775799 2.9491502
Mo 4.5257502 6.4762202 8.80198
Mo 2.92724 9.2456598 8.8012896
Mo 1.3291201 6.4763599 8.8015299
Mo 6.1272001 9.2470598 8.8035803
S 2.92801 7.3987899 7.1784101
S 1.3279001 10.1712503 7.1756501
S 6.12742 7.3982802 7.17557
S 4.5274101 10.1714802 7.17559
S 4.4934802 6.49295 1.40828
S 2.92565 9.2055998 1.40845
S 1.3631801 6.49615 1.41207
S 6.1224299 9.2477903 1.37025
S 2.9275602 7.3995199 10.4250498
S 1.3286801 10.1719904 10.4288702
S 6.1269202 7.3970599 10.42904
S 4.5250802 10.1724501 10.4290104
S 4.5033798 6.4899802 4.4970699
S 2.9263402 9.2222901 4.4963498
S 1.36066 6.4970398 4.4934302
S 6.12362 9.2491703 4.52668


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-z-strain/Mo-z-t10.xyz <==
48
Frame 53 cell_orig 1.55433 0.9309 1.8364001 cell_vec1 4.83317 0.0 0.0 cell_vec2 0.0 9.2479801 0.0 cell_vec3 0.0 0.0 9.97894 pbc 0 0 0
Ni 6.3874102 1.8609102 3.4275201
Mo 4.79385 4.6343899 3.41447
Mo 3.1842401 1.84437 3.4152901
Mo 1.5766701 4.6334 3.4151001
Mo 1.58696 0.9309 10.1917801
Mo 6.3871198 3.7028401 10.1915598
Mo 4.7872501 0.93108 10.1924801
Mo 3.18679 3.7029901 10.1921997
S 6.3874998 1.85505 8.5685396
S 4.78717 4.6270499 8.5688801
S 3.1872101 1.85442 8.5689202
S 1.58699 4.6269398 8.56847
S 1.55433 0.94936 1.87678
S 6.3857598 3.6649001 1.87623
S 4.82055 0.95037 1.8793402
S 3.1831501 3.70326 1.8364001
S 6.38692 1.85509 11.8153401
S 4.78687 4.6267801 11.8151303
S 3.18643 1.85455 11.8153095
S 1.5861401 4.6274801 11.8148403
S 1.5638 0.9447 4.96096
S 6.3866902 3.6779499 4.9617902
S 4.8188601 0.95121 4.9590302
S 3.1840501 3.70399 4.9931898
Ni 3.1873 7.4052401 3.4270001
Mo 1.59349 10.1788797 3.41398
Mo 6.3843002 7.3888002 3.41587
Mo 4.7765398 10.17733 3.4155901
Mo 4.78688 6.47504 10.1923199
Mo 3.1870201 9.2471304 10.1914501
Mo 1.58718 6.47543 10.1910801
Mo 6.3869801 9.2472096 10.1913605
S 3.1875701 7.3991399 8.5682097
S 1.58717 10.1708603 8.5683804
S 6.3868599 7.3992 8.5684004
S 4.7872401 10.1711998 8.5686302
S 4.7540698 6.4928599 1.87705
S 3.18553 9.20895 1.87607
S 1.62023 6.4948101 1.87912
S 6.3832202 9.2472096 1.83646
S 3.1863401 7.3989501 11.8150196
S 1.58692 10.1715002 11.8147297
S 6.3870301 7.3986502 11.8147497
S 4.7862301 10.1710701 11.8149205
S 4.7634902 6.4888602 4.96101
S 3.1859701 9.2221003 4.96166
S 1.6193301 6.4956298 4.95895
S 6.3836699 9.2482996 4.9935002


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-z-strain/Mo-z-t15.xyz <==
48
Frame 55 cell_orig 1.5532201 0.93085 1.99169 cell_vec1 4.8343697 0.0 0.0 cell_vec2 0.0 9.2480497 0.0 cell_vec3 0.0 0.0 10.2866907 pbc 0 0 0
Ni 6.3870201 1.86087 3.5844
Mo 4.7940002 4.6346002 3.56932
Mo 3.1843801 1.84454 3.5708101
Mo 1.57726 4.6329999 3.5702801
Mo 1.5867501 0.93106 10.6550102
Mo 6.3871699 3.70277 10.6547699
Mo 4.7871499 0.93085 10.6554299
Mo 3.18733 3.7028101 10.6552897
S 6.3875899 1.85447 9.0317497
S 4.7873802 4.6265702 9.0318899
S 3.1872001 1.85499 9.0321503
S 1.58714 4.6270299 9.0319405
S 1.5532201 0.94946 2.03297
S 6.3853102 3.6642201 2.0322199
S 4.8204499 0.95094 2.03527
S 3.1833 3.7033 1.99169
S 6.3872099 1.85452 12.2783804
S 4.7872601 4.6268702 12.2779703
S 3.1870501 1.85466 12.2782602
S 1.5867601 4.6274801 12.2778597
S 1.56397 0.9446 5.1164098
S 6.3867602 3.67746 5.1171098
S 4.8193698 0.95152 5.1148701
S 3.18414 3.7044101 5.1482301
Ni 3.18623 7.4052801 3.5834701
Mo 1.5939 10.1788998 3.5690301
Mo 6.3839698 7.38901 3.5706799
Mo 4.77703 10.1774397 3.5710199
Mo 4.7867899 6.4751902 10.6547203
Mo 3.18677 9.2468596 10.6542301
Mo 1.58695 6.4751401 10.6546803
Mo 6.3870101 9.2473097 10.6543398
S 3.1869299 7.3989701 9.0312796
S 1.58715 10.17138 9.0315399
S 6.3875299 7.3989902 9.0315399
S 4.78684 10.1711502 9.0317297
S 4.7533303 6.4937701 2.0329499
S 3.1856699 9.2087298 2.03192
S 1.6206501 6.4949098 2.0347099
S 6.3829999 9.2478304 1.99183
S 3.18698 7.3990302 12.2778101
S 1.5867701 10.1710997 12.2775898
S 6.3866301 7.3991199 12.2776098
S 4.7866998 10.1714497 12.2776499
S 4.7635398 6.48942 5.1159301
S 3.1861 9.2211399 5.1170502
S 1.61974 6.4955902 5.1142802
S 6.3843799 9.2482796 5.1483402


==> anc/ReaxFF-relaxed/Mo-substitution/Uniaxial-z-strain/Mo-z-t5.xyz <==
48
Frame 51 cell_orig 1.44356 0.93075 1.6807701 cell_vec1 4.8333597 0.0 0.0 cell_vec2 0.0 9.24827 0.0 cell_vec3 0.0 0.0 9.67134 pbc 0 0 0
Ni 6.2768898 1.86088 3.2722099
Mo 4.6830602 4.6346002 3.25891
Mo 3.0735199 1.84461 3.26017
Mo 1.46609 4.6334901 3.2600701
Mo 1.4765001 0.93075 9.7284098
Mo 6.27664 3.7027099 9.7283297
Mo 4.6767998 0.931 9.7291603
Mo 3.0766001 3.70291 9.7293101
S 6.2765899 1.85469 8.1052504
S 4.6768399 4.6267801 8.1054802
S 3.0767601 1.85456 8.1057301
S 1.47701 4.6271 8.1055203
S 1.44356 0.94873 1.72119
S 6.2747998 3.66465 1.72102
S 4.7101698 0.95066 1.72394
S 3.0727501 3.7033801 1.6811
S 6.27669 1.85446 11.3520804
S 4.6768298 4.6271701 11.3519096
S 3.07657 1.8541 11.3521099
S 1.47549 4.62741 11.35178
S 1.45354 0.94489 4.8056503
S 6.2754502 3.6781199 4.8064399
S 4.7084098 0.95084 4.80372
S 3.07339 3.70396 4.8379798
Ni 3.07726 7.40518 3.27142
Mo 1.48295 10.1790199 3.25807
Mo 6.2736302 7.3888798 3.2599599
Mo 4.6660199 10.1775999 3.2601099
Mo 4.6763201 6.4749599 9.7284498
Mo 3.0763099 9.2469902 9.7283497
Mo 1.47638 6.4752498 9.7283497
Mo 6.2763 9.2470102 9.7285204
S 3.0771 7.3989902 8.1050501
S 1.47657 10.1713896 8.1052799
S 6.2769199 7.3992801 8.1051502
S 4.6764398 10.1711598 8.1055603
S 4.64361 6.49263 1.72109
S 3.0746 9.20893 1.7204601
S 1.50972 6.4953499 1.7237001
S 6.2722502 9.2479696 1.6807701
S 3.0759201 7.3989601 11.3517704
S 1.47664 10.1713896 11.3516302
S 6.2765098 7.39852 11.3517103
S 4.6757899 10.1716499 11.3517704
S 4.6536999 6.4886499 4.8056598
S 3.07535 9.2220898 4.8059602
S 1.50859 6.4953699 4.8033099
S 6.2734099 9.2488098 4.8376799


==> anc/ReaxFF-relaxed/Octahedral/Biaxial-strain/O-bi-0.xyz <==
50
Frame 63 cell_orig 0.28356 0.23307 1.38851 cell_vec1 4.9305602 0.0 0.0 cell_vec2 0.0 10.1173792 0.0 cell_vec3 0.0 0.0 9.5756903 pbc 0 0 0
Ni 0.36941 0.23307 6.3927498
Mo 0.32215 2.0174301 3.08672
Mo 5.1262102 4.7660299 3.0794599
Mo 3.5193401 2.0167799 2.85412
Mo 1.9010202 4.7635298 3.07284
Mo 1.92907 1.09325 9.2431498
Mo 0.32547 3.85582 9.56773
Mo 5.1017599 1.09507 9.2480202
Mo 3.5169301 3.8381701 9.2501402
S 0.29691 2.1677499 7.6016402
S 5.2141199 4.6820598 7.5927
S 3.5128901 2.0045199 7.61833
S 1.82757 4.7084098 7.58179
S 1.87095 1.06336 1.3945201
S 0.32152 3.85159 1.41609
S 5.16365 1.06774 1.39209
S 3.5191901 3.9059502 1.38851
S 0.32556 1.92787 10.96169
S 5.0448699 4.81883 10.96239
S 3.51523 2.0067599 10.9162598
S 1.99076 4.8167 10.9641706
S 1.99606 1.07684 4.75001
S 0.3202 3.84566 4.7070399
S 5.03052 1.0751801 4.75352
S 3.4775 3.7709799 4.7489
Ni 3.5627601 5.76474 6.3919301
Mo 3.5158401 7.5489202 3.08727
Mo 1.93242 10.2975302 3.0792799
Mo 0.32571 7.5482402 2.85422
Mo 5.0945401 10.2950201 3.07306
Mo 5.1228099 6.6248002 9.2433005
Mo 3.5190401 9.3873396 9.5679999
Mo 1.90819 6.6265602 9.2482004
Mo 0.32316 9.3696699 9.2501898
S 3.4904399 7.6989899 7.60178
S 2.0201099 10.2128096 7.5929299
S 0.31912 7.5359998 7.6184602
S 5.02075 10.24014 7.58183
S 5.06462 6.5949002 1.39476
S 3.5153501 9.3829804 1.41628
S 1.97023 6.5995002 1.39222
S 0.32538 9.4373799 1.38857
S 3.5191901 7.4593601 10.9618702
S 1.85097 10.3504496 10.9624396
S 0.32144 7.5383802 10.9163904
S 5.1844001 10.3483601 10.9642
S 5.1903601 6.6080599 4.7503901
S 3.51364 9.3773298 4.7072201
S 1.83688 6.6065102 4.7536602
S 0.28356 9.30264 4.74896


==> anc/ReaxFF-relaxed/Octahedral/Biaxial-strain/O-bi-c10.xyz <==
50
Frame 59 cell_orig 0.54661 0.67475 1.24585 cell_vec1 4.3916602 0.0 0.0 cell_vec2 0.0 9.0889692 0.0 cell_vec3 0.0 0.0 9.8835106 pbc 0 0 0
Ni 0.54661 9.7637196 6.18611
Mo 0.59352 1.51538 3.10026
Mo 4.9060402 4.0022502 3.10133
Mo 3.46262 1.50958 2.5957401
Mo 2.0283899 4.0023298 3.0964501
Mo 2.0318501 0.68552 9.2693005
Mo 0.58919 3.1691599 9.77773
Mo 4.9032002 0.6855901 9.2745304
Mo 3.4681399 3.17208 9.2765503
S 0.5982 1.5462101 7.6171298
S 4.9382702 3.99354 7.6371598
S 3.4724901 1.5183001 7.6388603
S 1.99158 3.98257 7.6912298
S 2.0181601 0.67475 1.2501
S 0.5896901 3.1693699 1.43237
S 4.90861 0.67527 1.24612
S 3.46398 3.18202 1.24585
S 0.59028 1.49771 11.1228504
S 4.89353 4.0058799 11.1253204
S 3.4645801 1.5119801 10.9403296
S 2.0344501 4.0053301 11.1293602
S 2.0548 0.7009 4.7655802
S 0.59844 3.17748 4.73383
S 4.8762698 0.71205 4.7139402
S 3.4727299 3.1308301 4.6950698
Ni 3.4201 4.7864099 6.1862202
Mo 3.46783 6.49369 3.1006
Mo 2.03176 8.98065 3.1011701
Mo 0.58831 6.4879298 2.5959699
Mo 4.9027 8.9807502 3.09694
Mo 4.90614 5.6637998 9.26933
Mo 3.4635 8.1475 9.7777996
Mo 2.0288799 5.6638699 9.2746201
Mo 0.5938 8.1504602 9.2764702
S 3.4724701 6.5247002 7.6180501
S 2.0640199 8.97192 7.6380301
S 0.59817 6.4965701 7.6388402
S 4.86586 8.9610004 7.691
S 4.8924198 5.6531301 1.25036
S 3.46397 8.1477203 1.4326
S 2.0343101 5.6536699 1.24622
S 0.58967 8.1603603 1.24605
S 3.4645801 6.47607 11.1229696
S 2.0192499 8.9842196 11.12535
S 0.59028 6.4903302 10.94034
S 4.9087802 8.9836702 11.1293402
S 4.92904 5.6792202 4.7658
S 3.4726801 8.1557903 4.7341099
S 2.0018401 5.6903601 4.7132101
S 0.59839 8.1090002 4.6944299


==> anc/ReaxFF-relaxed/Octahedral/Biaxial-strain/O-bi-c15.xyz <==
50
Frame 57 cell_orig -0.02851 0.63683 1.2012 cell_vec1 4.1536303 0.0 0.0 cell_vec2 0.0 8.5743895 0.0 cell_vec3 0.0 0.0 9.9701406 pbc 0 0 0
Ni -0.02851 9.2112198 6.1866798
Mo 0.0114 1.4233201 3.08482
Mo 4.0775499 3.78618 3.0942299
Mo 2.7202599 1.4272501 2.49682
Mo 1.37105 3.7849801 3.0887301
Mo 1.36308 0.6437601 9.2786999
Mo 0.0082 2.99226 9.8743602
Mo 4.0894399 0.64461 9.2833004
Mo 2.7288001 3.00319 9.2904997
S 0.01364 1.47842 7.5734301
S 4.1251202 3.76122 7.6128402
S 2.7282601 1.42951 7.6682501
S 1.3307901 3.7565 7.6992698
S 1.35568 0.63683 1.20407
S 0.00705 2.99315 1.39878
S 4.0866799 0.6373101 1.20137
S 2.7216699 3.0109301 1.20172
S 0.00872 1.40869 11.1681099
S 4.0725699 3.7835 11.1703396
S 2.72332 1.42819 10.97503
S 1.37335 3.78316 11.1711998
S 1.40367 0.67235 4.7995601
S 0.01196 3.00088 4.7044101
S 4.0467401 0.67745 4.7358399
S 2.7265799 2.9495002 4.6970201
Ni 2.67677 4.5174699 6.18753
Mo 2.72644 6.12502 3.0855501
Mo 1.36262 8.4881001 3.0935199
Mo 0.00567 6.1289702 2.4965101
Mo 4.0850601 8.4875298 3.08991
Mo 4.0782299 5.34483 9.2785597
Mo 2.7228101 7.6939602 9.8751802
Mo 1.37501 5.34618 9.2839098
Mo 0.01382 7.70501 9.2913304
S 2.7286201 6.18081 7.58109
S 1.41086 8.4631596 7.6240402
S 0.01401 6.13099 7.6682401
S 4.0454798 8.4593802 7.69517
S 4.0702701 5.3385601 1.20437
S 2.7216599 7.6949401 1.3996
S 1.37208 5.3391199 1.2012
S 0.00706 7.7127099 1.20181
S 2.7233501 6.1104202 11.1684504
S 1.35796 8.48524 11.1706896
S 0.00872 6.12989 10.9756098
S 4.0879302 8.4849797 11.17134
S 4.1184602 5.37326 4.8044901
S 2.72609 7.7028198 4.7054301
S 1.3320201 5.3790898 4.7242198
S 0.01148 7.6505599 4.6901698


==> anc/ReaxFF-relaxed/Octahedral/Biaxial-strain/O-bi-c5.xyz <==
50
Frame 61 cell_orig 0.06949 0.69565 1.29836 cell_vec1 4.6703 0.0 0.0 cell_vec2 0.0 9.6307698 0.0 cell_vec3 0.0 0.0 9.7807999 pbc 0 0 0
Ni 0.06949 10.3264198 6.1326199
Mo 0.10783 1.5806 3.15746
Mo 4.6461602 4.2297201 3.1589799
Mo 3.13975 1.5933401 2.73644
Mo 1.64015 4.231 3.1621699
Mo 1.61667 0.71336 9.2296
Mo 0.10727 3.3448901 9.6247301
Mo 4.6733599 0.7118 9.2231398
Mo 3.14358 3.36167 9.2227602
S 0.12923 1.67931 7.6187802
S 4.73979 4.1949501 7.6219301
S 3.14323 1.59478 7.5162101
S 1.55617 4.1861 7.6335902
S 1.58744 0.69714 1.29836
S 0.10764 3.3465099 1.36737
S 4.6944499 0.69565 1.29982
S 3.1400299 3.3889501 1.30032
S 0.10677 1.55431 11.0785503
S 4.6240001 4.2397499 11.0785999
S 3.1433301 1.59494 11.0156403
S 1.6599701 4.2412901 11.0769596
S 1.7038601 0.76479 4.7712598
S 0.10531 3.3440399 4.8723202
S 4.5868902 0.77483 4.7521301
S 3.1552801 3.2553899 4.7509299
Ni 3.10899 5.07442 6.1256199
Mo 3.14188 6.8352599 3.1587701
Mo 1.61254 9.4843798 3.15715
Mo 0.10568 6.8480502 2.73626
Mo 4.6744499 9.4859104 3.1620801
Mo 4.6505399 5.96832 9.2300902
Mo 3.1411901 8.5999003 9.6255303
Mo 1.63923 5.96699 9.2241697
Mo 0.10942 8.6168499 9.2221003
S 3.1601501 6.93327 7.6211701
S 1.70547 9.4512396 7.6204801
S 0.10925 6.8491102 7.5163999
S 4.58954 9.4386196 7.6350799
S 4.6212902 5.95215 1.2991001
S 3.1417401 8.6010399 1.36725
S 1.66052 5.9506302 1.30021
S 0.10565 8.6435004 1.2998101
S 3.1408701 6.8092799 11.0791597
S 1.58971 9.49471 11.0784998
S 0.10932 6.8498202 11.0158901
S 4.6939302 9.4962597 11.0768003
S 4.7377301 6.0234599 4.7705999
S 3.1387899 8.5996104 4.8723202
S 1.5526101 6.0286899 4.7535601
S 0.12479 8.5120297 4.74856


==> anc/ReaxFF-relaxed/Octahedral/Biaxial-strain/O-bi-t10.xyz <==
50
Frame 67 cell_orig 0.09589 0.21126 1.4890701 cell_vec1 5.5516801 0.0 0.0 cell_vec2 0.0 11.1504202 0.0 cell_vec3 0.0 0.0 9.2758503 pbc 0 0 0
Ni 0.113 0.21126 7.20085
Mo 0.09595 2.1345301 3.0581901
Mo 5.3275299 5.23633 3.05898
Mo 3.6106999 2.18137 3.12022
Mo 1.8900502 5.2364202 3.0594299
Mo 2.06233 1.33898 9.1410303
Mo 0.11321 4.2688198 9.3997402
Mo 5.19101 1.3395801 9.1404305
Mo 3.6263399 4.0476999 9.1399202
S 0.11321 2.5449 7.5162802
S 5.6475702 5.13306 7.5165501
S 3.6261699 2.24102 7.5230999
S 1.6052801 5.1313701 7.51617
S 1.85403 1.1632201 1.50334
S 0.09631 4.2028999 1.48913
S 5.3647199 1.16321 1.5034501
S 3.6094799 4.2009802 1.5030201
S 0.11325 2.2544601 10.7529497
S 5.3943801 5.27666 10.7527399
S 3.6270199 2.2428401 10.7646103
S 1.85829 5.2766299 10.75241
S 1.77208 1.11812 4.6708102
S 0.09607 4.20257 4.6164198
S 5.4461198 1.11994 4.6708498
S 3.61006 4.29181 4.67063
Ni 3.62584 6.2959199 7.2012
Mo 3.6088801 8.2193003 3.0581
Mo 1.8153301 11.3203097 3.0589299
Mo 0.09643 8.2658501 3.12029
Mo 5.4029102 11.32094 3.05967
Mo 5.5755501 7.4235802 9.1414099
Mo 3.6257801 10.3537598 9.4000101
Mo 1.67817 7.4246898 9.1407003
Mo 0.11341 10.1325302 9.1402197
S 3.6268599 8.6294899 7.5166798
S 2.13429 11.2170296 7.5166703
S 0.11311 8.3257904 7.5234199
S 5.1181598 11.2165899 7.5162902
S 5.3664699 7.2480698 1.5032901
S 3.6094201 10.28759 1.4890701
S 1.85128 7.2476301 1.5034
S 0.09589 10.2851401 1.50313
S 3.6257801 8.3393402 10.7532702
S 1.88129 11.3615198 10.7528801
S 0.11407 8.3276501 10.7649203
S 5.3710899 11.36168 10.7525702
S 5.28437 7.2030001 4.6708598
S 3.6087601 10.2869501 4.61655
S 1.93275 7.20436 4.6707301
S 0.09679 10.3759804 4.6707101


==> anc/ReaxFF-relaxed/Octahedral/Biaxial-strain/O-bi-t15.xyz <==
50
Frame 69 cell_orig 0.09659 0.2967 1.4434901 cell_vec1 5.83982 0.0 0.0 cell_vec2 0.0 11.6203709 0.0 cell_vec3 0.0 0.0 9.3748798 pbc 0 0 0
Ni 0.11963 0.2967 8.1550503
Mo 0.09659 2.18735 2.9870802
Mo 5.6092401 5.3710799 2.9895402
Mo 3.7711799 2.18449 2.98999
Mo 1.93137 5.3713799 2.9896802
Mo 2.2641399 1.53466 9.1762104
Mo 0.12187 4.54285 9.17348
Mo 5.3237701 1.53477 9.1750298
Mo 3.79372 4.1858602 9.1770096
S 0.12666 2.61249 7.5344701
S 5.8042498 5.5113201 7.5328102
S 3.7937901 2.4201701 7.5335799
S 1.78485 5.5063501 7.5312801
S 1.9359 1.12749 1.4438601
S 0.09718 4.3097401 1.4434901
S 5.6051998 1.12769 1.44356
S 3.77019 4.3104 1.4463201
S 0.12069 2.50631 10.6139803
S 5.7060199 5.5554199 10.6156197
S 3.7946999 2.4168899 10.8183098
S 1.87977 5.5556402 10.6149903
S 1.9314802 1.12717 4.53511
S 0.09755 4.30969 4.5310102
S 5.6079402 1.12835 4.5345302
S 3.77073 4.30971 4.5325899
Ni 3.7923601 6.6579099 8.15588
Mo 3.7692201 8.5488596 2.98717
Mo 1.93601 11.7324105 2.98977
Mo 0.09768 8.5452004 2.99036
Mo 5.60462 11.7330303 2.9898802
Mo 5.93641 7.8964902 9.1765699
Mo 3.7943399 10.9042702 9.1740904
Mo 1.65071 7.8964702 9.1750603
Mo 0.12089 10.5474701 9.1767597
S 3.7992301 8.9738704 7.5348201
S 2.13149 11.87255 7.5323601
S 0.12087 8.7816296 7.5335999
S 5.45717 11.8670998 7.5312701
S 5.60881 7.48873 1.4439501
S 3.7695501 10.6711502 1.4437701
S 1.93186 7.4886999 1.4437601
S 0.09721 10.67167 1.44663
S 3.7930601 8.8680402 10.61442
S 2.0334201 11.9170704 10.6157704
S 0.12188 8.7788201 10.8183699
S 5.5527802 11.9168998 10.6154099
S 5.6039901 7.4885998 4.5352402
S 3.7698701 10.6709299 4.5310998
S 1.93467 7.4891601 4.5344401
S 0.09742 10.6711703 4.5328598


==> anc/ReaxFF-relaxed/Octahedral/Biaxial-strain/O-bi-t5.xyz <==
50
Frame 65 cell_orig 1.33601 0.2302 1.4499201 cell_vec1 5.2870898 0.0 0.0 cell_vec2 0.0 10.66673 0.0 cell_vec3 0.0 0.0 9.3844404 pbc 0 0 0
Ni 6.5924602 0.2302 7.0595102
Mo 6.6230998 2.0943899 3.0222199
Mo 4.9716602 4.92524 3.0283501
Mo 3.2618201 2.06582 3.04212
Mo 1.5610401 4.92129 3.0272501
Mo 1.6290701 1.23383 9.1819601
Mo 6.5953398 4.1001802 9.4492502
Mo 4.85351 1.2338801 9.1840696
Mo 3.2413399 4.02459 9.1814499
S 6.5943499 2.4382501 7.5506702
S 5.1423802 4.9331002 7.5515299
S 3.2427001 2.16027 7.5882101
S 1.33601 4.9312402 7.55231
S 1.6128301 1.10159 1.46286
S 6.6206699 3.97991 1.4499201
S 4.9207402 1.0987099 1.46287
S 3.2641499 3.95139 1.4641
S 6.5959502 2.1238101 10.8343601
S 4.88158 5.0886998 10.8334799
S 3.24065 2.1626501 10.7832403
S 1.6025 5.0886402 10.83393
S 1.6083 1.09301 4.6747799
S 6.6208601 3.97604 4.6008301
S 4.92441 1.0916899 4.68149
S 3.2654901 3.96796 4.6591602
Ni 3.23914 6.0384002 7.0594802
Mo 3.2696099 7.9024802 3.0223601
Mo 1.6184501 10.7333803 3.02846
Mo 6.6150699 7.8740302 3.0422299
Mo 4.9144202 10.7293396 3.0274999
Mo 4.98236 7.0419002 9.1821899
Mo 3.2418201 9.9084102 9.4493304
Mo 1.5001 7.0419798 9.1837702
Mo 6.5945702 9.8325997 9.1815004
S 3.2412701 8.2463799 7.5508199
S 1.7893601 10.7414999 7.5514102
S 6.59583 7.96836 7.5881901
S 4.68923 10.7395401 7.5523801
S 4.96584 6.9098602 1.46292
S 3.2672999 9.7880097 1.4500801
S 1.56712 6.9070302 1.46287
S 6.6174402 9.7594204 1.46426
S 3.2421501 7.93186 10.8343601
S 1.5283801 10.8969298 10.8334599
S 6.5941401 7.9706898 10.7832403
S 4.9558902 10.8965102 10.8340903
S 4.9614502 6.90094 4.67486
S 3.2674 9.7841597 4.6010099
S 1.57119 6.8996802 4.6815601
S 6.6188798 9.7757397 4.6593199


==> anc/ReaxFF-relaxed/Octahedral/Sheared-xy/O_xy_shear_101.xyz <==
50
Frame 229 cell_orig 0.0373 0.28982 1.3510701 cell_vec1 6.44837 0.0 0.0 cell_vec2 0.0 10.2071705 0.0 cell_vec3 0.0 0.0 9.6545096 pbc 0 0 0
Ni 6.2438998 9.6595602 6.6419502
Mo 0.12726 2.4422901 3.0161901
Mo 4.7666302 4.2522302 3.0165701
Mo 3.3080599 1.72338 2.96734
Mo 1.6013201 4.9074898 3.04725
Mo 2.0213201 0.9047 9.2213297
Mo 0.60454 3.84142 9.55297
Mo 5.1254301 0.28982 9.2802496
Mo 3.7414801 3.35764 9.2481899
S 0.6341501 1.97796 7.4921298
S 5.18542 4.02003 7.7371702
S 3.6154001 1.6019401 7.5988498
S 1.6744 4.6725998 7.5912299
S 1.82673 1.06191 1.39607
S 0.25174 4.1981702 1.4014601
S 4.9311 0.49653 1.35991
S 3.4172599 3.53984 1.4347201
S 0.45798 2.0581601 11.0055799
S 4.8853998 4.1606898 10.8568802
S 3.5997 1.56484 10.9320602
S 1.9099802 4.63167 10.9586802
S 1.97531 1.08075 4.7467699
S 0.22785 4.2425599 4.6507402
S 4.8944402 0.58238 4.72117
S 3.2994299 3.6318701 4.6680799
Ni 3.6815601 5.0100098 6.52563
Mo 2.88412 7.4793301 3.0599401
Mo 1.4679901 10.4969902 3.02177
Mo 6.04038 6.83496 2.9043
Mo 4.6016302 9.8837796 3.02702
Mo 4.9408898 5.94877 9.2652302
Mo 3.3326001 9.0173702 9.4958
Mo 1.7907601 6.51893 9.3025599
Mo 6.4856701 8.4201203 9.2890997
S 3.2046499 7.2821102 7.57965
S 1.7200201 10.2714501 7.6396799
S 0.14518 7.8495102 7.5296502
S 4.4335499 9.93542 7.6642499
S 4.7522898 6.11305 1.42011
S 3.02092 9.2606802 1.36549
S 1.6873601 6.68959 1.43898
S 6.16646 8.6916104 1.3510701
S 3.2000599 7.2108498 10.9573098
S 1.64183 10.3338099 10.95675
S 0.0373 7.9063602 10.8964396
S 4.83953 9.7097502 10.97785
S 4.6469403 6.2126002 4.68224
S 3.0092299 9.28899 4.6968999
S 1.59125 6.76438 4.6753898
S 5.97007 8.7291298 4.5560999


==> anc/ReaxFF-relaxed/Octahedral/Sheared-xy/O_xy_shear_107.xyz <==
50
Frame 231 cell_orig 0.03765 -1.32046 1.2662801 cell_vec1 6.1472297 0.0 0.0 cell_vec2 0.0 12.2132101 0.0 cell_vec3 0.0 0.0 9.8254195 pbc 0 0 0
Ni 5.6410198 8.74224 6.7003198
Mo 0.33098 2.7040501 3.0517099
Mo 4.7346702 4.2809301 2.9232
Mo 3.4523101 1.7492301 2.99768
Mo 1.5648901 5.16506 3.02075
Mo 1.92756 1.17212 9.3290596
Mo 0.41657 4.1577802 9.3710203
Mo 5.0198202 0.08942 9.2521095
Mo 3.5246201 3.5352099 9.3785801
S 0.5861 2.2734101 7.4961901
S 4.9962802 4.1441102 7.8103199
S 3.6656001 1.68918 7.6275502
S 1.4521801 4.9931698 7.5155602
S 1.89055 1.17296 1.3555
S 0.10987 4.7055803 1.30583
S 4.93044 0.36181 1.32302
S 3.41149 3.5797801 1.4204201
S 0.55602 2.28191 11.0916996
S 4.70151 4.2049098 10.90907
S 3.5381999 1.6449501 10.95718
S 1.6560301 4.8952098 10.9801798
S 1.89274 1.11992 4.7198701
S 0.03765 4.75561 4.7288099
S 4.9474902 0.35865 4.7293101
S 3.22138 3.6268699 4.37778
Ni 3.26176 3.82161 6.6181402
Mo 2.7641201 7.6385398 3.0562699
Mo 1.34632 10.8927498 3.00214
Mo 5.8494502 6.8662802 3.00137
Mo 4.3980498 9.96379 2.98118
Mo 4.67698 6.0328698 9.3039999
Mo 2.9054302 9.2671099 9.37671
Mo 1.6201101 6.72508 9.3258305
Mo 6.0447202 8.3720303 9.4083796
S 2.8403002 7.4745898 7.6347499
S 1.4871401 10.7466402 7.6813798
S 6.1577001 6.52667 7.45922
S 4.17277 -1.08718 7.5208802
S 4.6533799 6.1424599 1.40527
S 2.7715099 9.51931 1.3245
S 1.62252 6.9471402 1.4398201
S 5.7272401 8.7691098 1.2662801
S 2.8747202 7.4480701 10.9582006
S 1.43484 10.74473 11.0368605
S 6.1848798 6.4758802 10.9947996
S 4.4271302 -1.32046 11.0004101
S 4.6348501 6.1155901 4.7056499
S 2.74964 9.5150996 4.7249098
S 1.6299 6.9231 4.61481
S 5.6490898 8.7527704 4.4431901


==> anc/ReaxFF-relaxed/Octahedral/Sheared-xy/O_xy_shear_73.xyz <==
50
Frame 233 cell_orig -0.09297 0.36023 1.31733 cell_vec1 6.4181299 0.0 0.0 cell_vec2 0.0 11.5987396 0.0 cell_vec3 0.0 0.0 9.7339697 pbc 0 0 0
Ni 0.47239 8.3590803 6.6676202
Mo 6.32516 2.3183401 3.0533099
Mo 5.08356 4.8007999 3.0613301
Mo 3.1974299 1.36077 3.0534699
Mo 1.95727 3.90611 3.0200801
Mo 0.91652 0.36023 9.2195797
Mo 5.5029602 4.4287701 9.3320904
Mo 4.0164099 1.46353 9.2822399
Mo 2.40164 3.8487302 9.2730303
S 5.35531 2.4995501 7.4710799
S 4.46802 5.23802 7.4899302
S 2.2623899 1.98251 7.57335
S 0.92696 4.4354701 7.7654801
S 1.71666 11.17451 1.35375
S 0.37518 2.4439199 1.3741
S 4.7737899 11.9589702 1.4145
S 3.23612 3.1760001 1.48417
S 5.37991 2.55351 11.0513001
S 4.2678599 5.15449 10.9571304
S 2.39729 1.94391 10.8817596
S 1.21552 4.4878898 10.8233004
S 1.6962301 11.1552496 4.7451902
S 0.35341 2.4247601 4.79635
S 4.70537 11.94483 4.8136201
S 3.4827099 3.29178 4.6040502
Ni 2.5539 4.18047 6.4541002
Mo 3.8680402 7.2672901 3.1001
Mo 2.26439 9.5848198 2.9949502
Mo 0.75807 6.4078102 3.03721
Mo 5.3533402 10.4856005 3.0908999
Mo 4.2827802 6.96761 9.3658104
Mo 3.0657301 9.5560599 9.29778
Mo 1.24332 6.3527498 9.2261696
Mo -0.09297 8.6637898 9.3642798
S 3.09254 7.7238899 7.5658498
S 1.71242 10.2612896 7.47574
S 5.8291302 8.4856396 7.4844899
S 4.4927602 10.9426804 7.57934
S 4.98877 6.5553298 1.4747601
S 3.91434 9.1495304 1.36651
S 1.97193 5.7260399 1.46503
S 0.94145 8.3894901 1.31733
S 3.02771 7.7107001 10.92972
S 1.50604 10.1404305 10.9505796
S 5.9456 8.6676398 10.9469404
S 4.4927702 11.0211201 10.9858104
S 5.0323401 6.5729299 4.67837
S 3.8936802 9.1441097 4.7893501
S 2.2007001 5.8270998 4.81701
S 1.09752 8.3503599 4.5109


==> anc/ReaxFF-relaxed/Octahedral/Sheared-xy/O_xy_shear_78.xyz <==
50
Frame 235 cell_orig -7.0e-05 0.38212 1.35637 cell_vec1 6.37461 0.0 0.0 cell_vec2 0.0 10.2084198 0.0 cell_vec3 0.0 0.0 9.6530705 pbc 0 0 0
Ni 0.59885 8.8188696 6.6846099
Mo 6.3745399 2.4900701 3.05462
Mo 4.95785 5.02706 2.9990102
Mo 3.2070501 1.79081 2.99824
Mo 1.7743 4.3389001 2.97106
Mo 1.51049 0.38212 9.2979899
Mo 6.0376802 4.00457 9.3814097
Mo 4.6535402 1.0657901 9.3290701
Mo 2.90539 3.5039401 9.4001303
S 6.1686401 2.2323599 7.5914302
S 5.01722 4.9147802 7.53018
S 3.0186901 1.6693701 7.6051502
S 1.4892301 4.2356901 7.7997298
S 1.58634 0.5766101 1.36378
S -7.0e-05 3.02057 1.39787
S 4.6817003 1.15133 1.38797
S 3.12359 3.62358 1.42749
S 6.2006102 2.2176299 11.0094404
S 4.8031702 4.7793598 10.9415302
S 3.0743599 1.6975 10.9719296
S 1.7160501 4.2630301 10.8929796
S 1.5975501 0.57966 4.6903801
S 0.02906 3.0386601 4.6461001
S 4.6787901 1.10523 4.6786299
S 3.27069 3.6380201 4.3888798
Ni 3.2442501 3.75649 6.60774
Mo 3.6203201 7.5098701 3.0527101
Mo 1.92602 9.97507 3.00633
Mo 0.48059 6.9256602 2.97539
Mo 5.0339799 10.59054 2.99084
Mo 4.84724 6.6600099 9.3071003
Mo 3.3229001 9.1610699 9.3443699
Mo 1.7326 6.1487002 9.3151198
Mo 0.15031 8.5272503 9.4169798
S 3.4901099 7.3707099 7.64076
S 2.13834 10.0819302 7.5448399
S 0.20681 6.7178402 7.51897
S 4.9102402 10.4818602 7.6673699
S 4.8344999 6.7705798 1.42916
S 3.50227 9.3466997 1.36445
S 1.7624201 6.1993198 1.40976
S 0.37235 8.7620096 1.35637
S 3.48856 7.3688998 10.95218
S 1.8655602 9.84797 10.97964
S 0.33795 6.7789898 10.9422504
S 4.96514 10.4351502 10.9947004
S 4.86656 6.7707501 4.5994702
S 3.52473 9.3510304 4.68996
S 1.74361 6.1880999 4.6573501
S 0.49207 8.8016501 4.4408398


==> anc/ReaxFF-relaxed/Octahedral/Sheared-xy/O_xy_shear_84.xyz <==
50
Frame 237 cell_orig -0.01976 0.6792701 1.39638 cell_vec1 6.46765 0.0 0.0 cell_vec2 0.0 9.8396006 0.0 cell_vec3 0.0 0.0 9.5853901 pbc 0 0 0
Ni 6.17454 0.6792701 6.1258302
Mo 6.4433298 2.3413301 3.0988901
Mo 4.91854 4.9414302 3.09624
Mo 3.2657399 2.0294399 2.85429
Mo 1.70981 4.6187301 3.0827301
Mo 1.66719 0.94316 9.3071098
Mo -0.01976 3.5433901 9.5483303
Mo 4.8407302 1.23203 9.2650604
Mo 3.1753299 3.82586 9.25702
S 6.4478898 2.35199 7.68681
S 4.9994402 4.8411102 7.6040001
S 3.23033 2.01423 7.6304202
S 1.6659401 4.5910201 7.5694499
S 1.56399 0.9183 1.40547
S -0.01969 3.53581 1.4417501
S 4.84799 1.21688 1.39638
S 3.16978 3.8863202 1.40546
S 6.4280601 2.2521901 10.9817696
S 4.8653002 4.9828702 10.9639102
S 3.25 2.02475 10.9371902
S 1.80232 4.6796899 10.9475604
S 1.6067601 0.96267 4.8022199
S -0.01094 3.52049 4.7195101
S 4.5518799 1.16988 4.6651802
S 3.1858001 3.7839799 4.75629
Ni 3.2628901 5.7423301 6.3262801
Mo 3.42978 7.59268 3.0876401
Mo 1.78439 10.1893101 3.0977199
Mo 0.24265 7.2606502 2.8609
Mo 4.9387898 10.4837504 3.07324
Mo 4.88556 6.80229 9.27141
Mo 3.3113599 9.4105396 9.4847498
Mo 1.68625 6.4608002 9.2495299
Mo 0.14745 9.0595703 9.2969303
S 3.4654501 7.6730199 7.5949798
S 2.00348 10.1658602 7.6420598
S 0.24342 7.2294598 7.6400099
S 5.0152898 10.3418398 7.6188798
S 4.8109002 6.7499099 1.4189301
S 3.36497 9.3975897 1.42399
S 1.71959 6.4485603 1.41082
S 0.16439 9.1549702 1.39845
S 3.4154999 7.5296998 10.94028
S 1.76603 10.2065001 10.9744502
S 0.25369 7.2329798 10.9223204
S 5.0244699 10.5188704 10.95965
S 4.9170198 6.7540102 4.78583
S 3.39817 9.3989096 4.7164603
S 1.62788 6.5766402 4.7411099
S 0.30777 9.1555901 4.80508


==> anc/ReaxFF-relaxed/Octahedral/Sheared-xy/O_xy_shear_90.xyz <==
50
Frame 239 cell_orig 0.28369 0.23349 1.3882901 cell_vec1 4.9302202 0.0 0.0 cell_vec2 0.0 10.1167603 0.0 cell_vec3 0.0 0.0 9.5760393 pbc 0 0 0
Ni 0.36863 0.23349 6.3937602
Mo 0.32219 2.0174 3.0864999
Mo 5.1259098 4.7658501 3.0788801
Mo 3.5192201 2.0167401 2.8547002
Mo 1.90086 4.7635103 3.0723901
Mo 1.92912 1.09345 9.2426901
Mo 0.32543 3.85602 9.5672999
Mo 5.1016698 1.0951101 9.2473002
Mo 3.5168 3.83832 9.2498598
S 0.29803 2.1684699 7.6009498
S 5.2139101 4.6819201 7.5928402
S 3.5127599 2.0046501 7.6177602
S 1.8272801 4.7084098 7.5816398
S 1.87124 1.06375 1.39421
S 0.32186 3.85144 1.41549
S 5.1635399 1.06821 1.39202
S 3.51911 3.90551 1.3882901
S 0.32523 1.92793 10.9609604
S 5.0443602 4.81878 10.96241
S 3.5151 2.00669 10.9158096
S 1.99051 4.8168502 10.96383
S 1.99602 1.07636 4.74966
S 0.31996 3.8459402 4.7064801
S 5.0304499 1.07443 4.7531801
S 3.47753 3.7713101 4.7484398
Ni 3.5623 5.7652703 6.39392
Mo 3.51563 7.54876 3.0871201
Mo 1.93244 10.2974901 3.0792
Mo 0.32567 7.5484 2.8548702
Mo 5.0943799 10.2948799 3.07289
Mo 5.12253 6.6248698 9.2433005
Mo 3.5188201 9.3874302 9.5676899
Mo 1.90809 6.62674 9.2477398
Mo 0.32317 9.3699198 9.2498598
S 3.4906001 7.69979 7.6017599
S 2.02037 10.2133303 7.5929199
S 0.31923 7.5362101 7.6178499
S 5.0204902 10.2397299 7.58217
S 5.0647802 6.5953002 1.39486
S 3.5152099 9.3829498 1.4162101
S 1.9699 6.5997701 1.39213
S 0.32571 9.4370899 1.3883801
S 3.51874 7.45962 10.96169
S 1.851 10.3502503 10.9623804
S 0.32127 7.5383902 10.9159298
S 5.1838298 10.34828 10.9643298
S 5.1895399 6.6069598 4.7500601
S 3.51351 9.3772698 4.7071901
S 1.8368 6.6061201 4.7533999
S 0.28369 9.3029204 4.7484102


==> anc/ReaxFF-relaxed/Octahedral/Sheared-xy/O_xy_shear_95.xyz <==
50
Frame 241 cell_orig -0.03353 0.39247 1.3997101 cell_vec1 6.4776502 0.0 0.0 cell_vec2 0.0 10.1137095 0.0 cell_vec3 0.0 0.0 9.57582 pbc 0 0 0
Ni 0.37741 0.39247 6.20855
Mo 0.14197 2.3419099 3.07917
Mo 4.8710098 4.6086602 3.0803299
Mo 3.3218999 2.00194 2.8733102
Mo 1.66478 4.9334502 3.08971
Mo 1.75498 1.21427 9.2604704
Mo 0.24012 4.15625 9.5397902
Mo 4.92196 0.92893 9.2879105
Mo 3.4100399 3.8129201 9.2570801
S 0.18936 2.29666 7.5872698
S 4.9263902 4.5680399 7.5745301
S 3.3444801 2.0043299 7.63201
S 1.57793 4.8292198 7.5974698
S 1.7476 1.1927201 1.40239
S 0.24377 4.1652999 1.43292
S 5.0111799 0.90314 1.40135
S 3.41729 3.86952 1.41127
S 0.15428 2.2397699 10.9726696
S 4.7821698 4.6666999 10.9406606
S 3.33603 2.0153899 10.9308596
S 1.72174 4.96732 10.9583502
S 1.93583 1.25149 4.72221
S 0.23001 4.15768 4.70361
S 4.98596 0.9934 4.7938199
S 3.3787501 3.7876899 4.76263
Ni 3.3522201 5.7241402 6.3350802
Mo 3.1570301 7.5848298 3.08775
Mo 1.6363601 10.4745398 3.09301
Mo -0.01616 7.87567 2.84514
Mo 4.7996302 10.1765699 3.0899701
Mo 4.8972202 6.4534402 9.2456102
Mo 3.27998 9.38762 9.5076599
Mo 1.6971001 6.7905202 9.2684097
Mo 6.44412 9.0529699 9.29739
S 3.1218 7.6764102 7.5960999
S 1.62787 10.2894602 7.6875201
S -0.02378 7.8716002 7.6326299
S 4.6276698 10.21801 7.6104298
S 4.8662902 6.4312001 1.40483
S 3.2198501 9.3918305 1.4273401
S 1.77792 6.7406101 1.40975
S 6.4293099 9.1478701 1.3997101
S 3.1699801 7.5131302 10.9478704
S 1.55883 10.5061798 10.9629098
S -0.03353 7.8600402 10.9202806
S 4.82972 10.1974497 10.9755298
S 4.9334998 6.5453 4.7340698
S 3.19839 9.3993101 4.7228198
S 1.6645201 6.74999 4.7838898
S 6.2582798 9.1045399 4.7432299


==> anc/ReaxFF-relaxed/Octahedral/Triaxial-strain/O-tri-0.xyz <==
50
Frame 77 cell_orig 0.28381 0.23414 1.38851 cell_vec1 4.93013 0.0 0.0 cell_vec2 0.0 10.1164093 0.0 cell_vec3 0.0 0.0 9.5756998 pbc 0 0 0
Ni 0.36964 0.23414 6.3916102
Mo 0.32235 2.01738 3.0870199
Mo 5.1262798 4.7660299 3.07914
Mo 3.5195301 2.0169101 2.8543602
Mo 1.90104 4.7635298 3.0729499
Mo 1.92904 1.09332 9.2430802
Mo 0.32538 3.85589 9.5678396
Mo 5.1017499 1.09512 9.2481804
Mo 3.5168 3.8382199 9.2500601
S 0.29615 2.1677401 7.6018601
S 5.2139402 4.6816402 7.5928402
S 3.5127399 2.0044501 7.61831
S 1.82714 4.70822 7.5818801
S 1.87119 1.0635099 1.39469
S 0.32189 3.8515602 1.41615
S 5.1638599 1.06797 1.39228
S 3.5192101 3.90584 1.38851
S 0.32559 1.92798 10.96175
S 5.0447001 4.8188601 10.9624004
S 3.51508 2.00684 10.9162598
S 1.99075 4.8168202 10.96414
S 1.99677 1.07598 4.7500301
S 0.3202 3.8457402 4.7070999
S 5.0308499 1.07489 4.7537499
S 3.4775901 3.77085 4.7487402
Ni 3.5625401 5.7646899 6.3934999
Mo 3.5158899 7.5489302 3.0869999
Mo 1.93267 10.2975998 3.07933
Mo 0.32575 7.5484 2.85455
Mo 5.0947299 10.2951203 3.0731699
Mo 5.1227398 6.6248102 9.24331
Mo 3.51911 9.3873901 9.5676604
Mo 1.90811 6.6265998 9.2480898
Mo 0.32322 9.3697004 9.2503595
S 3.4906001 7.69943 7.6017499
S 2.0197201 10.2130299 7.5928302
S 0.31914 7.5359302 7.6184702
S 5.0214701 10.2399998 7.58182
S 5.0647101 6.5951 1.39471
S 3.51542 9.3831797 1.4162901
S 1.97006 6.5994802 1.39228
S 0.32548 9.4374399 1.3887
S 3.5191801 7.45957 10.9617396
S 1.85123 10.3505497 10.9623804
S 0.32152 7.5383501 10.9163904
S 5.1842899 10.3483496 10.9642096
S 5.1900001 6.6075502 4.7502299
S 3.51371 9.3773098 4.7072001
S 1.8372801 6.6064401 4.7536402
S 0.28381 9.3025303 4.7491002


==> anc/ReaxFF-relaxed/Octahedral/Triaxial-strain/O-tri-c10.xyz <==
50
Frame 73 cell_orig 0.66713 0.14908 1.16808 cell_vec1 4.3801098 0.0 0.0 cell_vec2 0.0 9.1300898 0.0 cell_vec3 0.0 0.0 8.7976399 pbc 0 0 0
Ni 0.66729 0.14908 5.6055899
Mo 0.66737 1.8074501 2.8319099
Mo 4.97813 4.2982798 2.8327201
Mo 3.5416901 1.80854 2.5248699
Mo 2.10519 4.2983098 2.83235
Mo 2.1045101 0.97859 8.2960501
Mo 0.66767 3.4681499 8.6152697
Mo 4.9797102 0.97854 8.2960301
Mo 3.54208 3.46906 8.2966004
S 0.66797 1.88831 6.8132401
S 5.0472398 4.25804 6.81357
S 3.54227 1.8083101 6.72016
S 2.03669 4.2575698 6.8140803
S 2.1003799 0.97609 1.16808
S 0.6675 3.4675 1.21779
S 4.98315 0.97606 1.16812
S 3.54179 3.4741299 1.16828
S 0.66764 1.8024301 9.9655504
S 4.9745302 4.3007999 9.9655
S 3.54194 1.80891 9.9140798
S 2.1093299 4.3007999 9.9655304
S 2.1584899 1.01091 4.3151698
S 0.6673301 3.4684899 4.4053402
S 4.9245902 1.01079 4.3151398
S 3.54162 3.4047799 4.3155298
Ni 3.54124 5.1276202 5.6056299
Mo 3.54158 6.78576 2.83218
Mo 2.1037099 9.2766304 2.83251
Mo 0.6673301 6.78687 2.5248201
Mo 4.9793902 9.2766199 2.8325901
Mo 4.9787502 5.9569002 8.2962198
Mo 3.5419901 8.4464798 8.6154404
Mo 2.10536 5.9568702 8.2962799
Mo 0.66779 8.4473496 8.2965899
S 3.5423501 6.8666302 6.8135801
S 2.1730299 9.2363196 6.8137598
S 0.66805 6.7866402 6.7202502
S 4.9110098 9.2359896 6.8139601
S 4.97469 5.9544002 1.16818
S 3.54175 8.4458399 1.2179101
S 2.1088901 5.9544402 1.16815
S 0.66745 8.4524603 1.16828
S 3.54195 6.7807899 9.9657202
S 2.10025 9.2791596 9.9655304
S 0.66764 6.7872601 9.9141798
S 4.9836402 9.27917 9.9655504
S 5.0328002 5.98912 4.3154302
S 3.54142 8.4468899 4.4054599
S 2.05023 5.9892302 4.3149901
S 0.66713 8.3830605 4.3154402


==> anc/ReaxFF-relaxed/Octahedral/Triaxial-strain/O-tri-c15.xyz <==
50
Frame 71 cell_orig 1.21347 0.63622 1.12367 cell_vec1 4.1368198 0.0 0.0 cell_vec2 0.0 8.62253 0.0 cell_vec3 0.0 0.0 8.2650204 pbc 0 0 0
Ni 5.3452001 9.25875 5.2683702
Mo 5.3456502 1.41833 2.74399
Mo 3.9844602 3.78159 2.7439201
Mo 2.6310699 1.42537 2.30006
Mo 1.27952 3.7818201 2.74194
Mo 1.2685 0.63622 7.7574401
Mo 5.3502898 2.99651 8.2873497
Mo 4.0000901 0.6366501 7.7572999
Mo 2.6355801 3.00542 7.7556501
S 5.3496099 1.49859 6.5138202
S 4.0531201 3.7430799 6.5189801
S 2.635 1.42636 6.3105402
S 1.21347 3.7446599 6.5186501
S 1.27229 0.6403 1.12605
S 5.34726 2.9928 1.22899
S 3.9942702 0.63979 1.12577
S 2.6326499 3.00526 1.12367
S 5.3481498 1.41604 9.3886404
S 3.9902302 3.7769799 9.3872805
S 2.6335399 1.42695 9.2780705
S 1.2756601 3.77635 9.3864899
S 1.32968 0.67454 3.9944202
S 5.3476801 2.9965602 4.1993499
S 3.9381102 0.6777 3.99227
S 2.63307 2.92854 3.99509
Ni 2.63373 4.5553198 5.26788
Mo 2.6320501 6.12006 2.7441399
Mo 1.26964 8.4835797 2.74489
Mo 5.34552 6.1272001 2.3004
Mo 3.99396 8.4837199 2.7416301
Mo 3.98349 5.3381701 7.7585302
Mo 2.63604 7.6981602 8.2879896
Mo 1.28596 5.33848 7.75598
Mo 5.3488798 7.7072501 7.7555099
S 2.6328101 6.1999102 6.5136199
S 1.3385 8.4460497 6.5183101
S 5.3474398 6.1282702 6.3106599
S 3.9286002 8.4437399 6.5194702
S 3.9869002 5.3421202 1.12603
S 2.6326399 7.6946001 1.2291401
S 1.27976 5.3414898 1.12582
S 5.34725 7.7070599 1.12379
S 2.63356 6.1180902 9.38869
S 1.2754901 8.4788199 9.3873701
S 5.3481698 6.12884 9.2781096
S 3.99013 8.4778795 9.3866902
S 4.0437598 5.3786998 3.99386
S 2.63463 7.6984 4.1993198
S 1.22355 5.3787999 3.9933902
S 5.3492499 7.6308298 3.9954802


==> anc/ReaxFF-relaxed/Octahedral/Triaxial-strain/O-tri-c5.xyz <==
50
Frame 75 cell_orig 0.52064 0.70461 1.17107 cell_vec1 4.6466999 0.0 0.0 cell_vec2 0.0 9.6441498 0.0 cell_vec3 0.0 0.0 9.4042702 pbc 0 0 0
Ni 0.52064 10.3487597 5.9484502
Mo 0.52244 1.60277 3.02405
Mo 5.08044 4.2178898 3.0244901
Mo 3.5564401 1.59407 2.6094799
Mo 2.0327201 4.2178998 3.02441
Mo 2.04877 0.7235 8.7144099
Mo 0.52311 3.3457699 9.1576595
Mo 5.06563 0.72343 8.7139502
Mo 3.55725 3.3364799 8.7137203
S 0.52427 1.7015701 7.1802402
S 5.1673398 4.1692901 7.1824699
S 3.5569799 1.59398 7.0693102
S 1.9473702 4.1689601 7.1833701
S 2.01601 0.70461 1.1711
S 0.52259 3.34601 1.33076
S 5.09726 0.70474 1.17118
S 3.5566001 3.37307 1.17109
S 0.52291 1.56503 10.57514
S 5.04881 4.2361303 10.5752001
S 3.5573399 1.59461 10.4101801
S 2.06533 4.2361698 10.5750103
S 2.1165199 0.76376 4.5622602
S 0.5223601 3.34564 4.6816602
S 4.9965402 0.76404 4.5617399
S 3.55648 3.25789 4.5601001
Ni 3.55583 5.0936799 5.94833
Mo 3.55652 6.8576798 3.0243399
Mo 2.0465 9.4726696 3.02459
Mo 0.52242 6.84896 2.6095701
Mo 5.06673 9.4728203 3.02512
Mo 5.0827799 5.9784098 8.7146998
Mo 3.5569699 8.6006699 9.1578903
Mo 2.0316999 5.9783202 8.7140703
Mo 0.52309 8.5913801 8.7140398
S 3.5571499 6.9563198 7.18045
S 2.13288 9.4244099 7.18224
S 0.52289 6.8488402 7.06952
S 4.9809098 9.4232903 7.1837201
S 5.04988 5.9596 1.17108
S 3.5566499 8.6009798 1.3312
S 2.0631599 5.95952 1.17107
S 0.52251 8.6280899 1.17137
S 3.55689 6.8200898 10.5753403
S 2.01456 9.4909201 10.5752297
S 0.52328 6.8494702 10.41045
S 5.0990601 9.4911204 10.5751305
S 5.1508598 6.01895 4.5622401
S 3.5562001 8.6003704 4.6819601
S 1.96293 6.0185699 4.5617099
S 0.52342 8.5127297 4.5605798


==> anc/ReaxFF-relaxed/Octahedral/Triaxial-strain/O-tri-t10.xyz <==
50
Frame 81 cell_orig 0.09139 0.19581 2.15222 cell_vec1 5.5552798 0.0 0.0 cell_vec2 0.0 11.1493998 0.0 cell_vec3 0.0 0.0 9.1920004 pbc 0 0 0
Ni 0.1157 0.19581 7.7859602
Mo 0.09139 2.1578801 3.71695
Mo 5.3281899 5.2539001 3.71733
Mo 3.60775 2.198 3.77948
Mo 1.8814 5.2543702 3.7175701
Mo 2.0652599 1.32179 9.7212
Mo 0.11509 4.2508402 9.9801198
Mo 5.1958699 1.32129 9.7214804
Mo 3.6308899 4.0318499 9.7209597
S 0.11911 2.52489 8.1090698
S 5.6466699 5.1187801 8.1096001
S 3.6298101 2.2244699 8.10392
S 1.6127401 5.1173101 8.1106796
S 1.85313 1.18325 2.16521
S 0.09183 4.2220202 2.15222
S 5.35776 1.18355 2.16505
S 3.6057799 4.21767 2.1647999
S 0.11659 2.23486 11.3310099
S 5.3956499 5.2602701 11.3306999
S 3.6305399 2.2255399 11.3439198
S 1.86307 5.2600699 11.3308401
S 1.7704901 1.13647 5.3257399
S 0.09188 4.22224 5.2737098
S 5.4391098 1.1383801 5.3255701
S 3.60616 4.3102398 5.32551
Ni 3.6287501 6.2803702 7.7865801
Mo 3.60409 8.2430601 3.71747
Mo 1.81611 11.3382301 3.71747
Mo 0.09442 8.2825203 3.77964
Mo 5.3934598 11.3394499 3.7179401
Mo 5.57861 7.4065099 9.7212296
Mo 3.6279099 10.33531 9.9806996
Mo 1.6829701 7.4065199 9.7217999
Mo 0.11772 10.1170101 9.7214804
S 3.63203 8.6095505 8.1094198
S 2.13344 11.2033701 8.1100597
S 0.11679 8.3093901 8.1042099
S 5.1262698 11.2016497 8.1110401
S 5.36552 7.2683401 2.1654
S 3.6045499 10.3068705 2.1524501
S 1.84501 7.26863 2.16519
S 0.09256 10.3023195 2.1651001
S 3.6296301 8.3194399 11.3313303
S 1.88228 11.3452101 11.3311501
S 0.11748 8.3101502 11.3442202
S 5.3759899 11.3451204 11.3312397
S 5.28338 7.2210002 5.3259502
S 3.6045401 10.3071699 5.2742
S 1.92611 7.2228298 5.3256602
S 0.09334 10.3946104 5.3256798


==> anc/ReaxFF-relaxed/Octahedral/Triaxial-strain/O-tri-t15.xyz <==
50
Frame 83 cell_orig 0.10082 0.19825 2.5687301 cell_vec1 5.8203898 0.0 0.0 cell_vec2 0.0 11.7112303 0.0 cell_vec3 0.0 0.0 9.0016594 pbc 0 0 0
Ni 0.11535 0.19825 8.4373799
Mo 0.10082 2.1695399 4.1101699
Mo 5.49437 5.5448299 4.1101999
Mo 3.7761901 2.3030501 4.1716199
Mo 2.0547199 5.5486698 4.1103602
Mo 2.2483301 1.42976 9.9373102
Mo 0.11652 4.4382501 10.0833197
Mo 5.3317299 1.43062 9.9348202
Mo 3.78984 4.0995002 9.9338704
S 0.12194 2.6087301 8.3478603
S 5.87887 5.3608999 8.3484497
S 3.7895999 2.31914 8.2937698
S 1.7023 5.3557201 8.3476296
S 1.91883 1.22982 2.5695601
S 0.10156 4.4211502 2.59566
S 5.6308599 1.23009 2.5692001
S 3.7752199 4.4442101 2.5687301
S 0.11539 2.3822899 11.4297199
S 5.6789799 5.46697 11.4287997
S 3.79091 2.32072 11.5703297
S 1.89935 5.4678402 11.4278298
S 1.83743 1.18351 5.7110801
S 0.10164 4.42134 5.61129
S 5.7116699 1.18516 5.7109499
S 3.7758601 4.53616 5.7107001
Ni 3.78823 6.55933 8.4383402
Mo 3.7716 8.5298701 4.1104298
Mo 1.8231401 11.90722 4.1104899
Mo 0.10499 8.6648903 4.1719399
Mo 5.72648 11.9094802 4.1107302
Mo 5.9212098 7.79144 9.93715
Mo 3.7888501 10.7997504 10.0839195
Mo 1.65897 7.79214 9.9350996
Mo 0.11748 10.4612599 9.93392
S 3.79404 8.9699002 8.3482399
S 2.20648 11.7223301 8.3483296
S 0.11717 8.6804505 8.2938099
S 5.37496 11.71694 8.3476801
S 5.5907502 7.5908499 2.57
S 3.77406 10.78267 2.5958901
S 1.9584 7.5917201 2.5690401
S 0.10259 10.8052302 2.56915
S 3.7881501 8.7433596 11.4298897
S 2.00614 11.8282805 11.42943
S 0.11804 8.6821299 11.5703898
S 5.5721503 11.8295403 11.4280997
S 5.5093799 7.5440402 5.7108698
S 3.7740801 10.7828999 5.6117101
S 2.03933 7.5462799 5.7112003
S 0.1034 10.8972102 5.71102


==> anc/ReaxFF-relaxed/Octahedral/Triaxial-strain/O-tri-t5.xyz <==
50
Frame 79 cell_orig 0.05627 0.20184 1.7150901 cell_vec1 5.3335199 0.0 0.0 cell_vec2 0.0 10.6772595 0.0 cell_vec3 0.0 0.0 9.4701901 pbc 0 0 0
Ni 0.12699 0.20184 7.38692
Mo 0.05627 2.0985999 3.2853301
Mo 5.1135402 4.9493198 3.2867401
Mo 3.4248801 2.0766799 3.30546
Mo 1.71951 4.95719 3.28982
Mo 1.87324 1.21674 9.5430002
Mo 0.1336 4.0839 9.7873698
Mo 5.10149 1.217 9.5430298
Mo 3.4877901 4.0116501 9.5438605
S 0.13469 2.40241 7.9154
S 5.3897901 4.9252 7.9166002
S 3.48787 2.1497099 7.9515902
S 1.58215 4.9232798 7.9172502
S 1.75603 1.11013 1.72243
S 0.06 4.0007801 1.7150901
S 5.0767002 1.11378 1.7230901
S 3.4191001 3.98254 1.72342
S 0.13399 2.1114099 11.18507
S 5.1321902 5.07057 11.1852799
S 3.48784 2.14904 11.1413803
S 1.84216 5.0707798 11.1850405
S 1.74025 1.1012 4.93187
S 0.05839 3.99888 4.8594398
S 5.0999899 1.10069 4.92066
S 3.4194701 4.0115199 4.9158402
Ni 3.4806099 6.0096102 7.3872399
Mo 3.4096601 7.9066802 3.2855401
Mo 1.76034 10.7572899 3.28687
Mo 0.07161 7.8845702 3.3058
Mo 5.0729098 10.7651701 3.28999
Mo 5.2266202 7.0247502 9.5432596
Mo 3.48701 9.8920404 9.7877102
Mo 1.7481101 7.0254402 9.5428
Mo 0.13422 9.8198996 9.5437098
S 3.48787 8.2101498 7.9158402
S 2.0364001 10.7336598 7.91645
S 0.1341 7.9579402 7.95155
S 4.93576 10.7310801 7.9176302
S 5.1092701 6.9183402 1.72259
S 3.41342 9.8087197 1.7152701
S 1.7230801 6.9218002 1.72321
S 0.06581 9.7903404 1.72365
S 3.4871199 7.9196802 11.1852198
S 1.77858 10.8790998 11.1852703
S 0.13479 7.9573898 11.1413498
S 5.1957998 10.87881 11.1851997
S 5.0935302 6.9088898 4.9321198
S 3.41183 9.8069296 4.8596302
S 1.7467001 6.90872 4.9207302
S 0.06615 9.8193903 4.91602


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-x-strain/O-x-0.xyz <==
50
Frame 91 cell_orig 0.28368 0.2341 1.38851 cell_vec1 4.9305402 0.0 0.0 cell_vec2 0.0 10.1164894 0.0 cell_vec3 0.0 0.0 9.5756998 pbc 0 0 0
Ni 0.36916 0.2341 6.3913899
Mo 0.32232 2.01737 3.08706
Mo 5.12638 4.7659798 3.0792
Mo 3.51945 2.01684 2.85414
Mo 1.90114 4.7635398 3.07306
Mo 1.92905 1.09337 9.2429896
Mo 0.32549 3.8559102 9.5677901
Mo 5.1017599 1.09513 9.2480803
Mo 3.5169599 3.8382499 9.2502098
S 0.29694 2.16784 7.6017199
S 5.2142201 4.68189 7.5927301
S 3.5130401 2.0046599 7.61831
S 1.8272701 4.7083602 7.5819302
S 1.87091 1.06341 1.39468
S 0.32186 3.85158 1.4162101
S 5.1637802 1.06778 1.39222
S 3.5192101 3.9059 1.38851
S 0.32569 1.928 10.9616804
S 5.04493 4.8189502 10.96239
S 3.5151501 2.0067501 10.9162398
S 1.99078 4.8168998 10.9641504
S 1.9966 1.07666 4.7501703
S 0.32023 3.84566 4.70715
S 5.03053 1.07463 4.7536898
S 3.4783499 3.77086 4.7488098
Ni 3.56234 5.7646399 6.39328
Mo 3.5158 7.5489302 3.08727
Mo 1.93251 10.2975702 3.0794699
Mo 0.32563 7.5483899 2.85462
Mo 5.0945802 10.2951002 3.0731399
Mo 5.1228399 6.6248298 9.2431402
Mo 3.51895 9.3873797 9.5677605
Mo 1.90819 6.6265998 9.2480402
Mo 0.3231 9.36971 9.2504501
S 3.4907899 7.6995101 7.6015902
S 2.0193999 10.2129698 7.5927902
S 0.31919 7.5360399 7.6184402
S 5.02142 10.2398596 7.58182
S 5.0647202 6.5951901 1.39484
S 3.5151999 9.3830404 1.41639
S 1.97015 6.5995498 1.39244
S 0.32537 9.4373703 1.38876
S 3.5190699 7.4594798 10.96171
S 1.85103 10.3505898 10.9623804
S 0.32134 7.53824 10.9163504
S 5.1842098 10.3484297 10.9642096
S 5.1902099 6.60776 4.75033
S 3.5136099 9.3774405 4.7073202
S 1.83741 6.60639 4.7537899
S 0.28368 9.3023901 4.7490902


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-x-strain/O-x-c10.xyz <==
50
Frame 87 cell_orig 0.09096 0.24207 1.2829501 cell_vec1 4.34969 0.0 0.0 cell_vec2 0.0 10.0241594 0.0 cell_vec3 0.0 0.0 9.8016396 pbc 0 0 0
Ni 0.09096 0.24207 6.2349801
Mo 0.10203 1.95171 3.0822799
Mo 4.4050598 4.7231002 3.1571901
Mo 2.97553 1.95553 2.75771
Mo 1.54783 4.7232399 3.15663
Mo 1.53416 1.13555 9.2047701
Mo 0.10252 3.9112502 9.6193705
Mo 4.4210401 1.13553 9.2057104
Mo 2.97755 3.88919 9.2879496
S 0.10655 2.09477 7.6146498
S 4.4326501 4.6330199 7.6294098
S 2.98084 1.97443 7.53858
S 1.52151 4.6244998 7.6362801
S 1.53169 1.13402 1.2829501
S 0.1015 3.92396 1.4078601
S 4.4197002 1.13383 1.2832101
S 2.97579 3.96172 1.29956
S 0.10277 1.8952 11.0643396
S 4.4071999 4.7343602 11.0844297
S 2.9770602 1.93702 10.9381704
S 1.5469901 4.7344399 11.0844202
S 1.5667 1.1708601 4.7132201
S 0.10689 3.8909 4.8532702
S 4.3849802 1.17668 4.7086001
S 2.98119 3.78857 4.7888799
Ni 2.96062 5.7720199 6.2369399
Mo 2.9762102 7.4835401 3.08231
Mo 1.53071 10.2545004 3.1566801
Mo 0.10112 7.4869199 2.7579999
Mo 4.4217801 10.2546501 3.1568
Mo 4.4089999 6.6671801 9.2047396
Mo 2.97696 9.4427204 9.6196203
Mo 1.54696 6.6672602 9.2059803
Mo 0.1034 9.4203196 9.2881203
S 2.9828502 7.6272898 7.61307
S 1.5581301 10.1630001 7.6301999
S 0.10855 7.5058198 7.5394502
S 4.39606 10.1576901 7.6352902
S 4.4059501 6.66503 1.28315
S 2.9758402 9.45539 1.4090001
S 1.54535 6.6652699 1.28326
S 0.10155 9.4931698 1.2995501
S 2.97717 7.4268198 11.0645704
S 1.53282 10.2661896 11.08459
S 0.10288 7.46838 10.93779
S 4.4211898 10.2662296 11.0845003
S 4.44065 6.7013202 4.7147699
S 2.97946 9.4225798 4.85323
S 1.51094 6.71031 4.7077899
S 0.10517 9.3192301 4.7906199


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-x-strain/O-x-c15.xyz <==
50
Frame 85 cell_orig 0.48271 0.23381 1.2812001 cell_vec1 4.1005702 0.0 0.0 cell_vec2 0.0 10.0290499 0.0 cell_vec3 0.0 0.0 9.8082094 pbc 0 0 0
Ni 0.48508 0.23381 6.23593
Mo 0.48789 1.96787 3.02687
Mo 4.5553198 4.717 3.1292801
Mo 3.2034099 1.96106 2.6903
Mo 1.84959 4.71734 3.1306801
Mo 1.84075 1.13629 9.2227402
Mo 0.48989 3.90481 9.6901903
Mo 4.5683098 1.13661 9.2236796
Mo 3.2046101 3.88252 9.3426504
S 0.49162 2.0741601 7.5875802
S 4.5809999 4.61092 7.6443401
S 3.2062299 1.96308 7.6222801
S 1.8297 4.6152501 7.6378298
S 1.84041 1.1383801 1.2812001
S 0.48865 3.93771 1.4240901
S 4.5665498 1.13833 1.2815501
S 3.2032499 3.97801 1.30327
S 0.48986 1.8812702 11.0707502
S 4.5553098 4.7304802 11.0894098
S 3.2044699 1.91887 10.9374304
S 1.85341 4.7322603 11.08881
S 1.86798 1.1995 4.69661
S 0.48271 3.90153 4.73627
S 4.5370403 1.19976 4.6954298
S 3.19731 3.80933 4.8446398
Ni 3.2193401 5.7625098 6.2417402
Mo 3.2031801 7.4995599 3.0274501
Mo 1.84166 10.2487297 3.1314199
Mo 0.48912 7.4927101 2.6909499
Mo 4.56532 10.2485104 3.13097
Mo 4.5542403 6.6684199 9.2241697
Mo 3.2044301 9.4361801 9.6900301
Mo 1.85267 6.6676102 9.2217398
Mo 0.48886 9.4138298 9.3433399
S 3.1990199 7.6082602 7.5831399
S 1.86385 10.1476698 7.6396299
S 0.48442 7.4944501 7.6227799
S 4.5426102 10.1447401 7.6415601
S 4.5550399 6.67064 1.28136
S 3.20344 9.46943 1.42496
S 1.85195 6.6700402 1.2818
S 0.48883 9.5095997 1.30406
S 3.2040901 7.4131899 11.0708399
S 1.84062 10.2627897 11.0892601
S 0.48949 7.4500699 10.9376098
S 4.5678602 10.2628603 11.0892401
S 4.5832801 6.7361799 4.6928902
S 3.20488 9.4332104 4.7367802
S 1.8238601 6.72397 4.7009201
S 0.49027 9.3372297 4.8502402


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-x-strain/O-x-c5.xyz <==
50
Frame 89 cell_orig 0.42807 0.21986 1.36065 cell_vec1 4.64573 0.0 0.0 cell_vec2 0.0 10.0915995 0.0 cell_vec3 0.0 0.0 9.6444502 pbc 0 0 0
Ni 0.47369 0.21986 6.2975998
Mo 0.44654 1.98429 3.12186
Mo 4.9964 4.7457199 3.1272399
Mo 3.48191 1.98137 2.83264
Mo 1.96237 4.74506 3.1224699
Mo 1.9586 1.11269 9.2173596
Mo 0.44857 3.88516 9.5611096
Mo 5.00209 1.11343 9.2212801
Mo 3.4814201 3.87248 9.2407599
S 0.42985 2.1217699 7.5946799
S 5.0738001 4.6603599 7.6083899
S 3.48122 1.98726 7.5534401
S 1.89095 4.6726599 7.6006699
S 1.92047 1.09266 1.36197
S 0.44578 3.88728 1.4057
S 5.0419598 1.09426 1.36074
S 3.4821301 3.93813 1.3644101
S 0.44876 1.91369 10.9948798
S 4.95007 4.7796402 11.0038404
S 3.48064 1.9715 10.9474202
S 2.0135901 4.7784601 11.0048399
S 2.0373299 1.1353101 4.7451601
S 0.44495 3.87145 4.7899099
S 4.92489 1.1232899 4.75106
S 3.4619999 3.7958501 4.7670598
Ni 3.5069101 5.75135 6.29915
Mo 3.48049 7.51581 3.122
Mo 1.96239 10.2772904 3.1276701
Mo 0.44787 7.513 2.833
Mo 4.9963298 10.2765999 3.12344
Mo 4.99256 6.6442099 9.2175999
Mo 3.4825599 9.4166298 9.5613604
Mo 1.96813 6.6448999 9.2210102
Mo 0.44742 9.4039698 9.2411804
S 3.4644699 7.6536498 7.59479
S 2.03952 10.1915598 7.6086102
S 0.44708 7.5188198 7.5535403
S 4.92476 10.2048798 7.60076
S 4.9544002 6.6245799 1.36199
S 3.4798301 9.4189797 1.40617
S 2.00789 6.62635 1.36065
S 0.44801 9.4697399 1.36492
S 3.48257 7.4450403 10.9949598
S 1.9162102 10.3114596 11.0039797
S 0.44674 7.5029502 10.9475404
S 5.0476799 10.3099098 11.0051003
S 5.0715599 6.6659298 4.74539
S 3.47872 9.4028597 4.7904401
S 1.89123 6.6546502 4.7508002
S 0.42807 9.3268299 4.7676301


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-x-strain/O-x-t10.xyz <==
50
Frame 95 cell_orig 0.09728 0.82385 1.49053 cell_vec1 5.5934601 0.0 0.0 cell_vec2 0.0 10.1852608 0.0 cell_vec3 0.0 0.0 9.3290901 pbc 0 0 0
Ni 0.11225 9.9230204 6.99441
Mo 0.09833 2.5920899 3.0840399
Mo 5.5078101 5.4026399 3.0724101
Mo 3.6148601 2.5846601 3.0749199
Mo 1.7179001 5.4026599 3.07377
Mo 1.98037 11.0085802 9.1524496
Mo 0.11054 2.6763699 9.4598303
Mo 5.2651501 11.0091105 9.1507998
Mo 3.6215101 2.66343 9.1746998
S 0.11126 1.13511 7.5143299
S 5.6907401 3.6315301 7.51299
S 3.62126 0.94959 7.5441098
S 1.5575401 3.63251 7.5109
S 1.9325402 1.62119 1.5121
S 0.09982 4.4366102 1.49053
S 5.29422 1.62059 1.5123301
S 3.6138599 4.3969698 1.5246001
S 0.10935 0.82385 10.8084097
S 5.3557801 3.71261 10.8195601
S 3.6225801 0.9008 10.7666903
S 1.8897902 3.71364 10.8190203
S 1.93126 1.62594 4.6522298
S 0.09728 4.4387398 4.6641302
S 5.2947602 1.6272 4.6529498
S 3.61391 4.45823 4.59689
Ni 3.6259699 4.3921099 6.9940902
Mo 3.61093 8.1236801 3.0843799
Mo 1.99461 10.93427 3.0723801
Mo 0.10208 8.1161804 3.0750201
Mo 5.2309399 10.9341202 3.0738299
Mo 5.49334 5.4768801 9.1526899
Mo 3.62373 8.2078199 9.4602804
Mo 1.7521501 5.4777498 9.1508102
Mo 0.10776 8.19485 9.17482
S 3.6233499 6.66675 7.5146299
S 2.17751 9.16364 7.5130801
S 0.10764 6.4808998 7.5441699
S 5.0699601 9.1639099 7.5110402
S 5.4456301 7.15271 1.51229
S 3.6125901 9.9679298 1.49069
S 1.78118 7.15241 1.5124201
S 0.10081 9.9285898 1.5246201
S 3.6222501 6.3551798 10.8086701
S 1.84245 9.2444296 10.8196202
S 0.10926 6.4322901 10.7668
S 5.4029002 9.2450304 10.8192301
S 5.44454 7.15731 4.65238
S 3.6101301 9.9705096 4.6642399
S 1.7815401 7.1586599 4.65309
S 0.10085 9.9896604 4.5970998


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-x-strain/O-x-t15.xyz <==
50
Frame 97 cell_orig 1.48472 0.77139 1.46344 cell_vec1 5.7837696 0.0 0.0 cell_vec2 0.0 9.4282398 0.0 cell_vec3 0.0 0.0 9.42412 pbc 0 0 0
Ni 7.2062001 9.2217198 6.6630101
Mo 7.2298298 1.87101 3.07563
Mo 5.6334801 4.6679201 3.0456901
Mo 3.5585001 1.85139 3.0315299
Mo 1.48472 4.6671901 3.04772
Mo 1.51339 0.77787 9.3038502
Mo 7.2279501 3.5063601 9.2584105
Mo 5.6272998 0.77139 9.3109703
Mo 3.59721 3.47452 9.3825302
S 7.23734 1.6748801 7.6785598
S 5.55543 4.6205101 7.5370898
S 3.56844 1.58134 7.68748
S 1.55465 4.6350098 7.53857
S 1.84751 0.88281 1.49478
S 7.2306299 3.6981499 1.46344
S 5.2659702 0.88161 1.49531
S 3.5564001 3.6817801 1.52017
S 7.2421398 1.75035 10.8872204
S 5.3185701 4.4931698 10.8629398
S 3.58037 1.7276 10.8337603
S 1.82765 4.4935298 10.8592196
S 1.86972 0.9015 4.6228099
S 7.2308102 3.7110901 4.65133
S 5.2473798 0.89751 4.6235399
S 3.5753701 3.7865701 4.4120302
Ni 3.5323801 3.6891101 6.6622701
Mo 3.5562899 7.4024902 3.0757401
Mo 1.9605 10.1996298 3.0458601
Mo 7.2313199 7.3827801 3.0320699
Mo 5.1571102 10.1985998 3.04777
Mo 5.1862998 6.3092399 9.3044701
Mo 3.5561199 9.0377703 9.2588301
Mo 1.95478 6.3029499 9.3108597
Mo 7.2684899 9.0057402 9.3828898
S 3.5651801 7.2062802 7.6789198
S 1.88343 10.1521502 7.5369401
S 7.24089 7.1131001 7.6876202
S 5.2273598 10.16609 7.5387903
S 5.5204802 6.4144502 1.4950201
S 3.5574601 9.2297096 1.46355
S 1.5931601 6.41327 1.49544
S 7.2289701 9.2130699 1.5204901
S 3.5694301 7.2816501 10.88756
S 1.6456 10.0252104 10.8628198
S 7.2526698 7.2589202 10.8340397
S 5.5001202 10.0248699 10.8596898
S 5.5422402 6.43255 4.62288
S 3.55759 9.2427397 4.65134
S 1.57494 6.4286599 4.6238098
S 7.2472 9.31777 4.4124298


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-x-strain/O-x-t5.xyz <==
50
Frame 93 cell_orig 0.03574 0.71916 1.44717 cell_vec1 5.2526403 0.0 0.0 cell_vec2 0.0 10.0726395 0.0 cell_vec3 0.0 0.0 9.46313 pbc 0 0 0
Ni 0.15756 10.7917996 6.3936401
Mo 0.0975 1.73048 3.07375
Mo 5.1600699 4.45608 3.08165
Mo 3.4630499 1.69767 2.90391
Mo 1.73779 4.4500299 3.07496
Mo 1.81734 0.7497 9.2575703
Mo 0.10411 3.4906099 9.50492
Mo 5.0910101 0.75258 9.2609701
Mo 3.4549301 3.4838 9.2474899
S 0.07944 1.83458 7.5763302
S 5.2883802 4.4209299 7.5827899
S 3.4522 1.7037601 7.6528402
S 1.64771 4.4397998 7.5707102
S 1.7628 0.71916 1.45152
S 0.09831 3.5079899 1.46066
S 5.1472998 0.72512 1.44717
S 3.4590299 3.53383 1.4528901
S 0.10295 1.64385 10.9099904
S 5.0922399 4.4827099 10.9062996
S 3.4524901 1.69953 10.8762398
S 1.81874 4.4813199 10.9074002
S 1.80062 0.82185 4.7695399
S 0.08752 3.51612 4.67624
S 5.0624399 0.82252 4.7598901
S 3.3896501 3.42188 4.7461
Ni 3.5109401 5.2593899 6.39216
Mo 3.45083 7.2620101 3.0738599
Mo 1.80659 9.9875898 3.0813401
Mo 0.10973 7.2291298 2.9041
Mo 5.0910201 9.9815198 3.07463
Mo 5.17065 6.28126 9.2582197
Mo 3.45746 9.0222197 9.50527
Mo 1.73762 6.2841401 9.2609701
Mo 0.10153 9.0152998 9.2474098
S 3.4326401 7.3656502 7.57652
S 1.93475 9.9514198 7.5826102
S 0.09841 7.2351599 7.65304
S 5.0009699 9.9704704 7.5707302
S 5.1163101 6.2505598 1.45171
S 3.4516499 9.0392504 1.46051
S 1.7940101 6.2565899 1.4473601
S 0.10569 9.0651503 1.45275
S 3.4560299 7.1753202 10.9103004
S 1.73877 10.0146999 10.90617
S 0.09937 7.2313399 10.8764096
S 5.1723499 10.0128803 10.9075098
S 5.1542301 6.3534699 4.7698002
S 3.4407401 9.04772 4.6760702
S 1.70953 6.3547301 4.7602301
S 0.03574 8.9539804 4.7459898


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-z-strain/O-z-0.xyz <==
50
Frame 107 cell_orig 0.28329 0.2337 1.38837 cell_vec1 4.9302602 0.0 0.0 cell_vec2 0.0 10.1169701 0.0 cell_vec3 0.0 0.0 9.5760308 pbc 0 0 0
Ni 0.37013 0.2337 6.3909001
Mo 0.32236 2.0174201 3.0871999
Mo 5.1262899 4.7660699 3.07917
Mo 3.5195501 2.01683 2.85408
Mo 1.90105 4.7635799 3.07267
Mo 1.92902 1.0932601 9.2430096
Mo 0.3255 3.85589 9.5676298
Mo 5.1017299 1.09509 9.2483101
Mo 3.51687 3.83815 9.2504397
S 0.29575 2.1674099 7.6017299
S 5.2135501 4.68153 7.5929299
S 3.5128401 2.0046201 7.6184902
S 1.8276401 4.70822 7.5819302
S 1.87096 1.0634 1.39475
S 0.32176 3.85147 1.4161201
S 5.16396 1.0678 1.3923301
S 3.5193601 3.9059502 1.38837
S 0.32573 1.9279702 10.9617206
S 5.0449901 4.8188901 10.9624996
S 3.5151201 2.0067501 10.9163904
S 1.9906 4.8167401 10.9642602
S 1.99694 1.0765001 4.7501898
S 0.32034 3.8459002 4.7070399
S 5.0307498 1.0750901 4.7539201
S 3.47765 3.7712801 4.7486902
Ni 3.56298 5.7654701 6.3926602
Mo 3.5158201 7.5489202 3.0868499
Mo 1.93257 10.2975998 3.07956
Mo 0.32572 7.54846 2.85423
Mo 5.0946598 10.2950697 3.07336
Mo 5.1227198 6.6247502 9.2433901
Mo 3.5190699 9.3873596 9.5679798
Mo 1.90814 6.6265998 9.24821
Mo 0.32316 9.3696499 9.2505503
S 3.4902699 7.6994601 7.6020398
S 2.0199299 10.2130699 7.5929299
S 0.3191 7.5360399 7.6185899
S 5.0215902 10.2400398 7.5818401
S 5.0646901 6.5949402 1.39457
S 3.5153101 9.3832903 1.41632
S 1.97016 6.5996099 1.39204
S 0.32539 9.4375296 1.38872
S 3.5190799 7.4593702 10.9619198
S 1.85109 10.3506699 10.9625102
S 0.32149 7.53826 10.9165202
S 5.1842699 10.3483 10.9644004
S 5.1901302 6.60744 4.74997
S 3.5135701 9.3771 4.7072902
S 1.8371201 6.6065102 4.7534399
S 0.28329 9.3021803 4.7492099


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-z-strain/O-z-c10.xyz <==
50
Frame 103 cell_orig 0.74097 0.16711 1.13077 cell_vec1 4.89467 0.0 0.0 cell_vec2 0.0 10.1545591 0.0 cell_vec3 0.0 0.0 8.86683 pbc 0 0 0
Ni 0.74253 0.16711 5.6429901
Mo 0.74154 2.0080099 2.8271001
Mo 5.5309501 4.7758599 2.82737
Mo 3.93537 2.00951 2.6355701
Mo 2.3392999 4.7757302 2.82686
Mo 2.3389599 1.08804 8.29251
Mo 0.74208 3.85367 8.5129204
Mo 5.53228 1.08794 8.2926197
Mo 3.9357902 3.85319 8.29284
S 0.74192 2.1301601 6.7716298
S 5.6356402 4.7146602 6.7714501
S 3.9356202 2.00997 6.6553102
S 2.23559 4.7153001 6.7709399
S 2.3210499 1.07723 1.13088
S 0.74121 3.85316 1.15009
S 5.5499301 1.07731 1.13084
S 3.93538 3.87356 1.13077
S 0.74209 1.98021 9.9974804
S 5.5067301 4.7901402 9.99751
S 3.9354802 2.0094299 9.9706802
S 2.36407 4.7902999 9.99757
S 2.4100499 1.12816 4.3566299
S 0.74148 3.85339 4.4584098
S 5.4608798 1.1277 4.3567701
S 3.93395 3.7722001 4.3568401
Ni 3.9366602 5.69906 5.6426802
Mo 3.9352702 7.5394101 2.8274901
Mo 2.33728 10.3072901 2.8273301
Mo 0.74165 7.5411001 2.6357601
Mo 5.53298 10.3071804 2.8273499
Mo 5.5324402 6.6194601 8.2925501
Mo 3.93535 9.3850699 8.5133496
Mo 2.3384099 6.61939 8.2926502
Mo 0.74179 9.3848105 8.2927504
S 3.9347602 7.6615901 6.7718301
S 2.4423599 10.2465897 6.7715502
S 0.74198 7.54107 6.6553202
S 5.42903 10.24681 6.7713199
S 5.51441 6.60884 1.13102
S 3.93506 9.3847199 1.15034
S 2.3560801 6.6090102 1.13088
S 0.74142 9.4047804 1.13096
S 3.93537 7.5115099 9.9975796
S 2.3127501 10.3215504 9.9975996
S 0.74148 7.5409498 9.9706298
S 5.5581198 10.3216696 9.9975902
S 5.6038099 6.6596799 4.3565898
S 3.93537 9.3848305 4.4586702
S 2.2669401 6.6585498 4.3566399
S 0.74097 9.3034001 4.3570199


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-z-strain/O-z-c15.xyz <==
50
Frame 101 cell_orig 0.42559 0.17126 1.09194 cell_vec1 4.8905102 0.0 0.0 cell_vec2 0.0 10.1516104 0.0 cell_vec3 0.0 0.0 8.3286305 pbc 0 0 0
Ni 0.43122 0.17126 5.3253498
Mo 0.42794 2.0181601 2.7035899
Mo 5.22647 4.7703901 2.70346
Mo 3.62201 2.00982 2.52231
Mo 2.0160799 4.76999 2.7026899
Mo 2.03427 1.09316 7.7992201
Mo 0.42845 3.8539702 8.0081196
Mo 5.2090302 1.0931799 7.7996702
Mo 3.6219599 3.84192 7.8001099
S 0.42569 2.1263001 6.3867602
S 5.3161001 4.7144099 6.3861699
S 3.6219101 2.00966 6.3125501
S 1.92791 4.7174101 6.3852902
S 2.00561 1.07628 1.09206
S 0.42771 3.85285 1.11357
S 5.2378702 1.0762301 1.09211
S 3.6217599 3.8752202 1.09197
S 0.42823 1.97702 9.4203196
S 5.19063 4.7916498 9.4204502
S 3.62182 2.0090599 9.3913498
S 2.05264 4.7914601 9.4205704
S 2.0909901 1.12384 4.1221299
S 0.42801 3.85326 4.1798301
S 5.15201 1.12032 4.1227198
S 3.6187101 3.7811001 4.1235499
Ni 3.62519 5.7026801 5.3261199
Mo 3.62144 7.5498801 2.7041099
Mo 2.03266 10.3018103 2.70346
Mo 0.42815 7.5412302 2.5221801
Mo 5.20961 10.30163 2.7030399
Mo 5.2277002 6.6246701 7.7993899
Mo 3.6218901 9.3853302 8.0077896
Mo 2.01509 6.6248698 7.7997599
Mo 0.42801 9.3734799 7.8001399
S 3.61903 7.6578899 6.38692
S 2.12204 10.2463799 6.3861199
S 0.42786 7.5411401 6.3126798
S 5.1219602 10.24856 6.38516
S 5.1988902 6.6079102 1.09223
S 3.62126 9.3843804 1.11391
S 2.04403 6.6082301 1.0920399
S 0.42795 9.4068899 1.09194
S 3.6216901 7.5090199 9.4203501
S 1.99719 10.3228703 9.4203902
S 0.42758 7.5406499 9.3913803
S 5.2459302 10.3227301 9.4205103
S 5.2846499 6.6550799 4.1222501
S 3.62132 9.3848496 4.1800599
S 1.95848 6.6520701 4.1229901
S 0.42559 9.3122397 4.1234899


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-z-strain/O-z-c5.xyz <==
50
Frame 105 cell_orig 0.73907 0.1678 1.23667 cell_vec1 4.9270702 0.0 0.0 cell_vec2 0.0 10.1803598 0.0 cell_vec3 0.0 0.0 9.2672691 pbc 0 0 0
Ni 0.7444901 0.1678 6.0215702
Mo 0.74129 2.01963 2.94385
Mo 5.5406099 4.77003 2.94382
Mo 3.93516 2.0095999 2.67205
Mo 2.3289499 4.7699399 2.94323
Mo 2.3469999 1.09235 8.7825299
Mo 0.74223 3.8536 9.1020098
Mo 5.52458 1.0924701 8.7829399
Mo 3.9358202 3.8441 8.7826996
S 0.74113 2.1654501 7.1593199
S 5.6661401 4.69629 7.1591301
S 3.93576 2.0093901 7.1560202
S 2.20559 4.6978898 7.1585898
S 2.27932 1.05355 1.2369601
S 0.74122 3.85319 1.26331
S 5.5907502 1.05369 1.23677
S 3.93532 3.9212202 1.23667
S 0.74235 1.92779 10.5036898
S 5.4614802 4.8164902 10.5036202
S 3.93571 2.0097001 10.4633904
S 2.4099 4.8165202 10.5036698
S 2.42378 1.1371 4.5748101
S 0.74094 3.853 4.5660801
S 5.4457402 1.1345201 4.57513
S 3.93271 3.75543 4.57509
Ni 3.93779 5.69976 6.0218
Mo 3.93482 7.5510803 2.94418
Mo 2.34692 10.3015804 2.944
Mo 0.74135 7.5411001 2.6721201
Mo 5.5226002 10.3014097 2.94349
Mo 5.5404902 6.6238699 8.7825699
Mo 3.93587 9.3850498 9.1024504
Mo 2.33078 6.62394 8.78267
Mo 0.74213 9.3756304 8.7829304
S 3.93469 7.6972299 7.15939
S 2.47274 10.2279101 7.1592498
S 0.74186 7.54106 7.1560102
S 5.3992901 10.22995 7.1588602
S 5.47291 6.5851403 1.23702
S 3.93472 9.3846398 1.2635501
S 2.3971 6.58533 1.23681
S 0.74136 9.4527998 1.23685
S 3.9358302 7.45892 10.5037403
S 2.26792 10.3481598 10.50381
S 0.74201 7.54106 10.4633999
S 5.6038199 10.34799 10.5039397
S 5.6177702 6.6675902 4.5749302
S 3.93453 9.3845997 4.56632
S 2.25178 6.6658201 4.5751901
S 0.73907 9.2868004 4.5752402


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-z-strain/O-z-t10.xyz <==
50
Frame 111 cell_orig 0.03764 0.71587 1.9703 cell_vec1 4.98489 0.0 0.0 cell_vec2 0.0 10.0689001 0.0 cell_vec3 0.0 0.0 9.6605406 pbc 0 0 0
Ni 0.13747 10.78477 6.9110398
Mo 0.0906 1.69809 3.65834
Mo 4.88901 4.4369798 3.67361
Mo 3.2906101 1.66747 3.4245
Mo 1.67324 4.43362 3.66515
Mo 1.71148 0.76908 9.9233398
Mo 0.10162 3.51862 10.21311
Mo 4.87491 0.77014 9.9249802
Mo 3.29421 3.51792 9.9142104
S 0.08606 1.77656 8.2411099
S 5.0225301 4.4384098 8.2693501
S 3.2918301 1.69344 8.2922697
S 1.58243 4.4442601 8.2568598
S 1.6428601 0.71587 1.97417
S 0.09019 3.5211799 2.0058
S 4.93009 0.72141 1.9703
S 3.28912 3.5771501 1.97693
S 0.10077 1.60883 11.6304798
S 4.8250399 4.4795199 11.6260405
S 3.29262 1.68486 11.5847197
S 1.76326 4.47822 11.6265898
S 1.7172901 0.83702 5.3421102
S 0.08519 3.5263601 5.2940798
S 4.8320699 0.8352 5.34092
S 3.2302001 3.4487701 5.3288698
Ni 3.3335199 5.25247 6.90867
Mo 3.28441 7.2295699 3.65888
Mo 1.6955201 9.9684696 3.67328
Mo 0.09714 7.1989498 3.4249101
Mo 4.8670302 9.96513 3.6654201
Mo 4.9051 6.30058 9.9238902
Mo 3.29511 9.0502501 10.2134895
Mo 1.68118 6.3017101 9.9253502
Mo 0.10029 9.0494204 9.9141398
S 3.2780399 7.3074799 8.2415104
S 1.82855 9.9694204 8.2686501
S 0.09764 7.2248302 8.2925596
S 4.7754002 9.9744302 8.2571402
S 4.8365798 6.2474399 1.97456
S 3.2841799 9.0525703 2.00595
S 1.73647 6.2533002 1.9705
S 0.09539 9.1085196 1.97706
S 3.29425 7.1402302 11.6308403
S 1.6311001 10.0113697 11.6259403
S 0.09892 7.2165198 11.58498
S 4.9569802 10.0098696 11.6266003
S 4.9106498 6.3688502 5.3425002
S 3.27898 9.0580502 5.2941799
S 1.63755 6.3661499 5.3413701
S 0.03764 8.9807302 5.3291602


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-z-strain/O-z-t15.xyz <==
50
Frame 113 cell_orig 1.38712 0.70766 2.2980299 cell_vec1 4.9233704 0.0 0.0 cell_vec2 0.0 10.0434704 0.0 cell_vec3 0.0 0.0 9.6306505 pbc 0 0 0
Ni 6.3104901 10.7511301 7.15942
Mo 6.2835798 1.69346 3.99382
Mo 4.6949902 4.43221 4.0072799
Mo 3.09338 1.66282 3.7302599
Mo 1.4810701 4.4303999 4.00138
Mo 1.52545 0.77722 10.2239905
Mo 6.3001499 3.52193 10.5051699
Mo 4.6869898 0.7774501 10.2239103
Mo 3.1064401 3.5276101 10.2097197
S 6.29879 1.78604 8.5412998
S 4.8276601 4.4664002 8.5685797
S 3.1063001 1.70348 8.5906401
S 1.38712 4.46659 8.5658398
S 1.43908 0.70766 2.30041
S 6.2832699 3.51791 2.3389299
S 4.7437601 0.71114 2.2980299
S 3.09289 3.58323 2.30371
S 6.29988 1.61574 11.9281798
S 4.6355901 4.4829302 11.9219504
S 3.10622 1.69273 11.8820802
S 1.57646 4.4829102 11.9218904
S 1.5348001 0.83624 5.6746702
S 6.28051 3.52402 5.6282201
S 4.6378002 0.83482 5.6739602
S 3.0548899 3.41747 5.6451402
Ni 3.1178999 5.2195001 7.1567302
Mo 3.0899 7.2248998 3.99469
Mo 1.5015201 9.9636298 4.00704
Mo 6.2870202 7.1942501 3.73034
Mo 4.6748901 9.9618302 4.0016298
Mo 4.71905 6.3088298 10.2246904
Mo 3.10653 9.0536003 10.5056296
Mo 1.4932701 6.3090401 10.2244597
Mo 6.3001299 9.0591602 10.2094698
S 3.10513 7.3176198 8.5419798
S 1.63438 9.9972 8.5680599
S 6.2999401 7.2348299 8.59095
S 4.58006 9.9977504 8.5659399
S 4.6324601 6.2392502 2.30074
S 3.08972 9.0490303 2.3392
S 1.55026 6.2429099 2.2982199
S 6.2863798 9.1146202 2.3037601
S 3.1062 7.1473699 11.9286804
S 1.44187 10.0147696 11.9218198
S 6.2999201 7.2245698 11.88239
S 4.7704301 10.0147896 11.9217902
S 4.7282901 6.36799 5.67516
S 3.0868599 9.0556202 5.62846
S 1.4432301 6.3659802 5.67448
S 6.2499099 8.9492998 5.6455698


==> anc/ReaxFF-relaxed/Octahedral/Uniaxial-z-strain/O-z-t5.xyz <==
50
Frame 109 cell_orig 0.04211 0.25779 1.64579 cell_vec1 4.91571 0.0 0.0 cell_vec2 0.0 10.09056 0.0 cell_vec3 0.0 0.0 9.6867295 pbc 0 0 0
Ni 0.1712 0.25779 6.6494098
Mo 0.09299 2.0178599 3.34128
Mo 4.8976102 4.7661901 3.33322
Mo 3.2918701 2.0199399 3.1189699
Mo 1.66912 4.7628398 3.3271699
Mo 1.7014901 1.09227 9.6155596
Mo 0.10169 3.8578802 9.9159002
Mo 4.87318 1.09559 9.6249199
Mo 3.2901199 3.8348801 9.62642
S 0.04469 2.1378901 7.96806
S 4.9556298 4.6796899 7.95499
S 3.28316 2.0016601 7.9927802
S 1.62234 4.7146702 7.9404102
S 1.64543 1.0662 1.65279
S 0.09257 3.85232 1.67583
S 4.9315702 1.07196 1.6499701
S 3.2907801 3.9022602 1.64579
S 0.10167 1.93753 11.3279696
S 4.82861 4.8164501 11.3287697
S 3.2883301 2.0067999 11.2865896
S 1.75615 4.8118401 11.3323898
S 1.76431 1.06218 5.00389
S 0.08861 3.84408 4.9635902
S 4.8029599 1.0664001 5.01682
S 3.23576 3.7732001 5.01228
Ni 3.3656199 5.78898 6.6494198
Mo 3.2865901 7.5493202 3.3413501
Mo 1.70401 10.2976904 3.33335
Mo 0.09814 7.5514798 3.1191101
Mo 4.8628102 10.2943201 3.3275001
Mo 4.8950902 6.6237502 9.6160403
Mo 3.29529 9.3894196 9.91605
Mo 1.67944 6.62711 9.6251698
Mo 0.09642 9.3663502 9.6269799
S 3.2384601 7.6689701 7.96834
S 1.7618001 10.2109299 7.9548502
S 0.08936 7.53332 7.9931798
S 4.8168702 10.2451 7.94068
S 4.8390002 6.5977602 1.6528
S 3.2862599 9.3838701 1.676
S 1.73787 6.6036001 1.64993
S 0.09693 9.4337797 1.64598
S 3.2952001 7.46907 11.3282404
S 1.6350301 10.3483496 11.3288403
S 0.0947 7.5382099 11.2869797
S 4.94971 10.3436098 11.3325195
S 4.95782 6.5936299 5.0037098
S 3.2822199 9.3754902 4.96376
S 1.6092 6.5974698 5.0168099
S 0.04211 9.3044996 5.0124798


==> anc/ReaxFF-relaxed/S-substitution/Biaxial-strain/S-bi-0.xyz <==
48
Frame 121 cell_orig 0.60052 0.93221 1.37681 cell_vec1 4.7980299 0.0 0.0 cell_vec2 0.0 9.1971998 0.0 cell_vec3 0.0 0.0 9.4657402 pbc 0 0 0
Mo 0.60072 1.85822 2.98756
Mo 5.3463998 4.59798 3.0352199
Mo 3.77616 1.87845 3.03477
Mo 2.20594 4.5979901 3.0348301
Mo 2.1954899 0.93968 9.1932402
Mo 0.60172 3.70027 9.1932297
Mo 5.3589902 0.93977 9.1926498
Mo 3.77723 3.6932099 9.1623001
Ni 0.60291 1.8608202 7.2414498
S 5.3394199 4.59513 7.4334603
S 3.7774899 1.88954 7.43329
S 2.2151501 4.59551 7.4334302
S 2.1912701 0.93972 1.38883
S 0.6007501 3.69504 1.38868
S 5.3610301 0.93963 1.38904
S 3.7764299 3.6917601 1.37681
S 0.60128 1.85945 10.8421602
S 5.39855 4.62916 10.8241501
S 3.7774101 1.82103 10.8239098
S 2.1558001 4.6291099 10.8241101
S 2.2042 0.93258 4.7818299
S 0.60062 3.7093501 4.7812901
S 5.3474398 0.93221 4.7829499
S 3.77593 3.6914301 4.6892801
Mo 3.77613 7.3583102 2.98807
Mo 2.17082 10.0982103 3.0353999
Mo 0.6007 7.37853 3.0352299
Mo 5.3814502 10.0981102 3.03531
Mo 5.3710098 6.4397102 9.19345
Mo 3.7769799 9.2003603 9.1935701
Mo 2.1833999 6.4397803 9.1932898
Mo 0.6015 9.1932297 9.1624003
Ni 3.7777601 7.3608699 7.24229
S 2.1636601 10.0951004 7.4335299
S 0.60163 7.3896499 7.4335199
S 5.39046 10.0952301 7.4333501
S 5.36692 6.4400602 1.38914
S 3.77631 9.1949797 1.3890801
S 2.18554 6.44028 1.38915
S 0.60079 9.1916199 1.3771401
S 3.7767 7.3596702 10.8425504
S 2.2228899 10.1293602 10.8241997
S 0.60147 7.3210201 10.8242197
S 5.3313098 10.1294098 10.8240404
S 5.3802199 6.4320302 4.7827401
S 3.7760101 9.2097902 4.78196
S 2.1718299 6.4317699 4.7832198
S 0.60052 9.1915798 4.68962


==> anc/ReaxFF-relaxed/S-substitution/Biaxial-strain/S-bi-c10.xyz <==
48
Frame 117 cell_orig 0.73383 0.84405 1.3750301 cell_vec1 4.2950301 0.0 0.0 cell_vec2 0.0 8.2536192 0.0 cell_vec3 0.0 0.0 9.5190106 pbc 0 0 0
Mo 0.7342201 1.67224 2.95806
Mo 5.0191698 4.14643 3.05618
Mo 3.59216 1.6733201 3.05635
Mo 2.1651101 4.14644 3.0555699
Mo 2.1569099 0.85265 9.28263
Mo 0.73495 3.3166399 9.2888003
Mo 5.0288601 0.85258 9.2830601
Mo 3.5929501 3.3231399 9.07127
Ni 0.73383 1.68869 7.14568
S 5.0212698 4.1410799 7.40763
S 3.5944 1.6713701 7.4078303
S 2.1633201 4.1388002 7.40766
S 2.1632299 0.84592 1.37515
S 0.73424 3.3266101 1.37517
S 5.0211701 0.84593 1.37515
S 3.5922001 3.3210199 1.4014
S 0.73497 1.67247 10.89386
S 5.0218802 4.1476302 10.8841802
S 3.5929201 1.67637 10.8827896
S 2.16394 4.1475802 10.88416
S 2.1657 0.84408 4.6648798
S 0.73415 3.3308201 4.6649199
S 5.0185299 0.84405 4.6648698
S 3.5921099 3.32057 4.73349
Mo 3.59217 6.6222601 2.95824
Mo 2.1612401 9.0964499 3.0564599
Mo 0.7342 6.6233201 3.05671
Mo 5.0230699 9.0964403 3.0564499
Mo 5.0149102 5.8025899 9.2829504
Mo 3.5929799 8.2665396 9.28893
Mo 2.1708701 5.8025098 9.2830601
Mo 0.73505 8.2730599 9.07162
Ni 3.59232 6.6378598 7.1458902
S 2.16414 9.0906096 7.4080601
S 0.7364 6.6213999 7.4079199
S 5.02209 9.0892201 7.4081802
S 5.0211802 5.796 1.37526
S 3.5922001 8.2766504 1.37562
S 2.1632199 5.7960301 1.3750301
S 0.73424 8.2710505 1.40193
S 3.5929401 6.6224699 10.8940402
S 2.1639299 9.0976696 10.8843098
S 0.73498 6.62637 10.8829204
S 5.0218902 9.0976296 10.88439
S 5.0236402 5.7940502 4.665
S 3.59213 8.2808304 4.66534
S 2.1605699 5.7940002 4.6646099
S 0.73416 8.2705698 4.7340203


==> anc/ReaxFF-relaxed/S-substitution/Biaxial-strain/S-bi-c15.xyz <==
48
Frame 115 cell_orig -0.02268 0.79692 1.31372 cell_vec1 4.1150298 0.0 0.0 cell_vec2 0.0 7.8072405 0.0 cell_vec3 0.0 0.0 9.6670504 pbc 0 0 0
Mo 0.03707 1.5807001 2.89651
Mo 4.0778399 3.9145802 3.0327101
Mo 2.7351301 1.58136 3.03824
Mo 1.39132 3.91565 3.03879
Mo 1.38953 0.80106 9.3890896
Mo 0.03765 3.1319699 9.3692398
Mo 4.09235 0.80661 9.3551998
Mo 2.7305801 3.14117 8.9754
Ni 0.14636 1.57662 7.1500402
S 4.0307598 3.92848 7.2813902
S 2.6795101 1.58296 7.2862802
S 1.33156 3.90924 7.2818899
S 1.38625 0.80007 1.31442
S 0.03658 3.14379 1.31379
S 4.0854201 0.79994 1.31372
S 2.73575 3.1370699 1.33683
S 0.03964 1.57625 10.9770804
S 4.08778 3.9123002 10.9805202
S 2.7388201 1.59253 10.9729996
S 1.38937 3.91445 10.97394
S 1.3842 0.79692 4.7374501
S 0.03318 3.1537001 4.7295499
S 4.0797 0.79749 4.7225499
S 2.7323699 3.13466 4.7204199
Mo 2.73628 6.2556801 2.8964602
Mo 1.3787 8.5898304 3.0323999
Mo 0.03596 6.2562099 3.0398099
Mo 4.0905199 8.5908299 3.0392101
Mo 4.0891099 5.4758501 9.3912602
Mo 2.7367201 7.8070598 9.3707199
Mo 1.39344 5.48171 9.3548498
Mo 0.03069 7.8158498 8.9767304
Ni 2.85148 6.2526598 7.1518202
S 1.33005 8.6041603 7.28298
S -0.02268 6.2579298 7.2867298
S 4.0292301 8.58251 7.2813201
S 4.0854402 5.4750901 1.31505
S 2.73577 7.81878 1.3138
S 1.38625 5.4749899 1.3139401
S 0.03657 7.8120198 1.33739
S 2.7388401 6.2511602 10.9783298
S 1.38853 8.5875101 10.9807702
S 0.03966 6.2674599 10.97363
S 4.0885201 8.5895901 10.9742604
S 4.08318 5.4718299 4.737
S 2.7323001 7.8287802 4.7268701
S 1.38043 5.4723602 4.72156
S 0.03312 7.8098998 4.7216802


==> anc/ReaxFF-relaxed/S-substitution/Biaxial-strain/S-bi-c5.xyz <==
48
Frame 119 cell_orig 0.77463 0.88508 1.35095 cell_vec1 4.5421601 0.0 0.0 cell_vec2 0.0 8.7283793 0.0 cell_vec3 0.0 0.0 9.5554095 pbc 0 0 0
Mo 0.77481 1.76551 3.0202899
Mo 5.3067098 4.382 3.0769801
Mo 3.7915499 1.7575001 3.07689
Mo 2.27634 4.3818302 3.0767801
Mo 2.26897 0.90477 9.1879597
Mo 0.77585 3.4907401 9.1878204
Mo 5.3162999 0.90485 9.1872101
Mo 3.79247 3.5082 9.1001396
Ni 0.77733 1.7674201 7.1298399
S 5.2847099 4.3700199 7.4464698
S 3.79263 1.78503 7.44627
S 2.3001001 4.37009 7.4461398
S 2.2891801 0.89088 1.35118
S 0.77483 3.51404 1.35172
S 5.2937899 0.891 1.35095
S 3.79176 3.5071101 1.3676701
S 0.77541 1.76673 10.8461
S 5.3167901 4.38835 10.9060202
S 3.7925999 1.74852 10.9051304
S 2.2685499 4.3883 10.9056998
S 2.29969 0.88512 4.71065
S 0.77485 3.5260501 4.7104702
S 5.2834101 0.88508 4.71065
S 3.7915299 3.5070501 4.8153601
Mo 3.79162 6.9905702 3.0200901
Mo 2.28986 9.6064997 3.07725
Mo 0.77463 6.98279 3.0768001
Mo 5.29319 9.6064501 3.0769
Mo 5.2855401 6.1298499 9.1880798
Mo 3.7925501 8.7157898 9.18853
Mo 2.29966 6.12994 9.1872702
Mo 0.77567 8.7333803 9.1007605
Ni 3.7936201 6.9933802 7.1300802
S 2.26787 9.5946198 7.44663
S 0.77542 7.0102 7.4464402
S 5.31674 9.5950499 7.44658
S 5.3059302 6.1160698 1.3522
S 3.7914701 8.73907 1.3525701
S 2.2771499 6.1162 1.35117
S 0.77493 8.7321501 1.3691501
S 3.79213 6.9914598 10.8463002
S 2.2999599 9.6134596 10.9063598
S 0.77597 6.9734502 10.9058104
S 5.28512 9.6134005 10.90592
S 5.3162398 6.1100302 4.71062
S 3.7915399 8.7507897 4.71069
S 2.2667201 6.1101499 4.71063
S 0.77465 8.7321701 4.8155899


==> anc/ReaxFF-relaxed/S-substitution/Biaxial-strain/S-bi-t10.xyz <==
48
Frame 125 cell_orig 0.67722 0.93709 1.6176501 cell_vec1 5.4196902 0.0 0.0 cell_vec2 0.0 10.2856102 0.0 cell_vec3 0.0 0.0 8.9902202 pbc 0 0 0
Mo 0.68237 2.0425 3.13745
Mo 5.8241201 5.0141101 3.2166901
Mo 4.1739001 2.15521 3.21614
Mo 2.5246699 5.0135298 3.2163501
Mo 2.6024101 0.93709 9.0072498
Mo 0.68151 4.26369 9.0094004
Mo 5.7467199 0.93721 9.0092096
Mo 4.1752 4.0613899 9.1003399
Ni 0.67722 2.0497799 7.1017399
S 5.99231 5.1093402 7.4601403
S 4.1765499 1.96526 7.4598098
S 2.3571701 5.11093 7.4607601
S 2.41289 1.0437 1.6176501
S 0.68158 4.04387 1.61799
S 5.9359498 1.04343 1.61771
S 4.1743202 4.0611701 1.62821
S 0.6832 2.04441 10.4648304
S 6.09691 5.1721802 10.6071797
S 4.1743798 1.84312 10.6071596
S 2.2527299 5.1719298 10.6076002
S 2.27615 1.12327 4.7971301
S 0.68156 3.885 4.79771
S 6.0727201 1.12325 4.7972598
S 4.1738701 4.0609398 4.7849698
Mo 4.1752501 8.0925303 3.13779
Mo 2.33077 11.0641899 3.21662
Mo 0.6809801 8.2054701 3.2163899
Mo 6.0176802 11.0636101 3.21643
Mo 6.0956302 6.9868102 9.0074701
Mo 4.1743698 10.3140297 9.0096102
Mo 2.25368 6.98665 9.0089502
Mo 0.68225 10.1124601 9.1005297
Ni 4.1705499 8.0999403 7.1020098
S 2.4990499 11.15944 7.4601102
S 0.68307 8.0150499 7.4600902
S 5.85044 11.1615801 7.4609499
S 5.9060102 7.0938602 1.6179
S 4.17453 10.09373 1.61813
S 2.4429901 7.09377 1.61789
S 0.6812001 10.1112299 1.6283
S 4.1760998 8.0940199 10.4647503
S 2.6036201 11.2227001 10.6072903
S 0.6815 7.8927698 10.60711
S 5.7458902 11.2223101 10.6078701
S 5.76929 7.1733198 4.7973399
S 4.1744399 9.93503 4.7978201
S 2.57966 7.1732602 4.7974401
S 0.68093 10.1111803 4.7850499


==> anc/ReaxFF-relaxed/S-substitution/Biaxial-strain/S-bi-t15.xyz <==
48
Frame 127 cell_orig 0.43628 0.89697 1.69848 cell_vec1 5.8128205 0.0 0.0 cell_vec2 0.0 10.8734398 0.0 cell_vec3 0.0 0.0 8.8078604 pbc 0 0 0
Mo 0.43698 2.1340599 3.22189
Mo 5.7851501 5.2206402 3.29054
Mo 4.09904 2.29386 3.2892101
Mo 2.4059899 5.2244501 3.28933
Mo 2.5978999 0.89809 8.96105
Mo 0.44496 4.62357 8.9619198
Mo 5.5970803 0.89697 8.9593898
Mo 4.0953202 4.2438598 8.9876204
Ni 0.45712 2.1484301 7.3680301
S 6.1309199 5.4201999 7.4332199
S 4.0939598 1.89978 7.4315601
S 2.06125 5.4174099 7.4323302
S 2.2500601 1.09211 1.71788
S 0.44113 4.2241402 1.71779
S 5.9396702 1.09408 1.7161
S 4.09688 4.2463498 1.69848
S 0.43628 2.1317699 9.6647702
S 6.17169 5.4449601 10.5061503
S 4.0967999 1.85088 10.5060597
S 2.0213499 5.44521 10.5058403
S 2.1203001 1.16868 4.8557
S 0.44265 4.0728102 4.8562398
S 6.0675902 1.16833 4.85502
S 4.0960698 4.2458 4.8642502
Mo 4.0901899 8.4581299 3.22242
Mo 2.1335101 11.5464497 3.2904601
Mo 0.44589 8.6184101 3.28951
Mo 6.05691 11.5481997 3.2897101
Mo 6.2491002 7.2223401 8.96132
Mo 4.0981598 10.94864 8.9622698
Mo 1.9447 7.2221098 8.9593202
Mo 0.44071 10.5697899 8.9877196
Ni 4.1085 8.4737396 7.36835
S 2.47907 11.7452898 7.43361
S 0.44138 8.2247296 7.43189
S 5.71313 11.7421704 7.4322
S 5.90165 7.4172101 1.71805
S 4.0937901 10.5489302 1.7180001
S 2.28826 7.4187198 1.71622
S 0.44424 10.5710697 1.6987
S 4.08885 8.4565201 9.6650896
S 2.5195201 11.7704096 10.5059204
S 0.44472 8.1758604 10.50597
S 5.6733599 11.7702303 10.5063401
S 5.7719202 7.4935003 4.8561202
S 4.0947099 10.3980303 4.8565998
S 2.41586 7.4924402 4.85523
S 0.44366 10.5705605 4.86442


==> anc/ReaxFF-relaxed/S-substitution/Biaxial-strain/S-bi-t5.xyz <==
48
Frame 123 cell_orig 0.85607 0.97107 1.5129401 cell_vec1 5.0565 0.0 0.0 cell_vec2 0.0 9.6753302 0.0 cell_vec3 0.0 0.0 9.1949692 pbc 0 0 0
Mo 0.85607 1.95108 3.0629399
Mo 5.8330002 4.8246103 3.09427
Mo 4.1908698 1.97997 3.0941899
Mo 2.5485001 4.8244801 3.09444
Mo 2.55776 0.97107 9.1311798
Mo 0.85721 3.91594 9.1309204
Mo 5.8259201 0.97136 9.1308203
Mo 4.1915999 3.87777 9.1538801
Ni 0.85838 1.95309 7.2257199
S 5.8438402 4.8316398 7.46905
S 4.1918402 1.97018 7.4689799
S 2.5395899 4.8319898 7.4689799
S 2.52424 0.9882 1.5129401
S 0.85657 3.8769902 1.5130101
S 5.8575702 0.98837 1.51304
S 4.1907301 3.87633 1.51725
S 0.85677 1.95263 10.6773901
S 5.91257 4.87108 10.7076502
S 4.1919699 1.89085 10.7075901
S 2.4707401 4.87109 10.7075901
S 2.47715 1.0158 4.7333203
S 0.85653 3.8227899 4.7335201
S 5.90448 1.01604 4.7329998
S 4.19063 3.87624 4.6672001
Mo 4.1904802 7.7259598 3.06338
Mo 2.4986501 10.5995903 3.0943799
Mo 0.85655 7.7549701 3.09459
Mo 5.8828402 10.5995198 3.0946801
Mo 5.89183 6.7461901 9.1312304
Mo 4.19174 9.6907702 9.1315203
Mo 2.4916101 6.7462602 9.1310902
Mo 0.85736 9.6528101 9.1542101
Ni 4.1921701 7.7282501 7.2258501
S 2.50961 10.6067496 7.4692502
S 0.85752 7.7452898 7.4692402
S 5.8734798 10.6065502 7.4692703
S 5.85844 6.7635999 1.5131901
S 4.1908698 9.6518002 1.5132901
S 2.52301 6.7634802 1.51326
S 0.85619 9.6515198 1.51748
S 4.1914501 7.72713 10.6777401
S 2.5783201 10.6461697 10.7079096
S 0.85743 7.6660199 10.70782
S 5.8053003 10.6464005 10.7078305
S 5.8113399 6.79035 4.7335401
S 4.1907902 9.5977602 4.7337799
S 2.5703399 6.7908201 4.7332802
S 0.85651 9.6513205 4.66745


==> anc/ReaxFF-relaxed/S-substitution/Sheared-xy/S_xy_shear_101.xyz <==
48
Frame 243 cell_orig -0.03405 0.50755 1.3671401 cell_vec1 6.3395701 0.0 0.0 cell_vec2 0.0 10.0457897 0.0 cell_vec3 0.0 0.0 9.5095406 pbc 0 0 0
Mo -0.03405 2.43078 2.98431
Mo 4.5889602 4.28723 3.0568199
Mo 3.1259699 1.7984801 3.0660701
Mo 1.49157 4.88053 3.0476699
Mo 1.97501 1.20156 9.2288304
Mo 0.44263 4.2999802 9.2917605
Mo 5.1129098 0.62096 9.1137304
Mo 3.5437901 3.6587901 9.0876198
Ni 0.87426 2.60272 7.26436
S 4.8312302 4.40237 7.51546
S 3.69977 1.75166 7.3536
S 1.86716 4.7687898 7.3470302
S 1.6949101 1.10857 1.40616
S 0.1068 4.2102399 1.41991
S 4.7563601 0.52383 1.37852
S 3.27249 3.56386 1.4345501
S 0.44453 2.3492801 10.8766804
S 4.7796202 4.41218 10.7807904
S 3.6259301 1.7695101 10.8299504
S 1.76783 4.98911 10.7998696
S 1.7785 1.0307 4.8062101
S 0.1041 4.2304602 4.7828698
S 4.8203302 0.50755 4.7053299
S 3.25108 3.5627699 4.69415
Mo 2.7261601 7.42907 3.02914
Mo 1.3300901 10.5003405 3.0617199
Mo 5.85777 6.88793 3.0522299
Mo 4.4678402 9.8587704 3.03123
Mo 5.00178 6.0875001 9.1666203
Mo 3.18677 9.3607702 9.2694998
Mo 1.86754 6.7947898 9.1662798
Mo 6.3055201 8.6803303 9.1325598
Ni 3.5910599 7.6484399 7.2669001
S 1.53955 10.5487299 7.4124498
S 0.2642 7.9517498 7.3271899
S 4.64815 9.90901 7.3696299
S 4.5990401 6.1486602 1.44556
S 2.8673402 9.2432404 1.39517
S 1.52175 6.6801 1.47183
S 5.9766598 8.70823 1.3671401
S 3.1735799 7.5242601 10.7932101
S 1.60187 10.55334 10.86232
S 0.14991 8.0246 10.78928
S 4.70502 10.0217896 10.8214598
S 4.6214199 6.1305599 4.7772398
S 2.8755802 9.2572804 4.7579499
S 1.57003 6.6863799 4.6521602
S 5.9452802 8.7202502 4.7465


==> anc/ReaxFF-relaxed/S-substitution/Sheared-xy/S_xy_shear_107.xyz <==
48
Frame 245 cell_orig -0.21529 -1.08823 1.2876101 cell_vec1 6.1455998 0.0 0.0 cell_vec2 0.0 11.9781504 0.0 cell_vec3 0.0 0.0 9.6340504 pbc 0 0 0
Mo -0.21529 2.6405001 2.9986
Mo 4.3614102 4.06916 3.04865
Mo 2.90831 1.6614501 3.0560999
Mo 1.27309 4.9229398 3.0506499
Mo 2.7776501 1.32856 9.1191998
Mo -0.03065 5.3312502 9.2706699
Mo 5.9303098 0.55736 9.1396504
Mo 3.0060899 4.0253201 9.2024603
Ni 1.5624401 2.7671399 7.2350702
S 4.57549 4.6938901 7.3133402
S 4.5339699 1.82317 7.3489399
S 1.6914701 5.0550699 7.2973299
S 1.43847 1.06028 1.4029
S 5.8772802 2.61093 1.32374
S 4.4200301 0.23606 1.3439
S 3.04532 3.40271 1.43388
S 1.54157 2.52716 10.8564502
S 4.6701398 4.7502399 10.91107
S 4.8206201 1.90231 10.8273001
S 1.8065 5.3921099 10.9216604
S 1.5010001 0.98276 4.8255902
S 5.8972702 2.59284 4.7899099
S 4.4404502 0.23697 4.7227502
S 2.9922 3.42976 4.72221
Mo 2.21472 7.52593 3.05703
Mo 0.8939 10.68046 3.05056
Mo 5.2830801 6.7310701 3.04899
Mo 3.97904 9.7558604 3.0337501
Mo 5.2473302 6.1965098 9.0780096
Mo 2.1508501 9.6490498 9.1944103
Mo 2.2177501 6.9330102 9.1269598
Mo 5.3937101 8.8055001 9.3373404
Ni 3.89057 7.7789302 7.2881498
S 0.90369 10.8899202 7.3735099
S 0.92312 8.0043402 7.3366599
S 4.0871 -1.08823 7.4661002
S 4.0922799 6.0199699 1.44252
S 2.3590601 9.33284 1.35633
S 1.09996 6.8277703 1.46029
S 5.2809 8.5854101 1.2876101
S 3.8122301 7.47853 10.8103199
S 0.99947 -0.21858 10.8848896
S 0.96402 8.1015902 10.74506
S 4.2085099 -0.84709 10.8042698
S 4.00595 6.0788398 4.7760601
S 2.3603699 9.3264599 4.8048101
S 1.09288 6.8179202 4.6500302
S 5.2392902 8.6123896 4.8512102


==> anc/ReaxFF-relaxed/S-substitution/Sheared-xy/S_xy_shear_73.xyz <==
48
Frame 247 cell_orig 0.3193 0.2364 1.28736 cell_vec1 5.2037196 0.0 0.0 cell_vec2 0.0 11.9487802 0.0 cell_vec3 0.0 0.0 9.6334095 pbc 0 0 0
Mo 0.49475 0.75795 2.99926
Mo 5.1405501 4.9210402 3.05007
Mo 3.5104599 1.66315 3.0555699
Mo 2.05267 4.0683298 3.04845
Mo 0.49519 0.55496 9.1453199
Mo 0.3193 3.44851 9.2599297
Mo 3.64678 1.32967 9.1217699
Mo 3.42151 4.0254502 9.2032604
Ni 4.86718 2.76701 7.2381501
S 4.7319002 5.0557199 7.2947102
S 1.8882102 1.82572 7.35003
S 1.84852 4.6973801 7.3122201
S 1.99774 0.2364 1.34383
S 0.53842 2.6099601 1.32327
S 4.9790802 12.1851797 1.40414
S 3.3702901 3.4034801 1.4327101
S 4.8822098 2.52384 10.8578998
S 4.6202798 5.3880601 10.9207698
S 1.61052 1.89933 10.8270703
S 1.75578 4.7465601 10.9099798
S 1.97712 0.23777 4.7224398
S 0.51694 2.59166 4.7901602
S 4.91541 12.1072302 4.82652
S 3.41977 3.42925 4.7223602
Mo 4.2044902 7.5271001 3.05633
Mo 2.43751 9.7566099 3.03385
Mo 1.13578 6.7324701 3.0471699
Mo 5.5225601 10.6820803 3.05059
Mo 4.20858 6.9306502 9.132
Mo 4.2795701 9.64746 9.1884499
Mo 1.1791 6.1972499 9.08002
Mo 1.0354 8.8056402 9.3345003
Ni 2.54035 7.77985 7.29106
S 2.33742 10.0366802 7.4647999
S 5.5001798 8.0044098 7.3439498
S 5.5230198 10.8923398 7.3727398
S 5.3186998 6.8285399 1.4600101
S 4.0577302 9.3327799 1.35661
S 2.3269999 6.02212 1.4415801
S 1.13468 8.5858403 1.28736
S 2.61465 7.4746499 10.8149596
S 2.2195001 10.2723904 10.8037701
S 5.4623099 8.0983601 10.7465697
S 5.4274102 10.9012404 10.8841106
S 5.3263302 6.81984 4.6492501
S 4.0563502 9.3276901 4.8049999
S 2.4128001 6.08148 4.77528
S 1.1750799 8.6129704 4.8498302


==> anc/ReaxFF-relaxed/S-substitution/Sheared-xy/S_xy_shear_79.xyz <==
48
Frame 249 cell_orig -0.13579 0.50954 1.3663401 cell_vec1 6.5508399 0.0 0.0 cell_vec2 0.0 10.0417299 0.0 cell_vec3 0.0 0.0 9.5109406 pbc 0 0 0
Mo 6.41505 2.4322801 2.98508
Mo 4.8888998 4.8818402 3.04742
Mo 3.2550001 1.80028 3.06551
Mo 1.7915501 4.2887998 3.05672
Mo 1.27212 0.61952 9.1132698
Mo 5.94307 4.29843 9.2926703
Mo 4.4102802 1.19964 9.2294903
Mo 2.84194 3.65727 9.0884504
Ni 5.5103002 2.60129 7.26511
S 4.51861 4.76753 7.3477302
S 2.68556 1.74998 7.3536601
S 1.55468 4.40099 7.5156002
S 1.6245901 0.52578 1.37801
S 0.0178 2.94806 1.41964
S 4.6863899 1.1106401 1.40596
S 3.1080699 3.5655999 1.4342001
S 5.9408398 2.34746 10.8772802
S 4.6173001 4.98766 10.8003798
S 2.75909 1.76783 10.8301802
S 1.6055 4.4107199 10.7811299
S 1.5605901 0.50954 4.70507
S 0.01965 2.96804 4.7824402
S 4.6023402 1.03222 4.80582
S 3.1296001 3.56425 4.6935902
Mo 3.65429 7.43045 3.02858
Mo 1.91278 9.8604698 3.0305901
Mo 0.52279 6.8898802 3.05176
Mo 5.0507398 10.5019303 3.0613999
Mo 4.51752 6.7933102 9.16609
Mo 3.19823 9.35921 9.2699499
Mo 1.38335 6.0858002 9.1666403
Mo 0.07949 8.67873 9.1322498
Ni 2.7932501 7.6473298 7.2670598
S 1.73697 9.90724 7.3696098
S -0.13579 6.68574 7.3271098
S 4.8459602 10.5467501 7.4131999
S 4.8592502 6.6815501 1.47179
S 3.51335 9.2446499 1.39484
S 1.78165 6.1505098 1.44512
S 0.40423 8.7101898 1.3663401
S 3.21135 7.5227499 10.7933102
S 1.6798101 10.02038 10.8214398
S 6.2347102 8.0221901 10.7899599
S 4.7832699 10.5512696 10.8629904
S 4.81 6.6876302 4.6524
S 3.5050199 9.2589598 4.7578302
S 1.75905 6.1323299 4.7767201
S 0.43538 8.7222901 4.7453599


==> anc/ReaxFF-relaxed/S-substitution/Sheared-xy/S_xy_shear_84.xyz <==
48
Frame 251 cell_orig -0.03682 0.75769 1.3668801 cell_vec1 6.4116001 0.0 0.0 cell_vec2 0.0 9.5486698 0.0 cell_vec3 0.0 0.0 9.49545 pbc 0 0 0
Mo 6.3625102 2.20118 2.98646
Mo 4.8077698 4.7760201 3.0392499
Mo 3.1844399 1.89274 3.0239799
Mo 1.67268 4.4714799 3.0211599
Mo 1.43486 0.75769 9.1990099
Mo 6.1252999 3.9775702 9.2258701
Mo 4.5925699 1.05633 9.2156096
Mo 2.9716202 3.6527601 9.1485004
Ni 6.03339 2.15833 7.2425299
S 4.6201401 4.6914201 7.4299503
S 2.95252 1.85369 7.4256301
S 1.5273201 4.4396301 7.44694
S 1.5343601 0.80968 1.3761
S 6.2410002 4.0186501 1.3928601
S 4.6851502 1.08399 1.38676
S 3.08167 3.68381 1.38324
S 6.1925702 2.1239901 10.8623304
S 4.7258001 4.7667299 10.82969
S 3.0158 1.8083301 10.8350601
S 1.5372601 4.4617901 10.8192396
S 1.5181101 0.8048401 4.7535301
S 6.2445102 4.0376802 4.7618799
S 4.6309099 1.05224 4.77593
S 3.0859001 3.6822 4.6685901
Mo 3.35196 7.3963499 2.9900402
Mo 1.6757 9.98668 3.0171399
Mo 0.18952 7.11373 3.0225401
Mo 4.86836 10.3063603 3.0334799
Mo 4.6428199 6.5803299 9.2364998
Mo 3.1208 9.1981802 9.2254601
Mo 1.46846 6.2509298 9.1830397
Mo -0.03682 8.8626604 9.16362
Ni 3.0683301 7.3796301 7.2516699
S 1.59876 9.9874296 7.4347
S -0.01055 7.0233898 7.4315801
S 4.81037 10.2099104 7.4018202
S 4.7586298 6.5956502 1.40238
S 3.2781 9.2177696 1.38167
S 1.6063301 6.32161 1.38948
S 0.10308 8.9376802 1.3668801
S 3.1977899 7.3698402 10.8487102
S 1.63174 10.0024004 10.8325701
S 6.3747802 7.6383801 10.8259201
S 4.7402702 10.26653 10.84373
S 4.73664 6.5987001 4.7607599
S 3.28226 9.2374401 4.7715602
S 1.5657801 6.2996001 4.7587199
S 0.12073 8.93394 4.67798


==> anc/ReaxFF-relaxed/S-substitution/Sheared-xy/S_xy_shear_90.xyz <==
48
Frame 253 cell_orig 0.60037 0.93134 1.37693 cell_vec1 4.79809 0.0 0.0 cell_vec2 0.0 9.1977596 0.0 cell_vec3 0.0 0.0 9.4654598 pbc 0 0 0
Mo 0.6006601 1.85833 2.98799
Mo 5.3462601 4.5978799 3.0353701
Mo 3.7762001 1.87838 3.0350299
Mo 2.2058401 4.5980401 3.03478
Mo 2.19554 0.9398 9.1928501
Mo 0.60173 3.7005501 9.1932802
Mo 5.3590202 0.93968 9.1929302
Mo 3.77722 3.6931501 9.1620503
Ni 0.60243 1.8615202 7.2417898
S 5.3393698 4.5952502 7.4334798
S 3.7774701 1.88956 7.4332299
S 2.21503 4.5955 7.43326
S 2.1914001 0.94034 1.38869
S 0.6006601 3.6948099 1.3886401
S 5.36131 0.94019 1.3889901
S 3.77647 3.69152 1.37693
S 0.60147 1.85946 10.84198
S 5.3984599 4.62922 10.8242102
S 3.7771101 1.8211401 10.8238001
S 2.1557 4.6293803 10.8239298
S 2.20491 0.93177 4.7823501
S 0.60076 3.7095499 4.7811599
S 5.3474598 0.93134 4.7830801
S 3.7760899 3.6914599 4.6894102
Mo 3.7760101 7.3582101 2.98823
Mo 2.1709099 10.0979404 3.0353301
Mo 0.60045 7.37852 3.03492
Mo 5.3814201 10.0978098 3.03547
Mo 5.3710098 6.43956 9.1933403
Mo 3.7771101 9.2003498 9.1936197
Mo 2.18344 6.4398098 9.1929197
Mo 0.60162 9.1933403 9.1623001
Ni 3.77805 7.36128 7.2420402
S 2.1637001 10.0953503 7.4337402
S 0.60188 7.38942 7.4333401
S 5.3907099 10.0953198 7.434
S 5.3667102 6.43995 1.3892501
S 3.7762301 9.19487 1.38906
S 2.18553 6.4400802 1.38912
S 0.60059 9.19174 1.37698
S 3.7767799 7.35951 10.8423902
S 2.2228401 10.1290999 10.8244801
S 0.60161 7.3210201 10.8239098
S 5.3312402 10.1290798 10.8246603
S 5.37989 6.4319902 4.7826
S 3.7760899 9.2091198 4.7814398
S 2.17173 6.4317198 4.7831702
S 0.60037 9.1913996 4.6894698


==> anc/ReaxFF-relaxed/S-substitution/Sheared-xy/S_xy_shear_96.xyz <==
48
Frame 255 cell_orig -0.01412 0.75946 1.36745 cell_vec1 6.4130702 0.0 0.0 cell_vec2 0.0 9.5450192 0.0 cell_vec3 0.0 0.0 9.4947701 pbc 0 0 0
Mo -0.00696 2.1991201 2.98605
Mo 4.68325 4.4691201 3.0206201
Mo 3.1711299 1.89055 3.02368
Mo 1.5484001 4.7743302 3.0387499
Mo 1.76825 1.05857 9.2159901
Mo 0.23548 3.9803 9.2263203
Mo 4.9261398 0.75946 9.1995602
Mo 3.3891201 3.65449 9.1483402
Ni 0.32836 2.16187 7.2418299
S 4.83424 4.4409199 7.44729
S 3.4082999 1.85463 7.42552
S 1.7409001 4.6932101 7.4295402
S 1.67062 1.08226 1.38635
S 0.11532 4.0164199 1.39223
S 4.8217101 0.80654 1.3762601
S 3.2744901 3.6819301 1.38289
S 0.16667 2.1272099 10.8622198
S 4.8232003 4.4633999 10.8198099
S 3.3438001 1.81049 10.83529
S 1.6350301 4.7692399 10.8298502
S 1.72494 1.05084 4.7750602
S 0.11179 4.03648 4.7618399
S 4.8380699 0.80255 4.7521601
S 3.2694099 3.6798899 4.6682201
Mo 3.0049901 7.3942499 2.9898902
Mo 1.48816 10.3044796 3.03303
Mo 6.1676602 7.1107402 3.0229001
Mo 4.6809201 9.98448 3.01741
Mo 4.89286 6.2526598 9.1834498
Mo 3.2412701 9.1997805 9.2258902
Mo 1.71883 6.5826402 9.2368002
Mo 6.3989501 8.8643504 9.1643801
Ni 3.2936299 7.3812599 7.2511101
S 1.5515601 10.2123404 7.4024701
S 0.04526 7.6599598 7.4313402
S 4.7635799 9.98868 7.4351201
S 4.7507801 6.3191099 1.38944
S 3.0796599 9.2160196 1.38165
S 1.59829 6.59406 1.4017
S 6.25487 8.9345598 1.36745
S 3.16343 7.3715401 10.8491002
S 1.62119 10.2692003 10.8438302
S -0.01412 7.6412001 10.8256197
S 4.72995 10.0038795 10.8330403
S 4.7919402 6.2958799 4.7586899
S 3.0754199 9.23633 4.7720199
S 1.6207 6.59758 4.75912
S 6.2362099 8.9305402 4.6782298


==> anc/ReaxFF-relaxed/S-substitution/Triaxial-strain/S-tri-0.xyz <==
48
Frame 135 cell_orig 0.60046 0.93208 1.37684 cell_vec1 4.7981601 0.0 0.0 cell_vec2 0.0 9.1974602 0.0 cell_vec3 0.0 0.0 9.4656105 pbc 0 0 0
Mo 0.60068 1.8583 2.9879402
Mo 5.3464799 4.5979901 3.0351601
Mo 3.7761801 1.87851 3.0346401
Mo 2.2060101 4.5980301 3.03511
Mo 2.19557 0.93978 9.1933403
Mo 0.6017601 3.7004099 9.1933699
Mo 5.3590498 0.93984 9.1928597
Mo 3.7772999 3.69327 9.16222
Ni 0.60294 1.86106 7.2417498
S 5.33953 4.5952001 7.4334998
S 3.7776001 1.88958 7.4333301
S 2.2151201 4.5955301 7.4333301
S 2.19101 0.94 1.3888101
S 0.6007501 3.69483 1.3888101
S 5.3610501 0.94 1.3889901
S 3.77631 3.69185 1.37684
S 0.6014 1.85952 10.8423004
S 5.3986201 4.62916 10.8241501
S 3.7773199 1.8212101 10.8240099
S 2.1558101 4.62954 10.8240099
S 2.2042601 0.93221 4.7820401
S 0.60086 3.70945 4.7813902
S 5.3470202 0.93208 4.7830901
S 3.77633 3.69131 4.6893502
Mo 3.7760201 7.3581901 2.98824
Mo 2.17063 10.0981398 3.0350699
Mo 0.60058 7.3784599 3.0351601
Mo 5.38128 10.0980396 3.0350001
Mo 5.3710899 6.4397502 9.1933804
Mo 3.7771399 9.2003803 9.1937599
Mo 2.18348 6.4398098 9.1928797
Mo 0.60164 9.1933098 9.1624298
Ni 3.7781899 7.3608499 7.2421398
S 2.16399 10.0952702 7.43362
S 0.60186 7.3898401 7.4333902
S 5.39043 10.0953798 7.4335399
S 5.3668599 6.4398899 1.38914
S 3.7760201 9.1946697 1.38893
S 2.1856101 6.4401002 1.38923
S 0.60049 9.1915598 1.37694
S 3.77682 7.3594198 10.8424502
S 2.2228899 10.1293802 10.8242903
S 0.6016701 7.32094 10.82409
S 5.3313999 10.1295404 10.8241797
S 5.3802199 6.4319401 4.7825699
S 3.77617 9.2098999 4.7818799
S 2.1719999 6.4320402 4.7831502
S 0.60046 9.1915903 4.6894002


==> anc/ReaxFF-relaxed/S-substitution/Triaxial-strain/S-tri-c10.xyz <==
48
Frame 131 cell_orig 0.7337801 0.84483 1.18539 cell_vec1 4.3024702 0.0 0.0 cell_vec2 0.0 8.2548008 0.0 cell_vec3 0.0 0.0 8.6548901 pbc 0 0 0
Mo 0.73481 1.67285 2.74857
Mo 5.01088 4.1416502 2.76648
Mo 3.5927201 1.6849801 2.7662599
Mo 2.1738801 4.1415701 2.76667
Mo 2.14907 0.85686 8.2752199
Mo 0.73481 3.3071499 8.2753801
Mo 5.0362501 0.85667 8.2753
Mo 3.5927801 3.32353 8.2558804
Ni 0.7337801 1.6743601 6.1090999
S 5.0152502 4.1445398 6.70191
S 3.59267 1.6808 6.7016702
S 2.1702299 4.1444502 6.70191
S 2.1635201 0.84865 1.1873601
S 0.73471 3.3227899 1.18677
S 5.0216098 0.84861 1.1874501
S 3.59267 3.3224399 1.18539
S 0.73472 1.6734901 9.8396102
S 5.0227599 4.1496902 9.8401204
S 3.59268 1.67046 9.8399802
S 2.16259 4.1496301 9.8401098
S 2.1690199 0.84483 4.3635302
S 0.73449 3.3292 4.36374
S 5.0159001 0.84484 4.36374
S 3.5924399 3.32285 4.3350001
Mo 3.5924599 6.62285 2.7490599
Mo 2.1529501 9.0914202 2.76668
Mo 0.7344 6.63513 2.7665999
Mo 5.03198 9.0916004 2.7665999
Mo 5.00702 5.8067599 8.2755804
Mo 3.5925401 8.2571201 8.2759705
Mo 2.1784501 5.8067899 8.2753601
Mo 0.73465 8.2736502 8.2558603
Ni 3.5917301 6.6241899 6.1094999
S 2.1570401 9.0946598 6.70191
S 0.73487 6.6307802 6.7019401
S 5.0279398 9.09445 6.7020502
S 5.0213499 5.7986002 1.18744
S 3.5925801 8.2727604 1.18691
S 2.1635399 5.7985001 1.18744
S 0.73461 8.2724104 1.18555
S 3.59249 6.6234002 9.8397904
S 2.16469 9.0995798 9.84025
S 0.73452 6.6205001 9.8400804
S 5.0204701 9.0996304 9.8402796
S 5.0269198 5.79489 4.3639102
S 3.5923701 8.2791901 4.3640399
S 2.1579299 5.7948199 4.36375
S 0.73441 8.2728205 4.3351302


==> anc/ReaxFF-relaxed/S-substitution/Triaxial-strain/S-tri-c15.xyz <==
48
Frame 129 cell_orig 0.5096 0.79026 1.14499 cell_vec1 4.0666399 0.0 0.0 cell_vec2 0.0 7.8010602 0.0 cell_vec3 0.0 0.0 8.1498299 pbc 0 0 0
Mo 0.51049 1.58051 2.6334
Mo 4.5492101 3.9117402 2.6004
Mo 3.20994 1.59039 2.60004
Mo 1.87048 3.91182 2.6009
Mo 1.85457 0.80599 7.8396902
Mo 0.51122 3.1292601 7.83845
Mo 4.5664401 0.80615 7.8385
Mo 3.20994 3.1392901 7.77807
Ni 0.51479 1.57914 5.7049799
S 4.5511198 3.9121002 6.3406301
S 3.20822 1.5940401 6.3403201
S 1.86742 3.9116002 6.3405199
S 1.86037 0.8014 1.1607701
S 0.51078 3.1387 1.16139
S 4.5595598 0.8013 1.16092
S 3.20998 3.1385601 1.14499
S 0.51107 1.57917 9.29455
S 4.5598402 3.91604 9.2724199
S 3.2102399 1.58432 9.2725001
S 1.86066 3.91625 9.2721996
S 1.87722 0.79026 4.11025
S 0.51094 3.1601701 4.1108098
S 4.5434799 0.7907501 4.1122198
S 3.21013 3.13766 4.0460901
Mo 3.20958 6.2554202 2.6338101
Mo 1.8498502 8.5868101 2.6003499
Mo 0.5106401 6.2653899 2.6002
Mo 4.56948 8.5868397 2.6010201
Mo 4.5536099 5.48103 7.8398
Mo 3.2103601 7.8043199 7.83882
Mo 1.86712 5.4811802 7.83882
Mo 0.51076 7.8143201 7.7782603
Ni 3.2132299 6.2543402 5.70539
S 1.85163 8.5872698 6.3404999
S 0.5096 6.2690601 6.3404002
S 4.5661602 8.5860205 6.3406501
S 4.5595598 5.4763899 1.16093
S 3.2098601 7.8136502 1.16158
S 1.86039 5.4763298 1.16107
S 0.51068 7.81356 1.14516
S 3.21014 6.2541399 9.2948198
S 1.86067 8.5910902 9.2725601
S 0.51097 6.2593699 9.2726603
S 4.5598603 8.5913201 9.2723198
S 4.5762401 5.4653502 4.1106801
S 3.20999 7.8351302 4.1108399
S 1.8442 5.4657698 4.1120801
S 0.51081 7.8126703 4.0461202


==> anc/ReaxFF-relaxed/S-substitution/Triaxial-strain/S-tri-c5.xyz <==
48
Frame 133 cell_orig 0.7747301 0.88509 1.27652 cell_vec1 4.5497499 0.0 0.0 cell_vec2 0.0 8.7329502 0.0 cell_vec3 0.0 0.0 9.0810699 pbc 0 0 0
Mo 0.77501 1.76536 2.91292
Mo 5.2916899 4.3731299 2.9493102
Mo 3.79178 1.7749601 2.9489
Mo 2.2915599 4.3731599 2.94867
Mo 2.2746201 0.90138 8.6942997
Mo 0.77588 3.4974201 8.6947899
Mo 5.3106399 0.90143 8.6944504
Mo 3.7925799 3.50822 8.6917801
Ni 0.77617 1.76836 6.6087399
S 5.2781 4.3661199 7.0342002
S 3.79284 1.79284 7.0339699
S 2.3073101 4.3659301 7.0343499
S 2.28894 0.89149 1.27652
S 0.7747301 3.5135601 1.27657
S 5.2943401 0.89138 1.27667
S 3.79195 3.50697 1.2911
S 0.77585 1.7666101 10.3291502
S 5.3244801 4.39256 10.3572998
S 3.7925401 1.73918 10.3570299
S 2.26056 4.3929601 10.3572598
S 2.3001201 0.88516 4.5737801
S 0.7752 3.5256901 4.5741401
S 5.2832599 0.88509 4.5740199
S 3.7916801 3.5072999 4.60637
Mo 3.7915101 6.9903002 2.91306
Mo 2.2750001 9.5981198 2.94892
Mo 0.77493 6.9997802 2.94884
Mo 5.3083601 9.5980501 2.94926
Mo 5.29109 6.12638 8.6951599
Mo 3.7925201 8.7224102 8.6953202
Mo 2.29374 6.12637 8.6947203
Mo 0.77581 8.7332402 8.6921997
Ni 3.7932799 6.9931502 6.6093798
S 2.26107 9.5909996 7.0342002
S 0.77554 7.0181398 7.0345202
S 5.3239198 9.5909405 7.03438
S 5.30583 6.11619 1.27666
S 3.79175 8.7386503 1.27669
S 2.27741 6.1160798 1.27662
S 0.77511 8.7322302 1.29123
S 3.7921801 6.99125 10.3297901
S 2.3078301 9.6180296 10.3573904
S 0.77556 6.96448 10.3575497
S 5.27737 9.6180401 10.3575897
S 5.3164702 6.1099701 4.5742898
S 3.79161 8.7507296 4.5744601
S 2.26633 6.1098599 4.57369
S 0.77485 8.7321902 4.6063199


==> anc/ReaxFF-relaxed/S-substitution/Triaxial-strain/S-tri-t10.xyz <==
48
Frame 139 cell_orig 0.67544 0.9366 2.2773199 cell_vec1 5.4228702 0.0 0.0 cell_vec2 0.0 10.2867403 0.0 cell_vec3 0.0 0.0 8.89744 pbc 0 0 0
Mo 0.68358 2.04285 3.7809801
Mo 5.8074699 5.0049601 3.87343
Mo 4.1733899 2.1738 3.8735002
Mo 2.5411201 5.0040398 3.87342
Mo 2.6016801 0.93706 9.57479
Mo 0.68215 4.2633801 9.57689
Mo 5.7475901 0.9366 9.5774098
Mo 4.17517 4.0626402 9.6737099
Ni 0.67544 2.04881 7.6915498
S 5.9885002 5.1082802 8.0299397
S 4.17699 1.96877 8.0301504
S 2.36115 5.1101198 8.0306597
S 2.41257 1.04451 2.2773299
S 0.68226 4.0429101 2.27758
S 5.9365602 1.0438499 2.2776001
S 4.1740198 4.0609899 2.29104
S 0.6844 2.04421 11.0309801
S 6.09831 5.17343 11.1739397
S 4.1743002 1.84119 11.1739597
S 2.2513001 5.1728902 11.1745901
S 2.27281 1.1255 5.4560499
S 0.68159 3.8813602 5.4566798
S 6.0759602 1.12523 5.45642
S 4.1738901 4.0611601 5.4423099
Mo 4.1763401 8.0924397 3.78138
Mo 2.31457 11.0550804 3.8738
Mo 0.68014 8.2239399 3.87343
Mo 6.0336099 11.0539799 3.8736802
Mo 6.0945802 6.98727 9.5751601
Mo 4.1746202 10.3129101 9.5772896
Mo 2.2545099 6.98731 9.5774403
Mo 0.68235 10.1121397 9.6739197
Ni 4.1686702 8.0988102 7.69173
S 2.4956501 11.1572599 8.0299501
S 0.68371 8.0191202 8.03018
S 5.8541002 11.1598501 8.0309296
S 5.9050498 7.0945902 2.2773199
S 4.1749802 10.0929899 2.27789
S 2.44397 7.0939102 2.2776401
S 0.68071 10.1110601 2.29122
S 4.17696 8.0942602 11.0314503
S 2.60512 11.22334 11.1740198
S 0.6813301 7.89152 11.1742296
S 5.74436 11.2227697 11.1747599
S 5.7658201 7.17517 5.4559798
S 4.17449 9.93155 5.45713
S 2.5829501 7.1750202 5.45645
S 0.6805 10.1107597 5.4424901


==> anc/ReaxFF-relaxed/S-substitution/Triaxial-strain/S-tri-t15.xyz <==
48
Frame 141 cell_orig 0.93528 0.89664 2.72558 cell_vec1 5.8065801 0.0 0.0 cell_vec2 0.0 10.8748102 0.0 cell_vec3 0.0 0.0 8.6167498 pbc 0 0 0
Mo 0.93682 2.14814 4.2156401
Mo 6.24614 5.1981201 4.31566
Mo 4.5909601 2.33756 4.3161101
Mo 2.93515 5.20081 4.3152599
Mo 3.0903001 0.89742 9.7918101
Mo 0.93867 4.6205502 9.7878399
Mo 6.0913901 0.89664 9.79072
Mo 4.58984 4.2436099 9.8302098
Ni 0.94455 2.1161201 8.1646605
S 6.6194601 5.4226799 8.2647305
S 4.5892 1.89948 8.2651997
S 2.5611401 5.4218102 8.2643805
S 2.7449999 1.0983599 2.7444401
S 0.9378 4.2235198 2.7422199
S 6.4357 1.09881 2.7437899
S 4.59095 4.2459402 2.72558
S 0.93528 2.1528599 10.4466601
S 6.6711502 5.4460502 11.3406296
S 4.59058 1.84403 11.34202
S 2.5096901 5.4462099 11.34058
S 2.5818401 1.19092 5.8628402
S 0.93859 4.04035 5.86159
S 6.59794 1.19014 5.8624402
S 4.5908098 4.2460799 5.8908
Mo 4.5855599 8.47367 4.2160001
Mo 2.5953901 11.5236702 4.3157201
Mo 0.94138 8.6626797 4.3165302
Mo 6.5860801 11.5253697 4.3152599
Mo 6.7418599 7.2221999 9.79177
Mo 4.5907002 10.9453498 9.7884999
Mo 2.4393699 7.22223 9.79105
Mo 0.93672 10.5683298 9.8305598
Ni 4.5966902 8.4408798 8.1649904
S 2.9675802 11.7475205 8.2651796
S 0.93718 8.2246304 8.2652798
S 6.2123799 11.7458296 8.2644196
S 6.3963499 7.4231 2.74521
S 4.58882 10.5485602 2.74207
S 2.78386 7.42482 2.74365
S 0.93968 10.5705204 2.72575
S 4.58639 8.4775896 10.4470701
S 3.0190401 11.7712002 11.3408899
S 0.93843 8.1691103 11.34233
S 6.1613798 11.7714501 11.3409596
S 6.2330599 7.5154801 5.8627702
S 4.5896001 10.3658896 5.86191
S 2.94622 7.5158 5.86296
S 0.93925 10.5710802 5.8909202


==> anc/ReaxFF-relaxed/S-substitution/Triaxial-strain/S-tri-t5.xyz <==
48
Frame 137 cell_orig 0.85627 0.97139 1.79212 cell_vec1 5.0604401 0.0 0.0 cell_vec2 0.0 9.6774807 0.0 cell_vec3 0.0 0.0 9.2522402 pbc 0 0 0
Mo 0.85631 1.95107 3.3427501
Mo 5.8341899 4.8251601 3.3759201
Mo 4.1909399 1.9786 3.3756499
Mo 2.5472501 4.8255201 3.3758199
Mo 2.55723 0.97155 9.4650202
Mo 0.85751 3.9154502 9.4647398
Mo 5.8264098 0.97139 9.4645205
Mo 4.1918898 3.8776802 9.4921599
Ni 0.85838 1.95297 7.53196
S 5.84447 4.8319898 7.80648
S 4.1919198 1.96992 7.8063503
S 2.53945 4.8318901 7.8063798
S 2.52512 0.98773 1.79212
S 0.85644 3.87814 1.7921601
S 5.85673 0.98781 1.79212
S 4.1910501 3.87653 1.7987
S 0.85681 1.95263 11.0088902
S 5.91671 4.8734798 11.0442495
S 4.1918001 1.88591 11.0441399
S 2.4668601 4.87356 11.0441504
S 2.4701 1.02004 5.0081501
S 0.85642 3.8141401 5.0083599
S 5.9119502 1.02005 5.0078101
S 4.1909199 3.8764 4.9477802
Mo 4.1904202 7.72608 3.3434
Mo 2.49998 10.6001902 3.3759999
Mo 0.85638 7.7535401 3.3757999
Mo 5.88166 10.6003199 3.3759999
Mo 5.8913798 6.7464099 9.4651604
Mo 4.1915102 9.6904097 9.4652205
Mo 2.4921 6.74644 9.4648505
Mo 0.85731 9.6527996 9.4921599
Ni 4.1922798 7.72824 7.5323701
S 2.5101199 10.6068201 7.8064699
S 0.85728 7.7445998 7.8065701
S 5.87358 10.6068297 7.8064099
S 5.85914 6.7629099 1.79236
S 4.1905599 9.6527701 1.79247
S 2.5222199 6.7631102 1.79232
S 0.85628 9.6515999 1.79882
S 4.19099 7.72719 11.0092297
S 2.5821901 10.6485796 11.0443602
S 0.85732 7.6612501 11.0442896
S 5.8010602 10.6488705 11.0441999
S 5.8042202 6.7949801 5.0083299
S 4.1907201 9.5894604 5.0086198
S 2.5771001 6.7947202 5.0079098
S 0.85627 9.6512804 4.9479198


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-x-strain/S-x-0.xyz <==
48
Frame 149 cell_orig 0.60046 0.9323 1.3768 cell_vec1 4.7981301 0.0 0.0 cell_vec2 0.0 9.1971102 0.0 cell_vec3 0.0 0.0 9.4656801 pbc 0 0 0
Mo 0.6007 1.8583602 2.98772
Mo 5.3463102 4.5981202 3.03531
Mo 3.77614 1.87859 3.03462
Mo 2.2058899 4.5981498 3.0348899
Mo 2.1956899 0.93965 9.1933498
Mo 0.60182 3.7002101 9.19314
Mo 5.3591199 0.93972 9.1928501
Mo 3.77734 3.6931401 9.1623297
Ni 0.60299 1.86049 7.2416701
S 5.3392701 4.59512 7.4334798
S 3.77758 1.8893502 7.4334002
S 2.2151599 4.5952301 7.43329
S 2.1911099 0.94001 1.38875
S 0.6007 3.6951101 1.38878
S 5.3611102 0.9398 1.3890001
S 3.7764201 3.69185 1.3768
S 0.60142 1.85972 10.8422404
S 5.3985901 4.6290498 10.8241301
S 3.77739 1.8208601 10.8240404
S 2.1557701 4.62918 10.8240204
S 2.2042799 0.93258 4.7817703
S 0.60087 3.7096701 4.78161
S 5.3474498 0.9323 4.7828999
S 3.77598 3.6914599 4.6893001
Mo 3.7760101 7.3583698 2.9882
Mo 2.1707399 10.0982504 3.0351901
Mo 0.60052 7.3786001 3.03493
Mo 5.3813901 10.0982103 3.03528
Mo 5.3710499 6.4396701 9.1934996
Mo 3.77723 9.2003002 9.1935797
Mo 2.18346 6.4397002 9.1930304
Mo 0.60174 9.1931896 9.1623402
Ni 3.7780099 7.3607702 7.2421899
S 2.16378 10.0951796 7.43359
S 0.60185 7.3894501 7.4334798
S 5.3906202 10.0953102 7.4334402
S 5.3666601 6.4401202 1.38906
S 3.7760401 9.1949596 1.38904
S 2.18559 6.4400602 1.3891
S 0.60047 9.1918097 1.37698
S 3.7769201 7.3594599 10.8424798
S 2.2230501 10.1292496 10.8242398
S 0.60179 7.3210302 10.8241301
S 5.3315101 10.1294098 10.8241101
S 5.3799 6.4323502 4.7824898
S 3.7760401 9.2100001 4.7820101
S 2.1716001 6.43188 4.7831302
S 0.60046 9.1915302 4.6894698


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-x-strain/S-x-c10.xyz <==
48
Frame 145 cell_orig 0.73326 0.89807 1.3802101 cell_vec1 4.29813 0.0 0.0 cell_vec2 0.0 9.2505598 0.0 cell_vec3 0.0 0.0 9.4767905 pbc 0 0 0
Mo 0.73438 1.7386301 3.0244401
Mo 5.0243201 4.4893899 3.0823901
Mo 3.59233 1.74438 3.0729899
Mo 2.1599901 4.4893499 3.08217
Mo 2.1544099 1.02978 9.2005301
Mo 0.73486 3.7818201 9.18682
Mo 5.0313902 1.02994 9.19979
Mo 3.5927301 3.77437 9.1060696
Ni 0.73635 1.99019 7.1394801
S 5.0194502 4.6484299 7.4528198
S 3.5916 1.94513 7.4206
S 2.16608 4.64884 7.4527798
S 2.1633501 0.92054 1.3802101
S 0.73443 3.68203 1.3866
S 5.0212998 0.92027 1.3805601
S 3.5923801 3.6764901 1.39717
S 0.73484 1.8719 10.8417102
S 5.0218401 4.6303501 10.8522396
S 3.5927701 1.80837 10.8568096
S 2.1638701 4.6307302 10.8520204
S 2.1644399 0.89807 4.7174001
S 0.73426 3.67311 4.7035399
S 5.0200801 0.89823 4.71768
S 3.5922001 3.6643 4.7774
Mo 3.5922101 7.23874 3.0249801
Mo 2.1664 9.9892598 3.0822699
Mo 0.73418 7.2444902 3.07287
Mo 5.0180602 9.9893398 3.0827301
Mo 5.01227 6.52986 9.2009296
Mo 3.5926099 9.2818298 9.1870699
Mo 2.1733201 6.5299402 9.2001495
Mo 0.73463 9.2743397 9.1061497
Ni 3.5941601 7.4903698 7.1398301
S 2.1612799 10.14818 7.45291
S 0.73326 7.4449601 7.42099
S 5.0238099 10.1486301 7.4526201
S 5.0211701 6.42066 1.38069
S 3.5921901 9.1815796 1.38701
S 2.1632099 6.42063 1.3804801
S 0.73425 9.1769199 1.39737
S 3.59252 7.3719502 10.8420696
S 2.1637499 10.1303301 10.8520498
S 0.7345701 7.30827 10.8570004
S 5.0216799 10.1309795 10.8520098
S 5.0223498 6.3982701 4.7175699
S 3.59236 9.1734104 4.7038598
S 2.16201 6.3983798 4.7175598
S 0.73441 9.1640797 4.7772002


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-x-strain/S-x-c15.xyz <==
48
Frame 143 cell_orig 0.09343 0.88024 1.38933 cell_vec1 5.18049 0.0 0.0 cell_vec2 0.0 9.4653692 0.0 cell_vec3 0.0 0.0 9.5042305 pbc 0 0 0
Mo 5.2739201 1.68399 3.0176699
Mo 3.9131 4.42095 3.0733299
Mo 2.5627501 1.69404 3.06057
Mo 1.21389 4.4441901 3.0739
Mo 1.5301501 1.0604301 9.3626099
Mo 0.16882 3.8076799 9.1984997
Mo 4.2382398 1.07428 9.15975
Mo 2.8376999 3.8062201 9.0565796
Ni 0.50402 2.00249 7.1241202
S 4.1875701 4.5956602 7.4653602
S 2.7927401 2.02285 7.3418298
S 1.48837 4.84548 7.3683801
S 1.21748 0.90605 1.4
S 5.26861 3.6649401 1.39806
S 3.91662 0.90974 1.38933
S 2.5694399 3.66607 1.4085601
S 0.16393 1.89657 10.8698398
S 4.21486 4.56385 10.8935604
S 2.86667 1.78178 10.88157
S 1.51569 4.6606398 10.8189602
S 1.2107 0.88024 4.7635699
S 5.2660599 3.68218 4.6946502
S 3.90987 0.89102 4.7123299
S 2.56689 3.6651199 4.7356
Mo 2.57477 7.18401 3.0180099
Mo 1.21382 9.9209004 3.07341
Mo 5.26196 7.1940198 3.0606999
Mo 3.9129702 9.94419 3.0741501
Mo 4.22929 6.5604501 9.3630695
Mo 2.8678502 9.3076601 9.1989298
Mo 1.5390101 6.5741902 9.1596403
Mo 0.13833 9.30616 9.0569096
Ni 3.2032101 7.5026798 7.1245599
S 1.4882 10.0950899 7.4653902
S 0.09343 7.5226698 7.34195
S 4.1873798 10.3456097 7.36869
S 3.91673 6.4063501 1.40017
S 2.56934 9.1648798 1.3982901
S 1.21753 6.4096398 1.38939
S 5.2685199 9.1658001 1.40867
S 2.8629402 7.3967199 10.8701402
S 1.51543 10.0634298 10.8933402
S 0.16735 7.2813802 10.8818798
S 4.2146301 10.1611099 10.81948
S 3.91008 6.3803902 4.7634802
S 2.5668199 9.1826296 4.69487
S 1.2108801 6.39081 4.7124
S 5.2660098 9.1647701 4.7357502


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-x-strain/S-x-c5.xyz <==
48
Frame 147 cell_orig 0.77481 0.92712 1.37369 cell_vec1 4.5453902 0.0 0.0 cell_vec2 0.0 9.2017098 0.0 cell_vec3 0.0 0.0 9.4905005 pbc 0 0 0
Mo 0.77522 1.80451 3.0362799
Mo 5.30018 4.5541501 3.0788901
Mo 3.79194 1.8087601 3.0746
Mo 2.2833099 4.5541802 3.0788701
Mo 2.28425 0.97908 9.1719399
Mo 0.77572 3.74154 9.1617098
Mo 5.30058 0.97924 9.1717796
Mo 3.79244 3.7288699 9.1200399
Ni 0.77619 1.91426 7.1807499
S 5.2832999 4.6177302 7.4502902
S 3.7923801 1.90258 7.44694
S 2.30198 4.61758 7.4499603
S 2.2881801 0.93251 1.37369
S 0.7751 3.6910401 1.3739801
S 5.2954302 0.93238 1.37369
S 3.7921 3.68749 1.37993
S 0.77546 1.86224 10.8639804
S 5.3202 4.6285901 10.8484002
S 3.7923801 1.81829 10.8457004
S 2.2641399 4.6286803 10.84826
S 2.2877801 0.92712 4.7300601
S 0.77526 3.68275 4.7253099
S 5.2961898 0.92741 4.7300902
S 3.7920499 3.6844101 4.7694803
Mo 3.7916999 7.3045602 3.0365901
Mo 2.2835901 10.0542297 3.0793099
Mo 0.77504 7.3087502 3.07517
Mo 5.3001499 10.0541296 3.0792301
Mo 5.3008499 6.4791398 9.1723204
Mo 3.7923701 9.2416601 9.1621504
Mo 2.2836499 6.4791098 9.17171
Mo 0.77559 9.2288103 9.1201201
Ni 3.79249 7.4144402 7.1812301
S 2.26635 10.1177998 7.4502301
S 0.7756101 7.4022598 7.4472499
S 5.3182998 10.11763 7.4503598
S 5.3050099 6.4326101 1.37385
S 3.79162 9.1912804 1.37432
S 2.2784901 6.4328799 1.37384
S 0.77509 9.1872597 1.38033
S 3.79197 7.3624601 10.8641902
S 2.3037601 10.12883 10.8484298
S 0.7756101 7.3179698 10.8458204
S 5.28124 10.1287098 10.8484098
S 5.3042102 6.4271698 4.7302599
S 3.7917099 9.1827202 4.7255998
S 2.27931 6.4272599 4.73033
S 0.77481 9.1844101 4.7698899


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-x-strain/S-x-t10.xyz <==
48
Frame 153 cell_orig 0.89708 0.85041 1.5177601 cell_vec1 5.3209901 0.0 0.0 cell_vec2 0.0 9.35672 0.0 cell_vec3 0.0 0.0 9.1988201 pbc 0 0 0
Mo 0.89708 1.9830102 3.0637901
Mo 6.1040902 4.7070899 3.0962501
Mo 4.3904801 1.99661 3.0975001
Mo 2.67644 4.70711 3.0960901
Mo 2.72507 0.85048 9.1219301
Mo 0.89841 3.6060801 9.1571102
Mo 6.0578198 0.85041 9.1217604
Mo 4.3915501 3.59867 9.1523504
Ni 0.89839 1.7485 7.2156701
S 6.1384401 4.5310998 7.4463601
S 4.3913999 1.82694 7.4908901
S 2.64479 4.5310202 7.4463501
S 2.6424101 1.00808 1.51814
S 0.89725 3.7599001 1.5177601
S 6.1385698 1.008 1.5181901
S 4.3905101 3.7530301 1.52211
S 0.89821 1.79522 10.6681404
S 6.2105699 4.5799399 10.7073403
S 4.3916001 1.75159 10.7164898
S 2.57228 4.5798803 10.7073803
S 2.5949099 1.02069 4.74403
S 0.89726 3.68833 4.7136698
S 6.18575 1.02081 4.7438302
S 4.3901901 3.7528 4.6675701
Mo 4.3899398 7.4830199 3.06411
Mo 2.6112399 10.2070799 3.0962501
Mo 0.89731 7.4965801 3.0976601
Mo 6.1694398 10.2071304 3.09639
Mo 6.21807 6.3504 9.1219196
Mo 4.3913999 9.1061297 9.1571102
Mo 2.56475 6.3505201 9.1220398
Mo 0.89822 9.0986795 9.1524096
Ni 4.3910399 7.2483502 7.2157898
S 2.64531 10.0314102 7.4464002
S 0.89849 7.3270998 7.4910302
S 6.1375299 10.0311804 7.4463601
S 6.1352902 6.50803 1.51831
S 4.3902002 9.2597799 1.51798
S 2.6454401 6.5082503 1.51823
S 0.89734 9.2530604 1.5223
S 4.3913498 7.2950902 10.6682501
S 2.7175801 10.0801601 10.7073403
S 0.89839 7.25173 10.7165804
S 6.0651202 10.0799704 10.7073097
S 6.0876002 6.5206299 4.7441802
S 4.3899298 9.18857 4.7139302
S 2.69256 6.5205999 4.7439399
S 0.89712 9.2527304 4.6676898


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-x-strain/S-x-t15.xyz <==
48
Frame 155 cell_orig 1.5867 0.14696 1.59012 cell_vec1 5.6706701 0.0 0.0 cell_vec2 0.0 10.8285294 0.0 cell_vec3 0.0 0.0 9.03582 pbc 0 0 0
Mo 7.25737 2.72998 3.1538999
Mo 5.44237 5.4753099 3.1551399
Mo 3.60108 2.7319601 3.2303801
Mo 1.76488 5.4755802 3.1551499
Mo 1.95717 0.14749 9.0213499
Mo 7.2490702 2.91291 9.0704403
Mo 5.2382999 0.14696 9.0219803
Mo 3.5981601 2.9054 9.0674
Ni 7.2485399 0.97004 7.2010899
S 5.48104 3.84185 7.4269099
S 3.5984001 1.12775 7.42628
S 1.71497 3.8417202 7.4272099
S 1.80144 1.7616301 1.6148401
S 7.2561202 4.4963103 1.59012
S 5.4056201 1.7613601 1.6153701
S 3.6025801 4.4706502 1.6177
S 7.2494302 1.07107 10.5233403
S 5.5504899 3.89133 10.6118603
S 3.5975499 1.04207 10.6257
S 1.64526 3.8913902 10.6117296
S 1.68466 1.7016601 4.7993999
S 7.2560401 4.49999 4.7158799
S 5.5231099 1.70118 4.8001499
S 3.60269 4.5730901 4.79705
Mo 3.6055 8.22999 3.1540301
Mo 1.79061 10.9752598 3.15521
Mo 7.2528401 8.2318697 3.23049
Mo 5.4163499 10.9754896 3.15537
Mo 5.6091099 5.64746 9.0219698
Mo 3.59688 8.4128199 9.07096
Mo 1.5867 5.6469999 9.0219603
Mo 7.25002 8.4053898 9.0675898
Ni 3.59704 6.4701901 7.2013998
S 1.82901 9.3415003 7.4268499
S 7.2497602 6.6276202 7.4265299
S 5.3664398 9.3413601 7.4274602
S 5.4533801 7.2616301 1.61492
S 3.60423 9.9962702 1.5902701
S 1.75387 7.2613702 1.61539
S 7.2542701 9.9705696 1.6178401
S 3.59724 6.5709901 10.5237704
S 1.8983002 9.3919001 10.6118899
S 7.2497201 6.5422101 10.6259403
S 5.2968798 9.3913403 10.61197
S 5.3364401 7.20154 4.7995501
S 3.60411 9.9997998 4.7160602
S 1.8716 7.2011199 4.8001099
S 7.2544999 10.0728502 4.7971201


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-x-strain/S-x-t5.xyz <==
48
Frame 151 cell_orig 0.74364 0.9033 1.45214 cell_vec1 5.0408201 0.0 0.0 cell_vec2 0.0 9.24506 0.0 cell_vec3 0.0 0.0 9.3210697 pbc 0 0 0
Mo 0.74452 1.91175 3.02407
Mo 5.7270003 4.6484199 3.05846
Mo 4.0788698 1.92751 3.0596001
Mo 2.4305699 4.6482501 3.05809
Mo 2.4333 0.9033 9.1691799
Mo 0.74394 3.6580701 9.1880398
Mo 5.7230602 0.90348 9.1689396
Mo 4.0781102 3.6478 9.17346
Ni 0.7443 1.81135 7.2507601
S 5.7253199 4.5728102 7.4049301
S 4.0784898 1.86826 7.44557
S 2.4310501 4.5723601 7.4046102
S 2.4145501 0.96065 1.46244
S 0.7443601 3.71681 1.4621201
S 5.7433601 0.96062 1.4624501
S 4.07897 3.7098201 1.45214
S 0.74364 1.84158 10.7728396
S 5.7844601 4.61343 10.7628403
S 4.0781698 1.8089201 10.7698298
S 2.3715 4.6134401 10.7627201
S 2.3968899 0.96735 4.75171
S 0.74469 3.68885 4.74401
S 5.7602802 0.96742 4.75175
S 4.0784402 3.71191 4.66357
Mo 4.0786099 7.4116902 3.0243199
Mo 2.39258 10.1483603 3.0585599
Mo 0.74432 7.4274302 3.0599301
Mo 5.7647801 10.1482801 3.0585799
Mo 5.7673602 6.4033198 9.1695299
Mo 4.0781498 9.1580095 9.1885996
Mo 2.38865 6.4034801 9.1691198
Mo 0.74372 9.14785 9.1735497
Ni 4.07828 7.3116298 7.2509699
S 2.3908301 10.07269 7.4049301
S 0.7438 7.36796 7.4457999
S 5.7649598 10.0724697 7.40485
S 5.7486501 6.4607601 1.4625401
S 4.0784798 9.217 1.46241
S 2.40888 6.4609499 1.4624601
S 0.74439 9.2099896 1.4524501
S 4.07794 7.3413701 10.7732096
S 2.4500001 10.1134396 10.7628699
S 0.7439201 7.3091302 10.7700005
S 5.7061601 10.1135101 10.7628298
S 5.7312298 6.4671402 4.75174
S 4.07864 9.1887198 4.74439
S 2.4263401 6.4672098 4.7517801
S 0.7441 9.2119198 4.6638499


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-z-strain/S-z-0.xyz <==
48
Frame 165 cell_orig 0.60041 0.93212 1.37686 cell_vec1 4.7982903 0.0 0.0 cell_vec2 0.0 9.1973 0.0 cell_vec3 0.0 0.0 9.4656401 pbc 0 0 0
Mo 0.60067 1.85823 2.98785
Mo 5.3463202 4.59795 3.0350699
Mo 3.77612 1.87844 3.03493
Mo 2.2058499 4.59795 3.0350101
Mo 2.1956301 0.93967 9.1930304
Mo 0.60181 3.70033 9.19308
Mo 5.3590598 0.93969 9.1927996
Mo 3.7773199 3.6932099 9.1620798
Ni 0.60251 1.86079 7.2416501
S 5.3394199 4.5954399 7.4334302
S 3.77737 1.88954 7.4331899
S 2.2151699 4.5955 7.4332199
S 2.1913199 0.93991 1.38903
S 0.6007 3.6949101 1.3887301
S 5.3611398 0.93994 1.3891
S 3.77617 3.6916001 1.37686
S 0.60165 1.85954 10.8420602
S 5.3987002 4.6290899 10.82407
S 3.7773099 1.8209 10.8238201
S 2.15593 4.6293302 10.8239298
S 2.2044599 0.93236 4.7821598
S 0.60079 3.7093101 4.7813502
S 5.3473802 0.93212 4.78298
S 3.7760601 3.6914201 4.6893602
Mo 3.7760899 7.3582802 2.98805
Mo 2.17082 10.0981798 3.0355301
Mo 0.60062 7.3785 3.03493
Mo 5.3814602 10.0981798 3.03514
Mo 5.3710699 6.4397002 9.1935501
Mo 3.77716 9.2004299 9.1935301
Mo 2.18347 6.4398098 9.1930904
Mo 0.60164 9.1932201 9.16218
Ni 3.77808 7.3610602 7.2424202
S 2.1640401 10.0953598 7.4334798
S 0.6018901 7.3894501 7.4335199
S 5.3907499 10.0952597 7.4333802
S 5.3666501 6.4400702 1.38897
S 3.7760301 9.1950502 1.38904
S 2.1854999 6.4400101 1.38911
S 0.60083 9.1918202 1.37704
S 3.7767301 7.3596401 10.8424998
S 2.22295 10.1294203 10.82405
S 0.60164 7.32124 10.8241301
S 5.3313098 10.1293297 10.8240204
S 5.3801098 6.4319802 4.7825599
S 3.7762401 9.2095699 4.7818899
S 2.17155 6.43183 4.7832899
S 0.60041 9.1915102 4.6895099


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-z-strain/S-z-c10.xyz <==
48
Frame 161 cell_orig 0.81561 0.93457 1.1287201 cell_vec1 4.8162699 0.0 0.0 cell_vec2 0.0 9.2051792 0.0 cell_vec3 0.0 0.0 8.7527399 pbc 0 0 0
Mo 0.81573 1.85832 2.83251
Mo 5.5685902 4.60251 2.79566
Mo 3.99134 1.87046 2.79542
Mo 2.4138 4.60249 2.79543
Mo 2.4024899 0.9438 8.2007704
Mo 0.81652 3.691 8.2008104
Mo 5.58144 0.94387 8.2006502
Mo 3.9919902 3.6928799 8.2891503
Ni 0.81719 1.86044 6.1196599
S 5.5497198 4.5925598 6.6391301
S 3.99224 1.89349 6.6391402
S 2.43376 4.5926199 6.6391702
S 2.3917201 0.94856 1.15909
S 0.81561 3.6780601 1.15905
S 5.5913902 0.94887 1.1590101
S 3.9913002 3.69185 1.1287201
S 0.81616 1.85913 9.868
S 5.6318798 4.6395402 9.8814096
S 3.9918302 1.79904 9.8812704
S 2.3518601 4.6394 9.8814002
S 2.4170699 0.93457 4.4071899
S 0.81583 3.7068701 4.40731
S 5.56635 0.93465 4.4071002
S 3.99123 3.6920901 4.3926101
Mo 3.9914402 7.3583999 2.83284
Mo 2.3933401 10.1025295 2.79581
Mo 0.81596 7.3705101 2.79544
Mo 5.5895601 10.1025896 2.7957301
Mo 5.5779901 6.4439101 8.2010403
Mo 3.9919702 9.1910696 8.2009897
Mo 2.4059899 6.4440098 8.2009697
Mo 0.81644 9.1929703 8.2890997
Ni 3.9923402 7.3606601 6.1199298
S 2.3742399 10.0926104 6.6391902
S 0.81657 7.3935399 6.6393299
S 5.6094299 10.09272 6.6391502
S 5.5669899 6.4489699 1.15912
S 3.99141 9.1781597 1.1593
S 2.4157901 6.4487701 1.15904
S 0.81605 9.19205 1.1289001
S 3.9919 7.3590498 9.8682604
S 2.4561601 10.1395302 9.8813696
S 0.81645 7.2994199 9.8814602
S 5.5272899 10.1397495 9.8813296
S 5.5923901 6.4346199 4.40732
S 3.99157 9.2069597 4.4075999
S 2.39027 6.4344402 4.4071002
S 0.81609 9.1919603 4.3927102


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-z-strain/S-z-c15.xyz <==
48
Frame 159 cell_orig 0.70813 0.93605 1.08979 cell_vec1 4.8172202 0.0 0.0 cell_vec2 0.0 9.2037497 0.0 cell_vec3 0.0 0.0 8.2324295 pbc 0 0 0
Mo 0.70842 1.85839 2.7077899
Mo 5.4528799 4.5981303 2.6605201
Mo 3.88396 1.88089 2.66026
Mo 2.31476 4.5978799 2.6605401
Mo 2.2818501 0.95129 7.7221198
Mo 0.70898 3.6753199 7.7220502
Mo 5.4874702 0.95122 7.7221699
Mo 3.8845202 3.6926101 7.8484702
Ni 0.70887 1.86011 5.6595602
S 5.4187799 4.5787101 6.3123899
S 3.88451 1.92106 6.31248
S 2.3501501 4.5785299 6.3125301
S 2.2706299 0.95742 1.11545
S 0.70827 3.6621101 1.11542
S 5.4980998 0.95737 1.1152901
S 3.88413 3.6922601 1.08979
S 0.70944 1.85881 9.2770796
S 5.52493 4.6395402 9.3220701
S 3.88486 1.79869 9.3219605
S 2.24418 4.6395898 9.3221502
S 2.3069899 0.93605 4.1691799
S 0.70866 3.70519 4.1694198
S 5.4605799 0.93611 4.1691799
S 3.8836702 3.6921101 4.1394601
Mo 3.88341 7.3589301 2.708
Mo 2.2772999 10.0980396 2.6603701
Mo 0.70813 7.38094 2.6605201
Mo 5.4903403 10.0981998 2.6603899
Mo 5.4574099 6.4509902 7.72224
Mo 3.88481 9.1754704 7.7221298
Mo 2.31181 6.4517398 7.7221198
Mo 0.70908 9.19275 7.84893
Ni 3.88486 7.35954 5.6598001
S 2.2430301 10.0790005 6.3125301
S 0.70884 7.4209199 6.31252
S 5.5253501 10.0785303 6.3125401
S 5.4457402 6.4574099 1.11551
S 3.8838202 9.16224 1.1155
S 2.32194 6.45718 1.11571
S 0.70849 9.1923704 1.08992
S 3.8840002 7.3589401 9.2773304
S 2.3492999 10.1398001 9.3222199
S 0.70939 7.2986598 9.3221903
S 5.4196401 10.1391802 9.3221798
S 5.4828902 6.4359102 4.1691799
S 3.88371 9.2047901 4.1696501
S 2.28476 6.4361 4.1692901
S 0.70832 9.1925898 4.1395998


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-z-strain/S-z-c5.xyz <==
48
Frame 163 cell_orig 0.81536 0.93693 1.26609 cell_vec1 4.8035798 0.0 0.0 cell_vec2 0.0 9.1956501 0.0 cell_vec3 0.0 0.0 9.09233 pbc 0 0 0
Mo 0.81557 1.85827 2.8887702
Mo 5.5675402 4.60181 2.92291
Mo 3.99121 1.8714402 2.92253
Mo 2.41481 4.60178 2.9226402
Mo 2.4106 0.93954 8.7025299
Mo 0.81664 3.7001901 8.7029696
Mo 5.5741 0.93959 8.70261
Mo 3.9921802 3.6930399 8.7110596
Ni 0.81749 1.86085 6.7389202
S 5.5498801 4.5924201 7.0058498
S 3.99241 1.89421 7.0054898
S 2.4345501 4.59266 7.0056801
S 2.40586 0.94029 1.2741701
S 0.81552 3.69415 1.27415
S 5.57685 0.94026 1.2740901
S 3.99134 3.6919101 1.26609
S 0.81645 1.85936 10.35814
S 5.6189399 4.63238 10.3492098
S 3.99212 1.81439 10.3489599
S 2.3652799 4.63232 10.34904
S 2.41168 0.93693 4.5730801
S 0.8156 3.7008701 4.5730701
S 5.5706001 0.93703 4.5730701
S 3.99097 3.6916499 4.5788298
Mo 3.99099 7.3582602 2.8892
Mo 2.3920801 10.1019201 2.92304
Mo 0.8156 7.3715801 2.9227902
Mo 5.5903502 10.1018295 2.9229
Mo 5.5859699 6.43958 8.7030802
Mo 3.99208 9.2002802 8.7034397
Mo 2.3984699 6.4396601 8.7025099
Mo 0.81653 9.1931 8.7111302
Ni 3.9933 7.3611698 6.7393699
S 2.3745201 10.0925102 7.0058699
S 0.81692 7.3945599 7.0057402
S 5.61025 10.0927401 7.0059199
S 5.5809698 6.4403801 1.27433
S 3.99098 9.19417 1.27442
S 2.40151 6.44063 1.27424
S 0.8156 9.1917601 1.2663
S 3.99151 7.3592701 10.3584204
S 2.4433401 10.1325798 10.3491802
S 0.81654 7.3145199 10.3491202
S 5.5409599 10.13235 10.3492403
S 5.5872503 6.4371 4.57339
S 3.9911302 9.2009296 4.5734802
S 2.39502 6.4368701 4.5732599
S 0.81536 9.1918001 4.5790601


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-z-strain/S-z-t10.xyz <==
48
Frame 169 cell_orig 0.8156 0.93812 1.93819 cell_vec1 4.7945099 0.0 0.0 cell_vec2 0.0 9.1891403 0.0 cell_vec3 0.0 0.0 9.5652409 pbc 0 0 0
Mo 0.81587 1.85877 3.55636
Mo 5.56637 4.60145 3.59199
Mo 3.99151 1.87359 3.59215
Mo 2.4164801 4.60149 3.59213
Mo 2.4124501 0.93812 9.8576404
Mo 0.8166 3.70237 9.8571196
Mo 5.57164 0.93812 9.8575296
Mo 3.99213 3.6928101 9.8262902
Ni 0.81708 1.85918 7.9091602
S 5.5598102 4.5978899 8.1179304
S 3.9923202 1.88281 8.118
S 2.42467 4.5982199 8.1178503
S 2.40727 0.94024 1.94701
S 0.81601 3.69605 1.94696
S 5.5759101 0.94025 1.94699
S 3.99136 3.69222 1.93819
S 0.8164 1.85952 11.5032301
S 5.6101098 4.6268401 11.4878903
S 3.99203 1.82458 11.4879198
S 2.3735399 4.6268802 11.4878197
S 2.40133 0.9434 5.3192301
S 0.81609 3.6896701 5.3191199
S 5.5815201 0.94335 5.3189802
S 3.99142 3.69223 5.2412601
Mo 3.9912 7.35884 3.55666
Mo 2.39079 10.10145 3.59201
Mo 0.81578 7.37362 3.5920601
Mo 5.5919099 10.10147 3.5922599
Mo 5.5878201 6.43821 9.8578596
Mo 3.99176 9.2023497 9.85742
Mo 2.3959999 6.4382 9.8576404
Mo 0.81626 9.1929398 9.8264799
Ni 3.99241 7.3589702 7.9092898
S 2.3841701 10.0981598 8.1180897
S 0.81664 7.3833099 8.1181202
S 5.59971 10.09799 8.1181097
S 5.5825401 6.4404001 1.9470202
S 3.99151 9.1960096 1.94708
S 2.40048 6.4403401 1.947
S 0.8156801 9.1922798 1.93821
S 3.99134 7.3598099 11.5034304
S 2.4345801 10.1272602 11.4879704
S 0.8161201 7.3244801 11.48808
S 5.5492902 10.1271401 11.4879599
S 5.5771699 6.4432802 5.3192301
S 3.99104 9.1894598 5.3192802
S 2.4056699 6.4435401 5.3189998
S 0.8156 9.1920099 5.2413001


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-z-strain/S-z-t15.xyz <==
48
Frame 171 cell_orig 0.8159001 0.93747 2.2653699 cell_vec1 4.7944403 0.0 0.0 cell_vec2 0.0 9.1896591 0.0 cell_vec3 0.0 0.0 9.5199394 pbc 0 0 0
Mo 0.81635 1.8595002 3.87991
Mo 5.56457 4.6006298 3.92156
Mo 3.9918202 1.87682 3.9215702
Mo 2.41888 4.60077 3.92145
Mo 2.4126899 0.93747 10.1382904
Mo 0.81629 3.70221 10.1378298
Mo 5.5707999 0.93751 10.1384096
Mo 3.99174 3.6925299 10.10919
Ni 0.8161201 1.85781 8.2027597
S 5.55897 4.5974899 8.4038
S 3.9918302 1.8828502 8.4036503
S 2.42463 4.5973902 8.4036703
S 2.40779 0.94064 2.27615
S 0.8162501 3.6970201 2.2759099
S 5.57583 0.94049 2.2762301
S 3.99186 3.6924501 2.2653699
S 0.81643 1.85947 11.7848797
S 5.6103401 4.62675 11.7690897
S 3.99194 1.82352 11.7690897
S 2.37305 4.6264901 11.7690401
S 2.4061999 0.94145 5.6554399
S 0.81643 3.69523 5.6550799
S 5.5772701 0.94114 5.65555
S 3.99193 3.69256 5.57269
Mo 3.9916 7.3594999 3.8810402
Mo 2.3890901 10.1007204 3.9217502
Mo 0.81606 7.37678 3.9219602
Mo 5.59443 10.1007299 3.92203
Mo 5.5879798 6.43746 10.1388502
Mo 3.99154 9.2022896 10.13832
Mo 2.39519 6.4376202 10.13869
Mo 0.81601 9.1926203 10.1096602
Ni 3.9916302 7.3580599 8.2031498
S 2.3833599 10.0970602 8.4038296
S 0.8159001 7.3832102 8.4040299
S 5.5997701 10.09727 8.4039097
S 5.5827799 6.4407101 2.27651
S 3.99185 9.1968498 2.27652
S 2.4003799 6.4410901 2.2764599
S 0.81592 9.1927099 2.26577
S 3.9912602 7.3593402 11.7853098
S 2.4350801 10.1270399 11.7692099
S 0.81607 7.32372 11.7694597
S 5.5483899 10.1271296 11.7692404
S 5.5819898 6.4409299 5.6557002
S 3.9916602 9.1956902 5.6556502
S 2.4012599 6.4410901 5.6556902
S 0.81623 9.1926899 5.5730601


==> anc/ReaxFF-relaxed/S-substitution/Uniaxial-z-strain/S-z-t5.xyz <==
48
Frame 167 cell_orig 0.81547 0.93839 1.61429 cell_vec1 4.7946396 0.0 0.0 cell_vec2 0.0 9.1887007 0.0 cell_vec3 0.0 0.0 9.6021796 pbc 0 0 0
Mo 0.81583 1.85857 3.23523
Mo 5.5675502 4.6019902 3.2669001
Mo 3.9914802 1.87208 3.2667699
Mo 2.4152401 4.6020899 3.26703
Mo 2.41206 0.93839 9.57092
Mo 0.81672 3.7018299 9.57092
Mo 5.5721102 0.9386 9.5708103
Mo 3.9921602 3.6930399 9.5395603
Ni 0.81695 1.8596802 7.6125398
S 5.56003 4.5984998 7.82897
S 3.99247 1.88276 7.8288102
S 2.4242401 4.5981899 7.8288598
S 2.4066501 0.94014 1.62235
S 0.81584 3.6956401 1.62234
S 5.5760799 0.93999 1.62234
S 3.99152 3.69223 1.61429
S 0.81618 1.85944 11.2161703
S 5.6101098 4.6268401 11.2014904
S 3.99213 1.82475 11.2012997
S 2.3745501 4.6268201 11.2013798
S 2.39729 0.94568 4.9885502
S 0.81562 3.68483 4.9886398
S 5.58532 0.94567 4.98832
S 3.9914 3.6918001 4.9151002
Mo 3.9911102 7.3585401 3.2356801
Mo 2.39183 10.1020298 3.26705
Mo 0.8157 7.3720498 3.2667501
Mo 5.5905299 10.1020002 3.2673199
Mo 5.5876298 6.4384499 9.5713902
Mo 3.9919702 9.2018995 9.5711899
Mo 2.39661 6.4386502 9.5709896
Mo 0.81638 9.1930304 9.5396099
Ni 3.99248 7.3596802 7.6129799
S 2.3845301 10.0982199 7.8288799
S 0.81662 7.3828702 7.8288899
S 5.5998101 10.09828 7.8288598
S 5.58214 6.4403601 1.62237
S 3.9911002 9.1958704 1.62262
S 2.4007199 6.4400602 1.6223201
S 0.81547 9.1921997 1.61444
S 3.9914402 7.3594799 11.2164698
S 2.4340201 10.1270905 11.2014303
S 0.81662 7.3250098 11.2015495
S 5.5496402 10.1268797 11.2014103
S 5.57305 6.4452601 4.9884902
S 3.9913002 9.1847801 4.9888502
S 2.40957 6.44558 4.9882498
S 0.8158 9.1917896 4.9152298


==> anc/ReaxFF-relaxed/Tetrahedral/Biaxial-strain/T-bi-0.xyz <==
50
Frame 179 cell_orig -0.00867 1.01415 1.43127 cell_vec1 6.41118 0.0 0.0 cell_vec2 0.0 9.2674904 0.0 cell_vec3 0.0 0.0 9.5929404 pbc 0 0 0
Ni 1.5835901 1.02263 6.69453
Mo 6.3769498 1.96664 3.0544901
Mo 4.7949701 4.70541 3.05494
Mo 3.2156301 1.96726 3.0532601
Mo 1.5983 4.7252999 3.0798399
Mo 1.60323 1.03715 9.4121599
Mo 0.01701 3.8131101 9.38344
Mo 4.7971201 1.01415 9.3823795
Mo 3.1803899 3.8132999 9.3832302
S 6.2328901 2.0486 7.7059698
S 4.79461 4.5384698 7.7067099
S 3.3536999 2.0469201 7.7027102
S 1.5982701 4.7255998 7.72364
S 1.59828 1.03352 1.44714
S -0.00867 3.7974401 1.43203
S 4.7955899 1.04299 1.43144
S 3.2055399 3.79742 1.43153
S 0.017 1.94792 11.0078402
S 4.7950502 4.74468 11.0076704
S 3.181 1.94739 11.00914
S 1.5983 4.7258001 11.02421
S 1.61188 1.04322 4.4940501
S 6.3840299 3.7971399 4.7142201
S 4.7964502 1.0447299 4.7131701
S 3.2071099 3.7969401 4.7129598
Ni 4.8076301 6.5574003 6.6940799
Mo 3.1784201 7.5046001 3.05316
Mo 1.59893 10.2424803 3.05463
Mo 0.01709 7.5040698 3.05443
Mo 4.79562 10.2625399 3.07955
Mo 4.7919698 6.5751601 9.4117403
Mo 3.21403 9.3504696 9.3830996
Mo 1.5973701 6.5514999 9.3824701
Mo 6.3773699 9.3506203 9.3828602
S 3.0401599 7.5844002 7.7027602
S 1.59962 10.0759602 7.7062898
S 0.1607 7.5855398 7.7055102
S 4.7962199 10.2632599 7.7234602
S 4.7954102 6.5706301 1.44713
S 3.18834 9.3345204 1.43127
S 1.59823 6.5801502 1.43145
S 6.4025102 9.33459 1.4317501
S 3.21349 7.4847498 11.0089397
S 1.59964 10.2816401 11.0077496
S 6.3768702 7.4853101 11.0077801
S 4.7961602 10.2630196 11.0240803
S 4.78406 6.5827298 4.4937902
S 3.1867399 9.3340397 4.7125902
S 1.5978301 6.5818701 4.7132702
S 0.00968 9.3343601 4.7139001


==> anc/ReaxFF-relaxed/Tetrahedral/Biaxial-strain/T-bi-c10.xyz <==
50
Frame 175 cell_orig -4.7999997e-04 0.91952 1.3007801 cell_vec1 5.7556 0.0 0.0 cell_vec2 0.0 8.3194895 0.0 cell_vec3 0.0 0.0 9.8372593 pbc 0 0 0
Ni 1.45961 0.91952 6.5268502
Mo 5.74716 1.76456 2.94414
Mo 4.3158498 4.2444902 2.94538
Mo 2.8827902 1.76396 2.9449202
Mo 1.43882 4.25246 3.0486701
Mo 1.433 0.93246 9.4967299
Mo 0.00744 3.42606 9.4967299
Mo 4.3140702 0.92186 9.4957304
Mo 2.8704902 3.4267001 9.4970703
S 5.7003198 1.7941001 7.8137498
S 4.3172498 4.1850901 7.8164602
S 2.94083 1.79826 7.82794
S 1.43993 4.2528401 7.7870202
S 1.43854 0.93076 1.3010301
S -1.1e-04 3.4230001 1.32876
S 4.3158498 0.92755 1.32829
S 2.8772 3.4229601 1.32876
S -4.7999997e-04 1.75982 11.13416
S 4.3167901 4.2551999 11.1344099
S 2.8768302 1.7600401 11.1352396
S 1.43948 4.2515502 11.1380396
S 1.43092 0.93025 4.3547802
S 5.75421 3.4201 4.6767602
S 4.3136101 0.93429 4.6740198
S 2.87694 3.4201801 4.6745701
Ni 4.2968602 5.92686 6.5260401
Mo 2.87166 6.7479301 2.9444302
Mo 1.43856 9.2284098 2.94521
Mo 0.00699 6.7484498 2.9438702
Mo 4.3155599 9.2359505 3.04684
Mo 4.3211098 5.9105 9.4966202
Mo 2.8848 8.4104099 9.4978104
Mo 1.4405 5.9049002 9.4976397
Mo 5.7467199 8.4096098 9.49755
S 2.81354 6.7813001 7.83357
S 1.43778 9.1638298 7.8268099
S 0.05574 6.77775 7.81984
S 4.3151002 9.2369003 7.78758
S 4.31598 5.91433 1.3007801
S 2.8773302 8.40658 1.3283301
S 1.4386701 5.91111 1.32841
S 5.7546201 8.4066095 1.3283
S 2.87783 6.7432399 11.1360102
S 1.43783 9.2390099 11.1356201
S 5.7551198 6.7430401 11.1350298
S 4.3151498 9.2351599 11.1372805
S 4.3228302 5.9098802 4.3543501
S 2.87723 8.4037705 4.6729203
S 1.44002 5.91817 4.6743598
S -6.0e-05 8.4040098 4.67448


==> anc/ReaxFF-relaxed/Tetrahedral/Biaxial-strain/T-bi-c15.xyz <==
50
Frame 173 cell_orig -0.00672 0.86838 1.17469 cell_vec1 5.4401999 0.0 0.0 cell_vec2 0.0 7.8593498 0.0 cell_vec3 0.0 0.0 10.08951 pbc 0 0 0
Ni 1.39796 0.89187 6.3968701
Mo 5.4123101 1.6733901 2.8044501
Mo 4.0747499 3.99466 2.8118899
Mo 2.73346 1.67246 2.8109901
Mo 1.35578 4.0151601 3.0825901
Mo 1.35167 0.87596 9.4953604
Mo 0.00427 3.2363999 9.6406002
Mo 4.07374 0.86838 9.6409197
Mo 2.7077701 3.237 9.6489201
S 5.4039602 1.6831401 7.85882
S 4.0803599 3.96818 7.86731
S 2.75509 1.68518 7.9120898
S 1.3629201 4.01788 7.7419
S 1.35764 0.88106 1.17469
S -5.0e-04 3.2349501 1.25044
S 4.0750999 0.87176 1.25202
S 2.7161 3.2347701 1.25189
S -0.00227 1.6602 11.2287302
S 4.0738802 4.0211401 11.2291699
S 2.7151799 1.66003 11.2328901
S 1.3564 4.0137401 11.2642002
S 1.34878 0.87492 4.1726799
S 5.4281702 3.22804 4.7237702
S 4.0662699 0.88579 4.7184201
S 2.7107301 3.2321999 4.7298799
Ni 4.1165199 5.5854802 6.3968501
Mo 2.6947201 6.3800998 2.8036301
Mo 1.35724 8.7010298 2.8113001
Mo 0.01607 6.3791499 2.81142
Mo 4.0732398 8.7218104 3.085
Mo 4.0689101 5.5844498 9.49543
Mo 2.72136 7.94304 9.6384096
Mo 1.3561 5.5755101 9.64009
Mo 5.4256602 7.9436898 9.6477804
S 2.6868701 6.38975 7.8536302
S 1.36285 8.6754799 7.85671
S 0.0376 6.3920298 7.9077402
S 4.0803299 8.72472 7.7425099
S 4.0750999 5.5878401 1.17474
S 2.71699 7.94171 1.2500401
S 1.35763 5.5785499 1.25154
S 5.4334798 7.9415002 1.2521501
S 2.7151799 6.3671599 11.2277699
S 1.3564301 8.7277298 11.2279902
S 5.4326101 6.3669801 11.2323904
S 4.0739102 8.7203198 11.2641001
S 4.0659199 5.58393 4.1726399
S 2.7107001 7.9346 4.7248802
S 1.34848 5.5925102 4.7182799
S -0.00672 7.93882 4.7315798


==> anc/ReaxFF-relaxed/Tetrahedral/Biaxial-strain/T-bi-c5.xyz <==
50
Frame 177 cell_orig -9.3999996e-04 0.9689 1.30602 cell_vec1 6.0762696 0.0 0.0 cell_vec2 0.0 8.7958803 0.0 cell_vec3 0.0 0.0 9.8300104 pbc 0 0 0
Ni 1.53754 0.9689 6.6244202
Mo 6.0683198 1.86119 3.0252199
Mo 4.5559001 4.4832902 3.02684
Mo 3.0397799 1.86046 3.02967
Mo 1.51931 4.4890299 3.1048999
Mo 1.51334 0.98606 9.4221802
Mo 0.00948 3.61705 9.3945999
Mo 4.5539098 0.97366 9.3930197
Mo 3.0288899 3.6180699 9.3950005
S 5.96763 1.92226 7.7362399
S 4.5581298 4.36063 7.7389999
S 3.1531999 1.92667 7.7448101
S 1.51834 4.48874 7.7014599
S 1.5187401 0.98127 1.3060401
S -9.3999996e-04 3.61181 1.31348
S 4.55509 0.98171 1.31393
S 3.0370801 3.61163 1.31428
S 0.01328 1.85098 11.1355896
S 4.5569401 4.5046401 11.1360302
S 3.02367 1.85184 11.1341801
S 1.5202101 4.4895001 11.12813
S 1.50033 0.99454 4.43747
S 6.0644498 3.60637 4.7520399
S 4.55581 0.99234 4.7505102
S 3.0464599 3.6063099 4.7511101
Ni 4.5356798 6.2532001 6.6237898
Mo 3.03479 7.1208301 3.0308499
Mo 1.51822 9.7451096 3.0297
Mo 0.00562 7.1217899 3.0264399
Mo 4.55479 9.7488203 3.1043301
Mo 4.5615902 6.2388201 9.4219799
Mo 3.0444 8.8773604 9.3947201
Mo 1.52071 6.23176 9.3959398
Mo 6.06636 8.8765698 9.3944903
S 2.91885 7.18644 7.7484999
S 1.5157401 9.6154299 7.7455201
S 0.10801 7.1814199 7.7398801
S 4.5563202 9.7494898 7.7012501
S 4.5553599 6.2424502 1.30602
S 3.0367501 8.8720904 1.31531
S 1.51904 6.2431698 1.31475
S 6.0753298 8.8721104 1.31449
S 3.0508101 7.1117702 11.1340599
S 1.51769 9.7647801 11.1336203
S 6.0616798 7.11063 11.1355496
S 4.5545302 9.7488404 11.1349402
S 4.57514 6.2309599 4.43714
S 3.02825 8.86722 4.74996
S 1.51841 6.2530398 4.7511401
S 0.00932 8.8671598 4.7507701


==> anc/ReaxFF-relaxed/Tetrahedral/Biaxial-strain/T-bi-t10.xyz <==
50
Frame 183 cell_orig -0.0777 0.91634 1.56136 cell_vec1 5.4963503 0.0 0.0 cell_vec2 0.0 10.4469204 0.0 cell_vec3 0.0 0.0 9.37111 pbc 0 0 0
Ni 1.8235801 1.13209 6.7088199
Mo -0.06715 2.2571001 3.1182499
Mo 5.3897901 4.98002 3.1157801
Mo 3.82197 2.2621 3.1152401
Mo 1.87664 5.19733 3.14624
Mo 1.9049 1.13836 9.4296999
Mo 0.30385 4.2971201 9.3177405
Mo 5.3839002 0.91634 9.3165503
Mo 3.43939 4.2915402 9.3133803
S -0.01132 2.2256301 7.6665702
S 5.3908801 5.0728202 7.6579499
S 3.73298 2.2100699 7.65446
S 1.8747802 5.2014899 7.70116
S 1.87218 1.13656 1.5970301
S 0.00454 4.1159802 1.5626101
S 5.39326 1.2653901 1.5621701
S 3.74382 4.11864 1.56136
S 0.18431 2.1194501 10.8800898
S 5.40099 5.2708502 10.8820602
S 3.57246 2.11151 10.88303
S 1.8728 5.1974001 10.9324704
S 1.90389 1.13778 4.4764099
S 9.5999995e-04 4.11338 4.7030201
S 5.3951202 1.26999 4.70295
S 3.74929 4.1156502 4.7020998
Ni 5.3467999 7.2457299 6.7080498
Mo 3.4491201 8.3478499 3.1180601
Mo 1.8726702 11.0728302 3.1168799
Mo 0.30433 8.3528299 3.11589
Mo 5.39394 11.2876101 3.1459401
Mo 5.4186502 7.2144199 9.4291497
Mo 3.8211801 10.3887901 9.3168097
Mo 1.86721 7.0068598 9.3177204
Mo -0.0777 10.3834696 9.3129196
S 3.5036099 8.3172703 7.66712
S 1.87442 11.1567001 7.6606303
S 0.22092 8.3035202 7.6562901
S 5.3933702 11.2935104 7.7003598
S 5.3891201 7.2282901 1.59684
S 3.5211799 10.2075005 1.56266
S 1.87604 7.3565202 1.56231
S 0.22652 10.2100601 1.56153
S 3.6992901 8.2055101 10.8796502
S 1.88518 11.3632603 10.8811398
S 0.05631 8.1981297 10.8824502
S 5.3896799 11.2888603 10.9314004
S 5.41781 7.2144098 4.47579
S 3.51896 10.2033501 4.7032399
S 1.8779 7.36127 4.7032299
S 0.23172 10.2082501 4.7026801


==> anc/ReaxFF-relaxed/Tetrahedral/Biaxial-strain/T-bi-t15.xyz <==
50
Frame 185 cell_orig -0.05757 0.85126 1.61259 cell_vec1 7.4576001 0.0 0.0 cell_vec2 0.0 11.0095901 0.0 cell_vec3 0.0 0.0 9.2680597 pbc 0 0 0
Ni 1.88125 1.19907 6.7374301
Mo 7.0929198 2.3991001 3.15257
Mo 5.5125799 5.1407399 3.15202
Mo 3.92818 2.3982 3.15223
Mo 1.84081 5.4299898 3.1877
Mo 1.7981401 1.17856 9.4550104
Mo 0.29705 4.5367298 9.2501202
Mo 5.5279398 0.85126 9.2519903
Mo 3.3875899 4.5416198 9.2521601
S -0.0318 2.2662399 7.6768098
S 5.5139199 5.3782802 7.6883602
S 3.7256401 2.2786701 7.69241
S 1.84258 5.43329 7.6216302
S 1.83839 1.18925 1.6983
S 7.2100201 4.2900701 1.6145101
S 5.5142799 1.35434 1.61453
S 3.8183501 4.2898302 1.61366
S 7.4000301 2.2128601 10.78436
S 5.5079799 5.4973603 10.7765503
S 3.61989 2.2210601 10.7753201
S 1.8396 5.4338799 10.8795004
S 1.80899 1.18057 4.4968801
S 7.1989398 4.29145 4.7260199
S 5.50736 1.36259 4.7262402
S 3.82456 4.2845898 4.7262998
Ni 5.54144 7.5223899 6.7376499
Mo 3.41751 8.7686301 3.15062
Mo 1.8329001 11.5057402 3.1509299
Mo 0.25262 8.76894 3.1513801
Mo 5.5201998 11.79879 3.1876299
Mo 5.4898 7.5873399 9.45506
Mo 3.97402 10.90265 9.2502499
Mo 1.84552 7.2196102 9.2495899
Mo 7.06669 10.9086704 9.2531004
S 3.6486399 8.6352797 7.6763101
S 1.83626 11.7614002 7.6842399
S 7.3917399 8.6420002 7.6865001
S 5.5214901 11.7999401 7.62322
S 5.5151 7.5558801 1.69803
S 3.5325001 10.65728 1.61393
S 1.83753 7.7217202 1.6145101
S 0.14284 10.6575604 1.61259
S 3.7285099 8.5932598 10.78436
S 1.8267401 11.8608504 10.7809
S -0.05757 8.5974303 10.7790699
S 5.5177398 11.8007899 10.8806496
S 5.49683 7.58039 4.4967299
S 3.52336 10.6529198 4.7235399
S 1.8369401 7.7316098 4.7233
S 0.15034 10.6529503 4.7255402


==> anc/ReaxFF-relaxed/Tetrahedral/Biaxial-strain/T-bi-t5.xyz <==
50
Frame 181 cell_orig -0.05367 1.015 1.5195301 cell_vec1 5.2038398 0.0 0.0 cell_vec2 0.0 9.7863999 0.0 cell_vec3 0.0 0.0 9.4253102 pbc 0 0 0
Ni 1.8178101 1.08526 6.7094498
Mo 0.03941 2.09412 3.0854199
Mo 5.14499 4.8796602 3.0854399
Mo 3.5330701 2.09284 3.0878501
Mo 1.78824 4.96098 3.10253
Mo 1.77818 1.0854501 9.4226799
Mo 0.17012 4.0268102 9.3591604
Mo 5.1441202 1.015 9.3599596
Mo 3.4061799 4.0270901 9.3607502
S -0.05367 2.1484399 7.6688299
S 5.14533 4.7733598 7.6686802
S 3.64269 2.1557901 7.67417
S 1.78864 4.9612198 7.7690001
S 1.78858 1.08499 1.5195301
S 0.07626 3.97255 1.52054
S 5.1441102 1.12365 1.52106
S 3.5000401 3.97189 1.52113
S 0.13124 2.04054 10.9373398
S 5.1448202 4.98692 10.9375
S 3.4433201 2.04214 10.9376298
S 1.78797 4.9611002 10.9448404
S 1.7663 1.08473 4.4879198
S 0.07834 3.97316 4.67449
S 5.1421299 1.12087 4.6754198
S 3.49682 3.97222 4.6754399
Ni 5.1501699 6.92798 6.7090602
Mo 3.39796 7.9071002 3.0871799
Mo 1.78749 10.6955996 3.0868299
Mo 0.17781 7.9067898 3.0875299
Mo 5.1444702 10.7750302 3.1024101
Mo 5.14329 6.8894902 9.4224596
Mo 3.5269499 9.8415204 9.3588801
Mo 1.78818 6.8290301 9.36131
Mo 0.04815 9.84085 9.3600903
S 3.2949801 7.9675398 7.6723099
S 1.78816 10.5803099 7.6713701
S 0.28368 7.9685798 7.6735001
S 5.1438298 10.77491 7.7679301
S 5.1450901 6.8993702 1.51956
S 3.4333301 9.7870398 1.52112
S 1.78802 6.93816 1.5214401
S 0.14314 9.7866001 1.52131
S 3.48787 7.85323 10.9374
S 1.78534 10.8014002 10.9371902
S 0.08778 7.85358 10.9376802
S 5.1445398 10.7753296 10.94374
S 5.14147 6.87771 4.4876199
S 3.4360199 9.7882004 4.6757999
S 1.7879601 6.9352002 4.67586
S 0.13988 9.7863999 4.6757398


==> anc/ReaxFF-relaxed/Tetrahedral/Sheared-xy/T_xy_shear_101.xyz <==
50
Frame 201 cell_orig 0.02014 0.67397 1.40274 cell_vec1 6.2166996 0.0 0.0 cell_vec2 0.0 10.0533495 0.0 cell_vec3 0.0 0.0 9.65304 pbc 0 0 0
Ni 1.70357 1.34627 6.704
Mo 0.07167 2.55966 3.01755
Mo 4.65936 4.4338799 3.0141599
Mo 3.2565999 1.95111 3.0458801
Mo 1.49039 5.1005802 3.0797501
Mo 1.70265 1.29625 9.4587403
Mo 0.19482 4.3810201 9.40415
Mo 4.8368202 0.67555 9.3703299
Mo 3.32249 3.7995501 9.4060402
S 0.02014 2.68413 7.6215301
S 4.7468801 4.4344201 7.6533799
S 3.5270901 1.94191 7.7388101
S 1.5907201 5.09723 7.7204299
S 1.72472 1.28215 1.41911
S 0.15488 4.4119201 1.4348101
S 4.89317 0.67429 1.41195
S 3.34599 3.72133 1.46391
S 0.13894 2.4677401 11.0557804
S 4.62815 4.4797702 11.0167999
S 3.2651701 1.91286 11.0370798
S 1.51687 5.0350299 11.04743
S 1.75797 1.23991 4.4919
S 0.13513 4.4173198 4.6464401
S 4.9151202 0.67397 4.7104202
S 3.35884 3.72367 4.6756902
Ni 4.41187 6.5355501 6.6908398
Mo 2.8234401 7.6711798 3.0425701
Mo 1.37914 10.6715803 3.02893
Mo 6.0008702 6.9730602 2.9944202
Mo 4.5381699 10.0858297 3.09779
Mo 4.8074003 6.2757902 9.4991102
Mo 2.94656 9.4565802 9.3905296
Mo 1.6802501 6.83425 9.45362
Mo 6.0734401 8.8845302 9.4013901
S 2.7425599 7.7912998 7.63058
S 1.2992001 10.5293799 7.66849
S 6.2368398 6.8607702 7.83358
S 4.5092902 10.1079798 7.7090001
S 4.69764 6.2947898 1.45338
S 2.95223 9.4717703 1.40381
S 1.57698 6.9159002 1.44353
S 6.0784602 8.8692102 1.40274
S 2.91233 7.6022101 11.0126801
S 1.3136701 10.7273197 11.0478001
S 6.0785499 6.9875002 10.9898396
S 4.4782701 10.1022596 11.0448704
S 4.5342798 6.3601699 4.45472
S 2.93065 9.4724703 4.7181001
S 1.55216 6.9267802 4.6742201
S 6.0537 8.8858404 4.7403898


==> anc/ReaxFF-relaxed/Tetrahedral/Sheared-xy/T_xy_shear_107.xyz <==
50
Frame 213 cell_orig 0.21867 -1.1642 1.34691 cell_vec1 6.1773 0.0 0.0 cell_vec2 0.0 12.0702801 0.0 cell_vec3 0.0 0.0 9.7768097 pbc 0 0 0
Ni 2.1975 1.39743 6.68572
Mo 0.36762 2.89802 2.99377
Mo 4.85221 4.2701302 3.07394
Mo 3.4324301 1.85969 3.0343201
Mo 1.74562 5.28369 3.0755799
Mo 2.0095201 1.28421 9.4657097
Mo 0.40121 4.6775699 9.3825302
Mo 5.1785598 0.38023 9.38696
Mo 3.39256 3.78036 9.3789101
S 0.40919 2.5964201 7.5067802
S 4.7961102 4.34693 7.5931702
S 3.95737 1.78274 7.8265
S 1.87613 4.9780898 7.6036101
S 1.92197 1.34727 1.4193601
S 0.23108 4.8428798 1.34691
S 5.0008702 0.51232 1.3671
S 3.5293501 3.7124701 1.46864
S 0.63958 2.4683001 11.1061096
S 4.7003103 4.3671298 11.0179901
S 3.6042099 1.7807501 11.0260201
S 1.82178 5.0100002 11.1237202
S 1.91159 1.29918 4.5019799
S 0.21867 4.8561402 4.7571903
S 5.03125 0.51188 4.7480603
S 3.50177 3.68556 4.7462201
Ni 4.5534802 6.5286598 6.73032
Mo 2.95009 7.8216501 3.01951
Mo 1.25424 10.90088 3.05352
Mo 6.04457 6.6578498 2.9974402
Mo 4.4867001 -1.0491 3.0990801
Mo 4.7976098 6.1443801 9.5015402
Mo 2.9558402 9.5750304 9.37677
Mo 1.75007 6.9944 9.4756699
Mo 6.00736 8.5741196 9.3514605
S 2.8444902 7.6961098 7.6001601
S 1.33344 10.8328305 7.5985098
S 6.3959699 6.5202599 7.84482
S 4.4577399 -1.1642 7.6665602
S 4.5619703 6.3742199 1.34814
S 2.8627602 9.6849804 1.36899
S 1.71512 7.1228199 1.3848601
S 5.76259 8.9320498 1.36212
S 2.98685 7.6269899 11.0390301
S 1.46006 10.9060802 11.0773201
S 6.2691598 6.5843401 11.0851898
S 4.51154 -1.15722 11.04638
S 4.4692002 6.36163 4.50105
S 2.85186 9.6765805 4.76298
S 1.683 7.1356902 4.73836
S 5.7772198 8.9088402 4.81316


==> anc/ReaxFF-relaxed/Tetrahedral/Sheared-xy/T_xy_shear_72.xyz <==
50
Frame 203 cell_orig 0.14162 0.41995 1.27249 cell_vec1 6.2137699 0.0 0.0 cell_vec2 0.0 12.0845108 0.0 cell_vec3 0.0 0.0 9.8941994 pbc 0 0 0
Ni 1.12055 0.99804 6.6553202
Mo 6.0276198 2.67663 2.99309
Mo 4.7969799 5.08707 2.98316
Mo 2.93746 1.94879 3.0369201
Mo 1.69335 4.5037399 3.10414
Mo 1.43214 0.41995 9.3741503
Mo 5.9594302 4.3933301 9.3880196
Mo 4.4685703 12.5044604 9.4673596
Mo 2.87837 3.6425901 9.3751097
S 5.5677901 2.50668 7.7755199
S 4.53192 5.0317302 7.6206799
S 2.92997 1.7787401 7.6737099
S 1.7366001 4.2940502 7.7039099
S 1.4422701 0.44806 1.36176
S 6.3270702 4.7915201 1.40463
S 4.4772601 12.4889498 1.3718701
S 2.93519 3.74014 1.4159401
S 5.8054099 2.4803701 11.1666899
S 4.7690001 5.11795 11.0331602
S 2.76774 1.72181 11.1073103
S 1.70891 4.3316798 10.9573202
S 1.48363 0.50422 4.4870801
S 6.3553901 4.83915 4.9197402
S 4.4957299 1.32378 4.74998
S 2.96499 3.74332 4.6757498
Ni 5.1008501 6.9759898 6.6996198
Mo 3.61867 7.6929598 2.98504
Mo 1.96619 10.0433998 3.00775
Mo 0.56694 7.0841198 3.06586
Mo 4.99254 10.96871 3.1296101
Mo 4.7792602 6.9071398 9.5312596
Mo 3.6328299 9.5047398 9.3977003
Mo 1.6437401 6.1694598 9.42799
Mo 0.47228 8.7119599 9.4299803
S 3.2572801 7.6269303 7.7383299
S 2.01788 10.1487703 7.5604902
S 0.45271 6.73491 7.45292
S 5.03196 10.9171696 7.7325702
S 4.8259301 7.0643902 1.48296
S 3.6046901 9.6220799 1.3725801
S 1.75279 6.3195801 1.41739
S 0.6614501 8.9184904 1.27249
S 3.4942901 7.68676 11.0253096
S 1.98375 10.1157303 11.07127
S 0.14162 6.5632301 11.08391
S 5.0208702 10.9316102 11.1172199
S 5.02665 7.1841798 4.4183402
S 3.62448 9.6298905 4.7438002
S 1.79034 6.34479 4.6989899
S 0.69799 8.9709102 4.84091


==> anc/ReaxFF-relaxed/Tetrahedral/Sheared-xy/T_xy_shear_78.xyz <==
50
Frame 205 cell_orig 0.14865 0.56988 1.38106 cell_vec1 6.1536298 0.0 0.0 cell_vec2 0.0 10.2148399 0.0 cell_vec3 0.0 0.0 9.6954508 pbc 0 0 0
Ni 1.3491401 0.93786 6.66255
Mo 6.30228 2.62096 3.0022399
Mo 4.7527399 5.0451398 3.00069
Mo 3.16096 2.0174601 3.02227
Mo 1.65507 4.54284 3.0813999
Mo 1.45672 0.56988 9.4320803
Mo 6.02249 4.2221699 9.4128904
Mo 4.6008101 1.18488 9.4533301
Mo 2.8822802 3.64711 9.3862801
S 5.84408 2.3612499 7.8004799
S 4.5938802 4.8348999 7.6569
S 3.09391 1.93422 7.6740098
S 1.642 4.4151802 7.7683201
S 1.51421 0.72852 1.39801
S 6.1686001 4.3979001 1.448
S 4.6139598 1.31784 1.40211
S 2.99539 3.8052001 1.4112901
S 6.17066 2.42237 11.0745201
S 4.7621103 4.9705 11.0142097
S 3.0095301 1.8283301 11.0584202
S 1.66001 4.3927698 10.9759598
S 1.53404 0.74022 4.4614902
S 6.2115002 4.42136 4.7669602
S 4.6152101 1.3481 4.7019301
S 3.0363801 3.80687 4.6680799
Ni 5.0231199 6.8483702 6.70115
Mo 3.5509801 7.6680899 3.0162001
Mo 1.8324501 10.1117897 3.0229199
Mo 0.45659 7.1904998 3.0452499
Mo 4.9547602 10.7847204 3.1003101
Mo 4.7219801 6.8047099 9.4813404
Mo 3.34373 9.3799896 9.3897896
Mo 1.58803 6.1908598 9.4365902
Mo 0.14865 8.71309 9.4103699
S 3.2112301 7.5426603 7.7579298
S 1.80053 10.00109 7.6472402
S 0.3961 7.0239501 7.5959902
S 4.9268198 10.6015597 7.7518802
S 4.80333 6.9214402 1.5036201
S 3.4159401 9.4767399 1.4123501
S 1.68978 6.4029698 1.4374401
S 0.29545 8.9556198 1.38106
S 3.41871 7.5523401 11.0065603
S 1.82759 10.0411196 11.0364704
S 0.23751 6.89249 11.0192499
S 4.9351302 10.5920096 11.0765104
S 4.9896402 7.0021601 4.4290099
S 3.41429 9.4561596 4.7019
S 1.72095 6.4148598 4.6768298
S 0.3284 8.9691602 4.7336002


==> anc/ReaxFF-relaxed/Tetrahedral/Sheared-xy/T_xy_shear_84.xyz <==
50
Frame 207 cell_orig -0.0198 0.86684 1.40842 cell_vec1 6.4653001 0.0 0.0 cell_vec2 0.0 9.5893994 0.0 cell_vec3 0.0 0.0 9.6584301 pbc 0 0 0
Ni 1.63839 0.98417 6.6475601
Mo 6.4454999 2.28122 3.0260701
Mo 4.9165702 4.86858 3.0318601
Mo 3.2929399 1.97493 3.02531
Mo 1.74709 4.5862398 3.0775001
Mo 1.62314 0.86684 9.4376602
Mo -0.00897 3.50124 9.4136696
Mo 4.8183599 1.15992 9.4337197
Mo 3.15607 3.7969001 9.4107103
S 6.20823 2.2605 7.7504201
S 4.79454 4.6967802 7.6602302
S 3.3564 2.1092999 7.66819
S 1.71225 4.5967698 7.7363
S 1.61457 0.87998 1.42082
S -0.01774 3.4718299 1.4349901
S 4.8058601 1.1756901 1.41485
S 3.1863401 3.79367 1.41792
S 6.4423599 2.2539501 11.0409002
S 4.92025 4.9089298 11.0373001
S 3.2163601 1.9545702 11.0439301
S 1.73126 4.5967498 11.0348797
S 1.63602 0.87203 4.4468699
S -0.0198 3.4637499 4.71067
S 4.8035002 1.1971101 4.6990099
S 3.20173 3.7772801 4.6829801
Ni 5.1301498 6.7351799 6.7218099
Mo 3.42819 7.5339399 3.0239
Mo 1.77704 10.1156702 3.0210099
Mo 0.28343 7.2386799 3.03439
Mo 4.96208 10.4562397 3.0894301
Mo 4.82476 6.73242 9.46661
Mo 3.36583 9.3766003 9.4100104
Mo 1.64843 6.4089399 9.3976803
Mo 0.1411 9.0518599 9.4283505
S 3.2793501 7.5594602 7.7087999
S 1.79043 10.0053196 7.67659
S 0.41769 7.4196 7.6122098
S 4.9833398 10.4481802 7.7676802
S 4.88298 6.7245403 1.44283
S 3.36829 9.3493405 1.41458
S 1.69821 6.4486299 1.4242001
S 0.19148 9.0662804 1.40842
S 3.4244499 7.52037 11.0265799
S 1.8038301 10.1732998 11.0417604
S 0.23637 7.1856098 11.0307999
S 4.9954 10.4333697 11.0668497
S 4.94697 6.7310801 4.48069
S 3.3566401 9.34025 4.6938901
S 1.7000901 6.4594302 4.6904302
S 0.21784 9.0686398 4.6970101


==> anc/ReaxFF-relaxed/Tetrahedral/Sheared-xy/T_xy_shear_90.xyz <==
50
Frame 209 cell_orig -0.00874 1.01429 1.43144 cell_vec1 6.4113798 0.0 0.0 cell_vec2 0.0 9.2680903 0.0 cell_vec3 0.0 0.0 9.5931692 pbc 0 0 0
Ni 1.6016701 1.01577 6.69484
Mo 6.3758702 1.96711 3.0540099
Mo 4.7958498 4.7052202 3.0550799
Mo 3.2147601 1.96697 3.0542901
Mo 1.59855 4.7252598 3.0801899
Mo 1.59758 1.03939 9.4124003
Mo 0.01704 3.8136001 9.38379
Mo 4.7951598 1.01429 9.3826103
Mo 3.1805 3.8139 9.3832903
S 6.2358599 2.0474701 7.70363
S 4.7957001 4.5387702 7.7065702
S 3.3559799 2.0477901 7.7045899
S 1.59924 4.7261801 7.72403
S 1.5982701 1.03315 1.44794
S -0.00874 3.79735 1.43215
S 4.7953601 1.04303 1.4319201
S 3.20524 3.7973299 1.43211
S 0.01701 1.94806 11.0092897
S 4.7965203 4.7446399 11.0079699
S 3.18029 1.94809 11.0086603
S 1.5994001 4.7263699 11.0246096
S 1.59543 1.04945 4.4945102
S 6.38409 3.7969201 4.7130699
S 4.7955199 1.04466 4.7135902
S 3.20713 3.79742 4.7139702
Ni 4.7803202 6.55999 6.6942501
Mo 3.1798201 7.5041099 3.05461
Mo 1.5983401 10.2431097 3.0552399
Mo 0.0186 7.5046301 3.0536399
Mo 4.7955599 10.26266 3.0794899
Mo 4.8002601 6.5749002 9.4121103
Mo 3.2139299 9.3509197 9.3835497
Mo 1.60013 6.55192 9.3827295
Mo 6.37747 9.3511601 9.3828402
S 3.0357201 7.58599 7.7060099
S 1.59723 10.0753002 7.70715
S 0.1563 7.5841599 7.7031899
S 4.7951198 10.26332 7.7233
S 4.7954402 6.5705199 1.4473
S 3.18823 9.3345604 1.43205
S 1.59841 6.5806899 1.4318301
S 6.4026399 9.3346205 1.43144
S 3.2142899 7.4858299 11.0079603
S 1.5981601 10.2823801 11.0073795
S 6.3778601 7.4850302 11.0089102
S 4.7955399 10.2637301 11.0238104
S 4.80899 6.5802899 4.4939299
S 3.18713 9.3343697 4.71419
S 1.5994101 6.58217 4.7136002
S 0.01009 9.3346596 4.71349


==> anc/ReaxFF-relaxed/Tetrahedral/Sheared-xy/T_xy_shear_95.xyz <==
50
Frame 211 cell_orig -0.13399 0.85714 1.41627 cell_vec1 6.5413499 0.0 0.0 cell_vec2 0.0 9.6018906 0.0 cell_vec3 0.0 0.0 9.6409693 pbc 0 0 0
Ni 1.55316 1.153 6.6978302
Mo -0.07549 2.2979701 3.02702
Mo 4.6735802 4.5546398 3.02349
Mo 3.15118 1.97356 3.0358901
Mo 1.47453 4.9035102 3.0852399
Mo 1.59122 1.1906101 9.4534598
Mo 0.06521 4.1134701 9.4298601
Mo 4.76441 0.85714 9.3860397
Mo 3.21947 3.82021 9.4078798
S -0.13399 2.4545801 7.6373401
S 4.7780299 4.4802099 7.6807699
S 3.37149 2.0112801 7.68784
S 1.52805 4.89399 7.7553201
S 1.59173 1.17328 1.4317
S 6.4073601 3.49595 1.41771
S 4.7887202 0.89767 1.41756
S 3.23223 3.77403 1.43337
S -0.01831 2.2423899 11.04352
S 4.6655302 4.6125002 11.0361605
S 3.1623199 1.956 11.0342999
S 1.49557 4.8832002 11.0572395
S 1.60793 1.17673 4.47542
S 6.3840499 3.48473 4.67833
S 4.8037701 0.91186 4.6987601
S 3.2446599 3.7740901 4.6957798
Ni 4.4584599 6.5327001 6.66431
Mo 2.93664 7.55297 3.03648
Mo 1.43467 10.4335604 3.03455
Mo 6.1543899 7.2098899 3.02003
Mo 4.6254702 10.1416502 3.0864999
Mo 4.7697401 6.4190102 9.4553499
Mo 3.0665901 9.3719502 9.4086599
Mo 1.5785901 6.7109199 9.4340296
Mo 6.2247501 9.0707302 9.4061499
S 2.7874999 7.6984701 7.6479602
S 1.41004 10.2261105 7.6673599
S 6.2979598 7.1686602 7.7555599
S 4.60915 10.1534596 7.7410002
S 4.7112298 6.4261499 1.43705
S 3.01441 9.3534498 1.41627
S 1.52407 6.7375202 1.4273601
S 6.2212701 9.0626202 1.41759
S 2.99788 7.5242 11.0319204
S 1.40162 10.4590302 11.0380898
S 6.1538301 7.1962199 11.0237398
S 4.59552 10.1615801 11.0409603
S 4.6285601 6.4312501 4.4524102
S 2.99827 9.3501597 4.7054501
S 1.5151401 6.7506199 4.6972199
S 6.2240901 9.0562601 4.71029


==> anc/ReaxFF-relaxed/Tetrahedral/Triaxial-strain/T-tri-0.xyz <==
50
Frame 193 cell_orig -0.00851 1.01415 1.43142 cell_vec1 6.41113 0.0 0.0 cell_vec2 0.0 9.2674904 0.0 cell_vec3 0.0 0.0 9.5928097 pbc 0 0 0
Ni 1.58274 1.02438 6.6944099
Mo 6.3770199 1.96647 3.0545599
Mo 4.7954798 4.7055102 3.0548501
Mo 3.21575 1.96707 3.0532999
Mo 1.59865 4.7251001 3.07973
Mo 1.60342 1.03686 9.4121304
Mo 0.01688 3.8130701 9.3835001
Mo 4.7971301 1.01415 9.3827801
Mo 3.18049 3.8134401 9.3829603
S 6.2325502 2.04846 7.70607
S 4.79424 4.5376902 7.7074199
S 3.35338 2.04654 7.7029701
S 1.59831 4.72542 7.72329
S 1.59857 1.03318 1.4471801
S -0.00851 3.7969501 1.43198
S 4.7958498 1.04313 1.43151
S 3.2057099 3.7973299 1.4315501
S 0.01731 1.9481602 11.0078897
S 4.7954002 4.7444601 11.0073204
S 3.18063 1.94749 11.0091295
S 1.5985101 4.72609 11.0239
S 1.6128201 1.04178 4.49401
S 6.38412 3.7966399 4.71416
S 4.7964902 1.0445 4.7133098
S 3.2074201 3.7973101 4.7133298
Ni 4.7964101 6.55266 6.6942702
Mo 3.17891 7.5044198 3.05371
Mo 1.5989701 10.2424002 3.0547099
Mo 0.01783 7.5043402 3.05386
Mo 4.79565 10.2624302 3.0797601
Mo 4.7953 6.5766702 9.41187
Mo 3.21415 9.3504896 9.3828898
Mo 1.5983501 6.5513201 9.38198
Mo 6.3776498 9.3508501 9.3828297
S 3.0384901 7.5848499 7.70325
S 1.59858 10.0762301 7.70608
S 0.15879 7.5848699 7.70362
S 4.79601 10.2633305 7.72363
S 4.7953902 6.57059 1.44713
S 3.1884401 9.3345204 1.4314801
S 1.59854 6.5802999 1.43142
S 6.4026199 9.3345699 1.4316601
S 3.21417 7.4853902 11.0083904
S 1.59981 10.2816401 11.0078001
S 6.3773999 7.4851599 11.0082903
S 4.7960201 10.2632504 11.02423
S 4.7943502 6.5868502 4.4938503
S 3.18665 9.3342304 4.7128101
S 1.5985101 6.5820699 4.7131901
S 0.00995 9.3346501 4.71348


==> anc/ReaxFF-relaxed/Tetrahedral/Triaxial-strain/T-tri-c10.xyz <==
50
Frame 189 cell_orig -1.0e-05 0.91799 1.13581 cell_vec1 5.7556901 0.0 0.0 cell_vec2 0.0 8.31878 0.0 cell_vec3 0.0 0.0 8.9053898 pbc 0 0 0
Ni 1.4255001 0.92736 6.0082302
Mo 5.7424698 1.7681 2.6981299
Mo 4.3162298 4.2375698 2.6983099
Mo 2.89249 1.76946 2.69558
Mo 1.4387501 4.2525101 2.7576001
Mo 1.44442 0.93135 8.5848599
Mo 0.01134 3.42818 8.4706002
Mo 4.31741 0.91799 8.4697399
Mo 2.86705 3.42885 8.4694205
S 5.6339898 1.8305201 6.9243798
S 4.3155499 4.1130199 6.9231802
S 2.99037 1.8267601 6.9182
S 1.43804 4.2525001 6.8410302
S 1.43879 0.93055 1.1359299
S 1.4000001e-04 3.4229 1.1648001
S 4.3161101 0.92837 1.16452
S 2.87739 3.42307 1.16477
S -1.0e-05 1.7626 10.0411997
S 4.3164802 4.2490702 10.04072
S 2.87852 1.76252 10.0407496
S 1.43916 4.2530398 10.0313702
S 1.45119 0.93173 3.95507
S 5.7551298 3.4212601 4.3308301
S 4.3166199 0.93264 4.3306098
S 2.87782 3.42132 4.3305998
Ni 4.30404 5.90621 6.0081301
Mo 2.86463 6.7518802 2.6977601
Mo 1.4391101 9.2207403 2.69767
Mo 0.01498 6.7530499 2.69506
Mo 4.3162499 9.2361498 2.7577701
Mo 4.3208599 5.9168502 8.5847397
Mo 2.88837 8.41185 8.47052
Mo 1.43975 5.90163 8.4696198
Mo 5.74435 8.4125996 8.4692803
S 2.75752 6.8140302 6.92339
S 1.4379701 9.09793 6.9213
S 0.11285 6.8104902 6.91745
S 4.3150401 9.2360096 6.8407502
S 4.31598 5.9140602 1.13581
S 2.87748 8.4064598 1.16468
S 1.4386701 5.9119102 1.16427
S 5.7547102 8.4066601 1.16461
S 2.8771502 6.7462302 10.0409803
S 1.43922 9.2326403 10.0405703
S 5.7556801 6.7462302 10.0405502
S 4.3165302 9.2367697 10.0313501
S 4.3267799 5.9197402 3.9549402
S 2.87782 8.4048996 4.3312602
S 1.43909 5.9162402 4.3305602
S 5.1999998e-04 8.4048405 4.3305802


==> anc/ReaxFF-relaxed/Tetrahedral/Triaxial-strain/T-tri-c15.xyz <==
50
Frame 187 cell_orig 0.0701 0.86563 1.08059 cell_vec1 5.2806702 0.0 0.0 cell_vec2 0.0 7.8586502 0.0 cell_vec3 0.0 0.0 8.3792696 pbc 0 0 0
Ni 1.43045 0.88372 5.7082701
Mo 0.0701 1.6730601 2.5544801
Mo 4.1659398 3.9937202 2.5557201
Mo 2.82934 1.6747101 2.5517001
Mo 1.44801 4.01547 2.59864
Mo 1.45594 0.87587 8.1610098
Mo 0.10388 3.2374001 7.98668
Mo 4.16785 0.86563 7.9867402
Mo 2.79496 3.2389 7.9846802
S 5.35077 1.76366 6.51371
S 4.16434 3.8241501 6.5078902
S 2.96498 1.75562 6.50387
S 1.44704 4.0174398 6.4614702
S 1.44795 0.8796 1.08059
S 0.09045 3.2340601 1.13203
S 4.16541 0.87394 1.13077
S 2.80511 3.2344201 1.1314
S 0.08072 1.6690201 9.4598599
S 4.1662202 4.0014 9.4584904
S 2.8156801 1.66861 9.4568997
S 1.44875 4.0167499 9.4407397
S 1.45721 0.87565 3.72679
S 0.09073 3.23103 4.0901198
S 4.1672702 0.88023 4.0897102
S 2.8081901 3.2314601 4.08956
Ni 4.1458402 5.58286 5.7077599
Mo 2.78758 6.3799801 2.5539701
Mo 1.44838 8.6996498 2.55455
Mo 0.11224 6.3817501 2.5506401
Mo 4.1654501 8.7221499 2.5985201
Mo 4.1740999 5.58567 8.1610403
Mo 2.82108 7.9443102 7.98626
Mo 1.4505301 5.5724602 7.9861898
Mo 0.07761 7.9456702 7.9843998
S 2.6350501 6.4703303 6.5130201
S 1.44725 8.5346604 6.5044399
S 0.24478 6.4611302 6.5020499
S 4.1644502 8.7242804 6.4614601
S 4.1654701 5.58638 1.0806
S 2.8079 7.9408102 1.13146
S 1.44801 5.5805702 1.1303999
S 0.08767 7.9411898 1.13059
S 2.79805 6.3759799 9.4596596
S 1.44872 8.70854 9.4568901
S 0.09809 6.3754201 9.4564104
S 4.1661902 8.7234402 9.4407101
S 4.1753602 5.5862799 3.72662
S 2.8081901 7.9376302 4.0899901
S 1.44995 5.58708 4.0896001
S 0.09073 7.9379902 4.0892601


==> anc/ReaxFF-relaxed/Tetrahedral/Triaxial-strain/T-tri-c5.xyz <==
50
Frame 191 cell_orig 0.00223 0.96822 1.1860501 cell_vec1 6.0699997 0.0 0.0 cell_vec2 0.0 8.7930403 0.0 cell_vec3 0.0 0.0 9.4352198 pbc 0 0 0
Ni 1.5232901 0.9947 6.3499198
Mo 6.06566 1.8632802 2.84322
Mo 4.5560003 4.4784098 2.84298
Mo 3.0455899 1.86323 2.84437
Mo 1.5189001 4.4886499 2.88696
Mo 1.51656 0.97671 9.0096197
Mo 0.01089 3.6174901 8.9589902
Mo 4.5555101 0.9699 8.9594698
Mo 3.02702 3.6181 8.9586
S 5.9457102 1.9332 7.3341999
S 4.5567198 4.33954 7.3330999
S 3.1679399 1.93474 7.3354201
S 1.51842 4.4892903 7.2883201
S 1.51854 0.98192 1.18645
S 0.00223 3.61288 1.19927
S 4.55548 0.9799 1.19955
S 3.03532 3.6132601 1.19951
S 0.01041 1.85185 10.6208
S 4.5563898 4.50072 10.6206503
S 3.0269799 1.8524802 10.6212702
S 1.5190701 4.4886799 10.6156302
S 1.51334 0.96822 4.2080102
S 6.06603 3.60724 4.52524
S 4.55583 0.99141 4.5257902
S 3.0452499 3.6077001 4.5250602
Ni 4.5420199 6.2414599 6.3500099
Mo 3.0290699 7.1237102 2.8439702
Mo 1.5185501 9.7382097 2.8420702
Mo 0.00961 7.1241398 2.8424102
Mo 4.5555301 9.7489996 2.8868302
Mo 4.5615301 6.2427702 9.0093298
Mo 3.0473499 8.8783302 8.95848
Mo 1.5197701 6.23066 8.9590502
Mo 6.0639601 8.8780204 8.95891
S 2.9054502 7.1960001 7.3354001
S 1.51728 9.6031504 7.33039
S 0.12574 7.1925702 7.33077
S 4.5560298 9.7497397 7.2878699
S 4.5555201 6.24191 1.1860501
S 3.03917 8.8731404 1.19933
S 1.51857 6.23981 1.19955
S 6.0722299 8.87317 1.1992199
S 3.04791 7.1136799 10.6207104
S 1.5182901 9.7612601 10.6201296
S 6.0638199 7.1127 10.6200304
S 4.5555201 9.7489901 10.6154604
S 4.5707002 6.2429199 4.2080002
S 3.02864 8.8678904 4.52523
S 1.51853 6.2516999 4.5254998
S 0.00812 8.8680096 4.5257302


==> anc/ReaxFF-relaxed/Tetrahedral/Triaxial-strain/T-tri-t10.xyz <==
50
Frame 197 cell_orig -0.12778 0.91675 2.2100401 cell_vec1 7.2666898 0.0 0.0 cell_vec2 0.0 10.4395504 0.0 cell_vec3 0.0 0.0 9.3211603 pbc 0 0 0
Ni 1.71715 1.16527 7.3283501
Mo 6.8523998 2.25669 3.7630401
Mo 5.2750602 4.9793702 3.76088
Mo 3.7051699 2.2609601 3.76106
Mo 1.76037 5.1956101 3.7955001
Mo 1.78527 1.12063 10.04041
Mo 0.18806 4.29739 9.91743
Mo 5.26896 0.91675 9.9172202
Mo 3.32582 4.2925601 9.9134798
S -0.12778 2.22609 8.2792196
S 5.2757802 5.0770798 8.2679396
S 3.6228199 2.2124801 8.2686997
S 1.76023 5.19522 8.3016596
S 1.7571401 1.13723 2.2397101
S 6.92617 4.1174302 2.2108801
S 5.27739 1.26212 2.21101
S 3.6252899 4.11935 2.2100799
S 7.0947599 2.11676 11.4809304
S 5.2852998 5.2652002 11.4835301
S 3.46363 2.10956 11.4836703
S 1.75804 5.1979799 11.5310097
S 1.7847801 1.11953 5.1058798
S 6.9207802 4.1112199 5.3484802
S 5.2802501 1.26976 5.3484101
S 3.6331501 4.1146598 5.3473702
Ni 5.2326398 7.2543898 7.3279901
Mo 3.3352499 8.3477402 3.763
Mo 1.75725 11.0703096 3.76107
Mo 0.18754 8.3525 3.7611301
Mo 5.2781801 11.2863703 3.79545
Mo 5.3024101 7.2123098 10.0400105
Mo 3.7044499 10.3887301 9.9174806
Mo 1.75234 7.0076699 9.91677
Mo 6.8421698 10.3836699 9.9134598
S 3.3887899 8.3172903 8.2788201
S 1.75896 11.16889 8.26793
S 7.1389098 8.3033896 8.2681103
S 5.2764402 11.2865896 8.3018103
S 5.2740402 7.2287202 2.2395501
S 3.4089701 10.2082195 2.211
S 1.76028 7.3531699 2.21101
S 0.10803 10.2105503 2.2100401
S 3.5780101 8.2078505 11.4806099
S 1.76836 11.3563004 11.4837103
S -0.05341 8.2005596 11.4833699
S 5.27457 11.2890196 11.5312004
S 5.30162 7.2115598 5.1056299
S 3.4038701 10.2019396 5.3484302
S 1.76318 7.3607001 5.3484998
S 0.11566 10.2058296 5.3475399


==> anc/ReaxFF-relaxed/Tetrahedral/Triaxial-strain/T-tri-t15.xyz <==
50
Frame 199 cell_orig -0.0511 0.84911 2.59656 cell_vec1 7.4525399 0.0 0.0 cell_vec2 0.0 11.0056705 0.0 cell_vec3 0.0 0.0 9.1766796 pbc 0 0 0
Ni 1.88953 1.17061 7.66398
Mo 7.0890098 2.40082 4.1279001
Mo 5.5121799 5.1394701 4.1262202
Mo 3.92976 2.3996 4.1265502
Mo 1.83951 5.4334302 4.1772499
Mo 1.79652 1.20595 10.3728905
Mo 0.29981 4.53192 10.14289
Mo 5.5289002 0.84911 10.1431704
Mo 3.3865399 4.5397201 10.1469898
S -0.02966 2.2667899 8.5753002
S 5.51405 5.3715301 8.5910301
S 3.72994 2.2822399 8.59165
S 1.84421 5.4300599 8.5130196
S 1.83837 1.18826 2.6666999
S 7.2110701 4.29145 2.5983501
S 5.5137701 1.35209 2.59796
S 3.8162301 4.2915502 2.5973201
S 7.3943401 2.22417 11.6802597
S 5.5057802 5.4881702 11.6707201
S 3.6249399 2.2318001 11.6706105
S 1.84002 5.4327698 11.7732401
S 1.80883 1.20014 5.4433599
S 7.1889801 4.2909598 5.7028899
S 5.5032301 1.37127 5.7030802
S 3.83197 4.28301 5.70472
Ni 5.5553298 7.52178 7.66394
Mo 3.41288 8.7691603 4.1277499
Mo 1.83481 11.5062905 4.1250701
Mo 0.2541 8.7672997 4.1251798
Mo 5.51614 11.8028898 4.1763702
Mo 5.4811402 7.5836201 10.3727503
Mo 3.9767302 10.8998098 10.1422596
Mo 1.84851 7.2174401 10.1422796
Mo 7.0647302 10.9072704 10.1463499
S 3.6473701 8.6351805 8.5762596
S 1.8371101 11.7462397 8.5902796
S 7.4014402 8.6466103 8.5894203
S 5.5219102 11.7983904 8.5130301
S 5.5148602 7.5556999 2.6665399
S 3.53425 10.6592303 2.5980301
S 1.83731 7.71946 2.59796
S 0.14004 10.6595097 2.59656
S 3.71982 8.59546 11.6793499
S 1.82696 11.8547802 11.6716004
S -0.0511 8.6009302 11.6719704
S 5.51752 11.8004599 11.7730704
S 5.4899602 7.5757699 5.4433098
S 3.51211 10.6585903 5.7021098
S 1.82707 7.7393699 5.7026401
S 0.15639 10.65024 5.7007299


==> anc/ReaxFF-relaxed/Tetrahedral/Triaxial-strain/T-tri-t5.xyz <==
50
Frame 195 cell_orig -0.03369 1.01429 1.8249901 cell_vec1 6.7803102 0.0 0.0 cell_vec2 0.0 9.7877398 0.0 cell_vec3 0.0 0.0 9.4400101 pbc 0 0 0
Ni 1.6981401 1.1073999 7.0184898
Mo 6.6438298 2.0933399 3.3908
Mo 5.0345101 4.87985 3.3903401
Mo 3.42378 2.09237 3.39218
Mo 1.6778001 4.96061 3.4066999
Mo 1.67169 1.07768 9.7391005
Mo 0.06074 4.0271001 9.6793604
Mo 5.03475 1.01429 9.6816502
Mo 3.29526 4.0269299 9.6811896
S 6.5481501 2.1498799 7.9924202
S 5.0352502 4.7733798 7.99155
S 3.5305801 2.15446 7.99679
S 1.67799 4.9607202 8.0890598
S 1.67852 1.0851901 1.82501
S -0.03369 3.97241 1.82519
S 5.0348101 1.124 1.82572
S 3.3901601 3.97167 1.82557
S 0.0219 2.0384901 11.2569399
S 5.033 4.9877802 11.2568798
S 3.3334501 2.0396099 11.2573204
S 1.6778801 4.96092 11.2649899
S 1.66369 1.06843 4.7943001
S 6.68222 3.9731 4.97889
S 5.03332 1.12134 4.9794698
S 3.3868301 3.97106 4.97931
Ni 5.0594902 6.9165802 7.0186601
Mo 3.2863701 7.90796 3.39045
Mo 1.6779 10.6940003 3.3898599
Mo 0.06644 7.9068398 3.3919301
Mo 5.0349302 10.7749501 3.40675
Mo 5.0268798 6.8937602 9.7391997
Mo 3.4173901 9.8413496 9.6791497
Mo 1.6776901 6.82866 9.6814204
Mo 6.6522002 9.8411102 9.6809197
S 3.1925001 7.9630198 7.9917002
S 1.6782201 10.5887604 7.9907098
S 0.17412 7.96911 7.9967098
S 5.0348701 10.7751599 8.0890102
S 5.0349598 6.8993202 1.8249901
S 3.3230901 9.7866602 1.82501
S 1.67751 6.9383302 1.82554
S 6.7466202 9.7861204 1.82536
S 3.3785801 7.8532 11.2568503
S 1.67654 10.8020296 11.2566996
S 6.6900001 7.8548298 11.2572003
S 5.0346298 10.7750302 11.2650004
S 5.0169501 6.8866602 4.7943702
S 3.3250101 9.7874899 4.97857
S 1.6756001 6.93601 4.97924
S 0.03005 9.7852497 4.9790802


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-x-strain/T_x_0.xyz <==
50
Frame 257 cell_orig -0.00873 1.01412 1.43142 cell_vec1 6.4114199 0.0 0.0 cell_vec2 0.0 9.2676401 0.0 cell_vec3 0.0 0.0 9.5927401 pbc 0 0 0
Ni 1.59513 1.01562 6.6946101
Mo 6.3762102 1.96696 3.0538499
Mo 4.7958298 4.7054901 3.0552599
Mo 3.2151101 1.96713 3.05374
Mo 1.5986201 4.7252302 3.0799301
Mo 1.59978 1.03944 9.4122496
Mo 0.01708 3.81339 9.3834295
Mo 4.7960601 1.01412 9.3823004
Mo 3.1807599 3.8136201 9.3831301
S 6.2351399 2.0472701 7.7042399
S 4.7955599 4.5377403 7.7072702
S 3.3550601 2.04704 7.70364
S 1.5989701 4.72573 7.7235198
S 1.59831 1.0331301 1.44721
S -0.00873 3.7975099 1.43185
S 4.79526 1.04289 1.43142
S 3.2054999 3.7972801 1.43188
S 0.01726 1.9481602 11.0085897
S 4.7960701 4.7444501 11.0075302
S 3.1803501 1.94809 11.00879
S 1.59881 4.72613 11.0241604
S 1.6017601 1.04965 4.4941402
S 6.3838201 3.7971001 4.7135
S 4.79598 1.04447 4.7131801
S 3.2072001 3.7971201 4.7136798
Ni 4.7872601 6.5542403 6.6940599
Mo 3.1795101 7.50419 3.05404
Mo 1.5985301 10.2428503 3.05511
Mo 0.01837 7.50455 3.0534799
Mo 4.7954798 10.2625599 3.0796299
Mo 4.7981 6.5760598 9.4118004
Mo 3.21384 9.35079 9.3830404
Mo 1.59935 6.5514999 9.3820801
Mo 6.3775902 9.3509903 9.3829203
S 3.0373299 7.5848398 7.7045999
S 1.5981 10.0747805 7.70711
S 0.15738 7.5839401 7.7027202
S 4.7957702 10.2633495 7.7233801
S 4.7953301 6.5704499 1.44724
S 3.18838 9.3346796 1.43177
S 1.59848 6.5804 1.4315
S 6.4026899 9.3345804 1.43163
S 3.2139201 7.4853502 11.0079203
S 1.59883 10.2817602 11.00735
S 6.37748 7.48486 11.0086298
S 4.79564 10.2634497 11.0239801
S 4.8031702 6.5854502 4.4937902
S 3.1870501 9.3343897 4.7136598
S 1.5989501 6.5820499 4.7132902
S 0.01027 9.3345699 4.7133799


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-x-strain/T_x_c10.xyz <==
50
Frame 259 cell_orig 0.04724 0.91112 1.29695 cell_vec1 4.36344 0.0 0.0 cell_vec2 0.0 9.3288698 0.0 cell_vec3 0.0 0.0 9.8478994 pbc 0 0 0
Ni 1.53324 0.91112 6.6364103
Mo 0.09363 1.89322 3.0083499
Mo 4.4101401 4.6487599 3.03563
Mo 2.97218 1.89344 3.00877
Mo 1.53276 4.66219 3.1041701
Mo 1.53293 1.12959 9.4464398
Mo 0.09962 3.8942002 9.4131298
Mo 4.4103098 1.08799 9.3836403
Mo 2.96612 3.89413 9.4136
S 0.04724 2.0589399 7.75737
S 4.41012 4.5181499 7.7063799
S 3.0185001 2.05898 7.75804
S 1.53281 4.7026601 7.7179799
S 1.53299 1.0893 1.29695
S 0.09429 3.85657 1.30808
S 4.4103098 1.0920301 1.30567
S 2.9716002 3.8564702 1.3081501
S 0.09419 1.90231 11.14326
S 4.4102898 4.6933499 11.1448498
S 2.9715 1.90258 11.1433601
S 1.53298 4.6984601 11.1043396
S 1.5321601 1.02457 4.4293499
S 0.09422 3.82112 4.7499399
S 4.4102502 1.0857199 4.7293101
S 2.97156 3.8212099 4.7498799
Ni 4.4103298 6.4486199 6.6362
Mo 2.97077 7.4307099 3.00863
Mo 1.53282 10.1861401 3.03567
Mo 0.0947 7.4305301 3.00857
Mo 4.4101401 10.1994696 3.10396
Mo 4.4102402 6.6670299 9.4462605
Mo 2.97701 9.4316397 9.4130898
Mo 1.5329501 6.6253901 9.3834496
Mo 0.08893 9.4315501 9.4134703
S 2.9245602 7.59622 7.7575698
S 1.5329601 10.0554304 7.7064801
S 0.14117 7.5964298 7.75771
S 4.4102802 10.2399902 7.7179599
S 4.4101701 6.6266198 1.29698
S 2.97135 9.3940601 1.30813
S 1.5328501 6.6292701 1.30573
S 0.09401 9.3935404 1.3080601
S 2.9717 7.4397803 11.1431103
S 1.53301 10.23065 11.1443796
S 0.09439 7.4397002 11.1431799
S 4.4103298 10.2356701 11.1040201
S 4.4106798 6.5616498 4.4292302
S 2.9712802 9.3586798 4.7498498
S 1.5327801 6.6232 4.7293
S 0.09396 9.3584404 4.7499299


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-x-strain/T_x_c15.xyz <==
50
Frame 261 cell_orig -8.0e-05 0.87642 1.29962 cell_vec1 5.4350901 0.0 0.0 cell_vec2 0.0 9.3863001 0.0 cell_vec3 0.0 0.0 9.8329306 pbc 0 0 0
Ni 1.35869 0.87642 6.58882
Mo 5.4321499 1.88458 2.9384202
Mo 4.0761299 4.6214199 2.9775802
Mo 2.7201801 1.8846102 2.9382602
Mo 1.35866 4.6452799 3.0904
Mo 1.3588001 1.15958 9.4963198
Mo 5.0e-05 3.91986 9.4961996
Mo 4.0762401 1.11039 9.4351197
Mo 2.7177 3.91988 9.4961901
S 5.41183 2.0532501 7.7925101
S 4.0764098 4.5016098 7.6847902
S 2.7405501 2.05352 7.7921901
S 1.35892 4.7251802 7.7951002
S 1.35878 1.10277 1.29962
S -8.0e-05 3.87145 1.34267
S 4.0762501 1.09582 1.33276
S 2.71736 3.8716 1.34261
S 1.7000001e-04 1.89743 11.1230002
S 4.0763602 4.6842399 11.1325502
S 2.7176399 1.89736 11.1229696
S 1.35891 4.7038698 11.1273699
S 1.35875 0.99437 4.3589401
S -6.0e-05 3.81532 4.7003103
S 4.07622 1.09711 4.70716
S 2.7174101 3.8154199 4.7002402
Ni 4.0763302 6.4137402 6.5887299
Mo 2.71468 7.4219299 2.93834
Mo 1.35875 10.1588898 2.97736
Mo 0.0027 7.4219198 2.93823
Mo 4.07621 10.1826601 3.0903201
Mo 4.0762 6.6968498 9.4961901
Mo 2.71731 9.4571896 9.49574
Mo 1.35876 6.6476999 9.4352103
Mo 5.4349599 9.4572201 9.4958401
S 2.6942301 7.59057 7.7920499
S 1.35872 10.0388403 7.68465
S 0.02296 7.5906902 7.7925401
S 4.07619 10.2627201 7.7947502
S 4.0761499 6.6399699 1.29967
S 2.7173901 9.4090996 1.34254
S 1.35869 6.6333499 1.33269
S 5.4348402 9.4089699 1.34249
S 2.71734 7.4347301 11.1228104
S 1.35868 10.22122 11.1323204
S 5.4348302 7.4348302 11.1229
S 4.0761499 10.2410698 11.1270399
S 4.0761499 6.53126 4.3588901
S 2.7175501 9.3531599 4.70011
S 1.35867 6.63483 4.7070799
S 5.43501 9.3524799 4.70012


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-x-strain/T_x_c5.xyz <==
50
Frame 263 cell_orig -0.00361 0.97033 1.36737 cell_vec1 6.0815301 0.0 0.0 cell_vec2 0.0 9.29142 0.0 cell_vec3 0.0 0.0 9.7062607 pbc 0 0 0
Ni 1.51845 0.97033 6.6805601
Mo 6.07306 1.9364002 3.0331199
Mo 4.5556898 4.6894102 3.04317
Mo 3.0386701 1.9363 3.03318
Mo 1.51857 4.69941 3.0741301
Mo 1.5186401 1.07408 9.4155703
Mo 0.00277 3.83865 9.3898497
Mo 4.5557599 1.0536701 9.3868504
Mo 3.0346601 3.83864 9.3900299
S 5.9657402 2.0503099 7.7267199
S 4.5559402 4.53302 7.7090802
S 3.1457501 2.0504601 7.7265802
S 1.51884 4.7119198 7.67096
S 1.51849 1.05382 1.3675701
S -0.00361 3.8197999 1.36746
S 4.55548 1.0592999 1.37
S 3.0411799 3.8197201 1.36746
S 0.01466 1.93259 11.0706596
S 4.5560498 4.7247901 11.0715799
S 3.02284 1.93212 11.0706902
S 1.51885 4.7150603 11.0736303
S 1.51877 1.04092 4.4749799
S 6.0705299 3.8135801 4.7575999
S 4.5555702 1.06165 4.7674999
S 3.0413101 3.81386 4.7575898
Ni 4.5559402 6.5075002 6.6801701
Mo 3.0357001 7.47368 3.0329001
Mo 1.5183701 10.2268496 3.0432401
Mo 0.00127 7.47365 3.0330801
Mo 4.5555702 10.2366896 3.07393
Mo 4.55584 6.6112499 9.4151697
Mo 3.0397501 9.3759699 9.3894701
Mo 1.5187 6.5910101 9.3863497
Mo 6.07166 9.3759604 9.3899803
S 2.92854 7.5876899 7.72612
S 1.51827 10.0703402 7.7090903
S 0.10846 7.5876498 7.7265201
S 4.5557599 10.2492399 7.6710301
S 4.5557599 6.5911999 1.3674801
S 3.0332999 9.3570404 1.36737
S 1.51849 6.59653 1.36997
S 6.07792 9.3571396 1.3674001
S 3.0516 7.4695001 11.0702601
S 1.51867 10.2617502 11.0715399
S 6.0601001 7.4694 11.0703497
S 4.5555201 10.2522001 11.0736303
S 4.5554099 6.57795 4.47469
S 3.03332 9.3512402 4.7574101
S 1.51869 6.59898 4.7674999
S 0.00353 9.3513003 4.7574702


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-x-strain/T_x_t10.xyz <==
50
Frame 265 cell_orig 0.04033 0.95463 1.5068001 cell_vec1 6.9526802 0.0 0.0 cell_vec2 0.0 9.3285303 0.0 cell_vec3 0.0 0.0 9.4531002 pbc 0 0 0
Ni 1.75857 1.15139 6.7096701
Mo 6.9001198 2.0111301 3.08411
Mo 5.2749701 4.7178898 3.0787201
Mo 3.6501901 2.0111599 3.0839801
Mo 1.7587 4.7398801 3.10498
Mo 1.7583701 0.95463 9.4323702
Mo 0.11748 3.7702401 9.3772297
Mo 5.2749701 0.96629 9.3554897
Mo 3.3993299 3.7702799 9.3769398
S 6.83951 2.0699999 7.6357398
S 5.2751198 4.5549002 7.6949501
S 3.7111299 2.06971 7.63553
S 1.75826 4.6928802 7.7662201
S 1.75865 1.0114 1.52761
S 6.97007 3.76771 1.52385
S 5.2752099 1.04296 1.50686
S 3.5800801 3.7678001 1.52377
S 0.04033 1.9517 10.9422102
S 5.2751398 4.7460699 10.9389096
S 3.47644 1.95177 10.9421102
S 1.75843 4.7368398 10.9599
S 1.75859 1.06068 4.4737602
S 6.9723802 3.7656901 4.6707001
S 5.2750402 1.04609 4.68043
S 3.57792 3.76562 4.6706801
Ni 5.2744198 6.6884098 6.7091999
Mo 3.38343 7.54844 3.08392
Mo 1.75874 10.2551899 3.07886
Mo 0.13356 7.54841 3.08388
Mo 5.27495 10.2772398 3.1048801
Mo 5.2753 6.49192 9.4320898
Mo 3.6340499 9.3076496 9.3769398
Mo 1.75817 6.5035501 9.3552103
Mo 6.9159198 9.3076801 9.3767204
S 3.3225501 7.6073299 7.6356101
S 1.75844 10.0921898 7.6946502
S 0.19374 7.6069598 7.6354299
S 5.27493 10.23071 7.7662301
S 5.2751398 6.5487199 1.52746
S 3.45326 9.30509 1.52376
S 1.7586 6.58003 1.5068001
S 0.06357 9.3051396 1.52377
S 3.55689 7.4888802 10.9419298
S 1.75818 10.2831602 10.93882
S 6.99301 7.4888301 10.9418802
S 5.2750301 10.27388 10.9598304
S 5.2752099 6.5978899 4.4734402
S 3.4556601 9.30301 4.67066
S 1.75868 6.5834298 4.6803899
S 0.06121 9.3027401 4.67061


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-x-strain/T_x_t15.xyz <==
50
Frame 267 cell_orig -0.15863 0.9242 1.51615 cell_vec1 7.6700001 0.0 0.0 cell_vec2 0.0 9.3661404 0.0 cell_vec3 0.0 0.0 9.4281807 pbc 0 0 0
Ni 1.83778 1.16982 6.7217498
Mo 7.11864 2.01213 3.09759
Mo 5.5156002 4.7234102 3.09339
Mo 3.91182 2.0118599 3.09782
Mo 1.83769 4.7529001 3.1244299
Mo 1.83916 0.9242 9.4367504
Mo 0.22158 3.7618599 9.3629704
Mo 5.51439 0.95412 9.32053
Mo 3.4547801 3.76259 9.3627796
S -0.15863 2.0773001 7.60704
S 5.51476 4.5734 7.74014
S 3.8346 2.0771899 7.60709
S 1.8376401 4.6665502 7.73527
S 1.83767 1.0238 1.57594
S 7.22404 3.7637301 1.5496201
S 5.5152998 1.04432 1.51622
S 3.8058901 3.7635401 1.54984
S 0.09377 1.9453 10.91747
S 5.5152602 4.7136698 10.8869696
S 3.5830701 1.94542 10.9176102
S 1.83778 4.7353602 10.9443302
S 1.83822 1.11807 4.4677601
S 7.22223 3.7626701 4.6757498
S 5.5156002 1.0544699 4.6995602
S 3.8079801 3.7627201 4.6756902
Ni 5.5141301 6.70683 6.7213998
Mo 3.4412501 7.5493398 3.0975101
Mo 1.8364201 10.2607699 3.09324
Mo 0.23468 7.54952 3.09763
Mo 5.5166402 10.2903404 3.1243601
Mo 5.5162702 6.46136 9.4363003
Mo 3.89831 9.2995396 9.3629198
Mo 1.83665 6.49153 9.3205996
Mo 7.1315899 9.2996197 9.3626804
S 3.5181201 7.6147499 7.6072698
S 1.8383401 10.1109505 7.7402902
S 7.5113702 7.6141801 7.6067601
S 5.5146098 10.2039404 7.73524
S 5.51508 6.56108 1.57602
S 3.5469501 9.3010101 1.5498101
S 1.83805 6.58182 1.51615
S 0.12912 9.3011398 1.5494401
S 3.7702799 7.4826198 10.9172298
S 1.8387001 10.2509604 10.8870802
S 7.2596002 7.48245 10.9176102
S 5.5148001 10.27283 10.9442396
S 5.51508 6.6558199 4.4675498
S 3.5450399 9.2999201 4.6753602
S 1.83823 6.5921102 4.6995101
S 0.13122 9.3002901 4.6757798


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-x-strain/T_x_t5.xyz <==
50
Frame 269 cell_orig 0.01691 0.98156 1.47226 cell_vec1 6.67941 0.0 0.0 cell_vec2 0.0 9.3081999 0.0 cell_vec3 0.0 0.0 9.5270901 pbc 0 0 0
Ni 1.67879 1.11243 6.7023402
Mo 6.6672402 1.99198 3.0596499
Mo 5.0352402 4.70466 3.0555301
Mo 3.40324 1.99204 3.0596299
Mo 1.67834 4.7378702 3.08114
Mo 1.6785001 0.99482 9.4365397
Mo 0.03974 3.7907801 9.3980599
Mo 5.0353599 0.98156 9.3892403
Mo 3.3174 3.7908499 9.3978701
S 6.51858 2.06422 7.66574
S 5.0353498 4.5429602 7.6805902
S 3.55233 2.0643301 7.6656599
S 1.67856 4.7194801 7.7772498
S 1.67825 1.01854 1.48517
S 6.6931601 3.7771201 1.47725
S 5.0351801 1.0340101 1.47226
S 3.37707 3.77723 1.47725
S 0.01838 1.95288 10.97709
S 5.0352502 4.75277 10.9761802
S 3.3388901 1.95307 10.9770098
S 1.6786701 4.73909 10.9993496
S 1.67855 1.02428 4.4885803
S 6.6963201 3.7755201 4.6706
S 5.0352201 1.0336 4.6707201
S 3.3742199 3.7757001 4.6706
Ni 5.03546 6.6496401 6.70223
Mo 3.3103099 7.5293298 3.0594399
Mo 1.6783 10.2420797 3.0558801
Mo 0.04632 7.5293699 3.05968
Mo 5.0351601 10.2751598 3.0809
Mo 5.0353699 6.5321298 9.4361801
Mo 3.3965099 9.3281002 9.3975296
Mo 1.67854 6.5188599 9.3892603
Mo 6.6740999 9.3281298 9.3979397
S 3.16131 7.6016503 7.6651602
S 1.67827 10.0804901 7.6807299
S 0.19556 7.6015301 7.6655202
S 5.0355001 10.2567797 7.7771001
S 5.0353298 6.55582 1.4850101
S 3.3360701 9.31462 1.4772201
S 1.6781301 6.57124 1.4722901
S 0.02035 9.3147001 1.4772901
S 3.37531 7.4902702 10.9768106
S 1.67868 10.2897596 10.9761296
S 6.6953502 7.4901901 10.9769202
S 5.0352001 10.27629 10.9992
S 5.0353398 6.5615101 4.4884501
S 3.3397401 9.3128405 4.6705699
S 1.67851 6.57124 4.6707602
S 0.01691 9.3128996 4.67065


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-z-strain/T_z_0.xyz <==
50
Frame 271 cell_orig -0.00845 1.01402 1.43141 cell_vec1 6.4109101 0.0 0.0 cell_vec2 0.0 9.2676602 0.0 cell_vec3 0.0 0.0 9.5931702 pbc 0 0 0
Ni 1.5862401 1.02011 6.6942301
Mo 6.3768401 1.96676 3.0544801
Mo 4.7960501 4.7041302 3.0540299
Mo 3.21543 1.96716 3.0536301
Mo 1.59872 4.72502 3.08004
Mo 1.60244 1.03776 9.4120903
Mo 0.01784 3.8123601 9.3834696
Mo 4.7967 1.01402 9.3825903
Mo 3.1806099 3.8132801 9.3822699
S 6.23312 2.04919 7.70538
S 4.79489 4.5412302 7.7040401
S 3.3542099 2.04772 7.7028899
S 1.5988601 4.7259498 7.7239499
S 1.5985201 1.03348 1.44723
S -0.00845 3.7971301 1.4315
S 4.7955299 1.04293 1.43143
S 3.2054901 3.7969699 1.43141
S 0.01746 1.94794 11.0081596
S 4.7967701 4.7444 11.0086098
S 3.18086 1.94769 11.0088902
S 1.59937 4.7258001 11.02458
S 1.6096 1.04528 4.4938998
S 6.38415 3.7962201 4.7128902
S 4.7963 1.0442801 4.7132201
S 3.2070401 3.7967301 4.7128902
Ni 4.7781401 6.57619 6.6940799
Mo 3.1802199 7.5033102 3.05479
Mo 1.59867 10.2426205 3.05477
Mo 0.01848 7.5039902 3.0532899
Mo 4.7955899 10.2624302 3.0793099
Mo 4.80092 6.5696702 9.4117499
Mo 3.21456 9.3495102 9.3836203
Mo 1.60006 6.5514798 9.3832703
Mo 6.3775401 9.3504601 9.3824701
S 3.03457 7.5864501 7.7074199
S 1.59759 10.0763397 7.7068801
S 0.15693 7.5847202 7.7034202
S 4.7958398 10.2629404 7.7231999
S 4.7955299 6.57055 1.44707
S 3.1881001 9.3343401 1.43195
S 1.59881 6.5802799 1.43163
S 6.4024601 9.3348704 1.4315701
S 3.21401 7.4846502 11.0074396
S 1.59908 10.2816801 11.0074301
S 6.3779001 7.48385 11.0086603
S 4.7960902 10.2626896 11.0237799
S 4.8109899 6.5653801 4.4937301
S 3.1874199 9.3335896 4.7141299
S 1.59937 6.5823798 4.7134199
S 0.00963 9.3345204 4.7136402


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-z-strain/T_z_c10.xyz <==
50
Frame 273 cell_orig 0.00809 1.02125 1.0899301 cell_vec1 6.3776598 0.0 0.0 cell_vec2 0.0 9.24123 0.0 cell_vec3 0.0 0.0 9.0032806 pbc 0 0 0
Ni 1.6157 1.03525 6.0601001
Mo 6.3806 1.96411 2.7377999
Mo 4.7955899 4.7093001 2.73751
Mo 3.2079101 1.96286 2.7386999
Mo 1.5980001 4.7248702 2.7809201
Mo 1.59181 1.03291 8.5503302
Mo 0.01124 3.8080001 8.4123697
Mo 4.79314 1.02125 8.41399
Mo 3.1859701 3.80718 8.4132795
S 6.2256398 2.0547299 6.8463502
S 4.7968703 4.5305901 6.8460898
S 3.3738699 2.0587499 6.8499298
S 1.59833 4.7252798 6.7487703
S 1.5992301 1.03334 1.0899301
S 0.00809 3.8065701 1.1046701
S 4.7951298 1.02398 1.1046
S 3.1889801 3.8062999 1.10513
S 6.3847299 1.9614202 10.0931597
S 4.79596 4.7142101 10.0932102
S 3.20629 1.96218 10.0915098
S 1.59883 4.7249098 10.0788202
S 1.5805301 1.03251 3.97342
S 6.3714199 3.7894399 4.43399
S 4.7967601 1.0587 4.4353199
S 3.2193301 3.78985 4.4356699
Ni 4.7895599 6.5865503 6.06004
Mo 3.1853199 7.4995299 2.7379
Mo 1.59788 10.2481899 2.7372201
Mo 0.01197 7.5002799 2.73819
Mo 4.7957902 10.2624798 2.7793
Mo 4.79775 6.56459 8.5502501
Mo 3.20737 9.3448496 8.4133701
Mo 1.5994101 6.5588002 8.4143896
Mo 6.3826599 9.3444796 8.4137097
S 3.02144 7.5948701 6.8497
S 1.5975601 10.0644102 6.8478398
S 0.17228 7.5934201 6.84863
S 4.7957702 10.2624502 6.7483502
S 4.79494 6.57123 1.08999
S 3.20449 9.3438101 1.1049
S 1.59858 6.56177 1.10508
S 6.3857498 9.3436899 1.10448
S 3.1870101 7.4988399 10.0916595
S 1.59754 10.2514095 10.0922699
S 0.00968 7.4981299 10.0924301
S 4.7946501 10.2616701 10.0783501
S 4.8016601 6.5538001 3.97341
S 3.17468 9.3271599 4.4363499
S 1.59786 6.5963302 4.4354801
S 0.02223 9.3276196 4.4349499


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-z-strain/T_z_c15.xyz <==
50
Frame 275 cell_orig 0.01705 1.01185 1.00471 cell_vec1 6.35989 0.0 0.0 cell_vec2 0.0 9.2509899 0.0 cell_vec3 0.0 0.0 8.5068198 pbc 0 0 0
Ni 1.6019 1.01504 5.7416301
Mo 6.3684101 1.9710702 2.59476
Mo 4.7951103 4.6984101 2.5969999
Mo 3.22187 1.971 2.59515
Mo 1.59815 4.7251001 2.6500001
Mo 1.59714 1.04203 8.1522999
Mo 0.01705 3.8138399 7.9266
Mo 4.7953902 1.01336 7.92549
Mo 3.1800499 3.81338 7.92653
S 6.22755 2.0520899 6.4583502
S 4.7958102 4.5228601 6.4612899
S 3.36548 2.0529399 6.4586301
S 1.59828 4.7250099 6.3675399
S 1.5988 1.0327801 1.0047899
S 0.01842 3.8134501 1.07592
S 4.7954102 1.01185 1.0755
S 3.1786399 3.81319 1.07607
S 6.3498001 1.98311 9.5115299
S 4.79524 4.67341 9.5113402
S 3.2416301 1.9835 9.5113697
S 1.59865 4.7258902 9.47542
S 1.59538 1.05312 3.7326901
S 6.3667898 3.7851601 4.1683798
S 4.7958398 1.06534 4.1679301
S 3.224 3.7858801 4.16855
Ni 4.8022299 6.5534301 5.74117
Mo 3.1709199 7.5088001 2.59443
Mo 1.59833 10.2358503 2.5968101
Mo 0.02444 7.5083199 2.59564
Mo 4.7953601 10.2623396 2.6498599
Mo 4.7926202 6.5787101 8.1519299
Mo 3.21418 9.3509998 7.9263902
Mo 1.5980001 6.5508099 7.9254398
Mo 6.3769398 9.3508101 7.9263402
S 3.0313001 7.5890298 6.45785
S 1.59917 10.0599098 6.4612699
S 0.16918 7.5906301 6.4589801
S 4.7954703 10.2621803 6.3674998
S 4.7959099 6.5700698 1.00471
S 3.21502 9.3505602 1.07577
S 1.5979101 6.5496998 1.0755301
S 6.3752098 9.3502998 1.0760601
S 3.1527 7.5202298 9.5113497
S 1.59797 10.2108297 9.5113802
S 0.04424 7.5208802 9.5111704
S 4.7954302 10.2628403 9.4752798
S 4.7885499 6.5896402 3.7323599
S 3.16977 9.3227501 4.16819
S 1.59877 6.60289 4.1679602
S 0.027 9.3233299 4.1683898


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-z-strain/T_z_c5.xyz <==
50
Frame 277 cell_orig -0.00316 1.01539 1.23517 cell_vec1 6.4006901 0.0 0.0 cell_vec2 0.0 9.2569895 0.0 cell_vec3 0.0 0.0 9.3554192 pbc 0 0 0
Ni 1.5871901 1.04647 6.3741398
Mo 6.3778 1.96533 2.85897
Mo 4.7956 4.7066999 2.85828
Mo 3.2144301 1.96574 2.8578
Mo 1.59871 4.7251501 2.9035202
Mo 1.6026 1.0296299 9.0115995
Mo 0.01577 3.81106 8.9417802
Mo 4.7968898 1.01539 8.9415198
Mo 3.1817 3.81158 8.9409304
S 6.2266302 2.05234 7.29493
S 4.7951103 4.5318299 7.29458
S 3.3601799 2.0501299 7.2922001
S 1.59831 4.7249398 7.28057
S 1.5982601 1.03374 1.24324
S -0.00316 3.8000901 1.23629
S 4.7954202 1.03763 1.23595
S 3.2000599 3.8003299 1.23595
S 0.00898 1.9509702 10.5855303
S 4.79566 4.7351299 10.5851603
S 3.1889701 1.95044 10.5865002
S 1.5988601 4.72506 10.58951
S 1.6096 1.0209301 4.2214198
S 6.3786202 3.7934001 4.5338202
S 4.7955799 1.0513001 4.5324703
S 3.2124 3.79366 4.5331602
Ni 4.7924199 6.5543499 6.3740902
Mo 3.18009 7.50416 2.8582102
Mo 1.5986901 10.2418604 2.85746
Mo 0.01751 7.50423 2.85764
Mo 4.7954302 10.2621699 2.9040502
Mo 4.7965799 6.57616 9.0115995
Mo 3.2130699 9.3486605 8.9404698
Mo 1.59876 6.5525799 8.9401798
Mo 6.3783898 9.3492098 8.9400102
S 3.03321 7.58885 7.2911401
S 1.59832 10.0752001 7.2904401
S 0.16255 7.5882302 7.29074
S 4.7958002 10.26301 7.28157
S 4.7954102 6.57058 1.24313
S 3.1935699 9.3372002 1.23517
S 1.5987001 6.5746103 1.2354701
S 6.3975301 9.3372603 1.23517
S 3.2060399 7.4896102 10.5862904
S 1.59929 10.2723799 10.5869103
S 6.3850699 7.4895501 10.5864601
S 4.7961798 10.2623396 10.5905895
S 4.7986799 6.5871902 4.2212601
S 3.1812899 9.3305903 4.5309
S 1.5987901 6.5885701 4.5321498
S 0.01578 9.3304701 4.5311399


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-z-strain/T_z_t10.xyz <==
50
Frame 279 cell_orig -0.00996 1.01332 2.0237 cell_vec1 6.41364 0.0 0.0 cell_vec2 0.0 9.2708101 0.0 cell_vec3 0.0 0.0 9.6589203 pbc 0 0 0
Ni 1.58056 1.02779 7.3165598
Mo 6.37709 1.96652 3.64832
Mo 4.7954302 4.70327 3.64707
Mo 3.21579 1.96711 3.64673
Mo 1.5985301 4.7248602 3.6698401
Mo 1.60412 1.03496 10.0601902
Mo 0.01813 3.8117001 10.0419197
Mo 4.7973299 1.01332 10.0415497
Mo 3.1794901 3.8123501 10.0410299
S 6.2326999 2.0497601 8.3588104
S 4.7948399 4.5454703 8.3547697
S 3.3525 2.04702 8.3548603
S 1.5983401 4.7249499 8.3828297
S 1.59829 1.03343 2.04091
S -0.00996 3.7962601 2.0241699
S 4.79561 1.04476 2.02402
S 3.20661 3.79667 2.0237
S 0.01946 1.94639 11.66288
S 4.7955499 4.7470298 11.6643
S 3.1789301 1.94563 11.6641903
S 1.59871 4.7248702 11.6826201
S 1.61464 1.03878 5.10219
S 6.38553 3.7961099 5.3038101
S 4.7966199 1.0434099 5.3038902
S 3.2060599 3.7969201 5.3029499
Ni 4.7930899 6.5897298 7.3160601
Mo 3.17958 7.5032902 3.6482501
Mo 1.599 10.2420302 3.6477599
Mo 0.01779 7.5032902 3.64796
Mo 4.7957602 10.2622404 3.6691001
Mo 4.7964101 6.5655098 10.05968
Mo 3.2151799 9.3487997 10.0419703
Mo 1.5986901 6.5507303 10.0423899
Mo 6.3768702 9.3494797 10.04076
S 3.0376501 7.58562 8.3589602
S 1.59881 10.0791702 8.3577299
S 0.159 7.5854101 8.3579397
S 4.7960801 10.2619696 8.38165
S 4.7953301 6.5706201 2.0411
S 3.18732 9.3336096 2.0244901
S 1.59856 6.5820399 2.02459
S 6.4036799 9.3336296 2.0245299
S 3.21555 7.4822998 11.6628599
S 1.59954 10.2841301 11.6626702
S 6.3757701 7.48208 11.6627198
S 4.7965398 10.2619 11.6814003
S 4.79741 6.55406 5.1020198
S 3.1887701 9.3338003 5.3045101
S 1.59842 6.5808902 5.3044
S 0.00848 9.3347998 5.3049998


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-z-strain/T_z_t15.xyz <==
50
Frame 281 cell_orig -0.00822 1.0133801 2.3498199 cell_vec1 6.4100804 0.0 0.0 cell_vec2 0.0 9.2692299 0.0 cell_vec3 0.0 0.0 9.6293497 pbc 0 0 0
Ni 1.58611 1.04726 7.6283202
Mo 6.3773799 1.96575 3.97334
Mo 4.7958999 4.7039299 3.9715
Mo 3.21503 1.96623 3.97236
Mo 1.59868 4.7248502 3.99682
Mo 1.60237 1.02931 10.3610802
Mo 0.01808 3.8108499 10.3392601
Mo 4.7965799 1.0133801 10.3396301
Mo 3.1797299 3.8116501 10.3383999
S 6.2327399 2.05003 8.6632204
S 4.7949801 4.5447302 8.6592598
S 3.3546 2.0479701 8.6602898
S 1.5990401 4.72467 8.6798802
S 1.59847 1.03367 2.3659699
S -0.00822 3.79724 2.3502
S 4.7955098 1.04313 2.3503499
S 3.2049999 3.79702 2.3499999
S 0.01761 1.94595 11.9608898
S 4.7964502 4.7455902 11.9619904
S 3.1802001 1.9453502 11.96175
S 1.5992201 4.7246399 11.9791698
S 1.60997 1.02133 5.4200001
S 6.38518 3.79595 5.6300402
S 4.7963801 1.0441901 5.6301599
S 3.2065799 3.79636 5.6298299
Ni 4.7820702 6.5836001 7.6280599
Mo 3.1803801 7.5030699 3.97307
Mo 1.5988 10.2413197 3.97165
Mo 0.01797 7.5036803 3.97193
Mo 4.79564 10.2620802 3.99665
Mo 4.7996898 6.5668702 10.3608103
Mo 3.21507 9.3481598 10.3390103
Mo 1.59972 6.5506702 10.3393803
Mo 6.3766599 9.3489199 10.3379898
S 3.03548 7.5872002 8.66325
S 1.5981801 10.08218 8.6589003
S 0.15724 7.58534 8.6599503
S 4.7957301 10.2618799 8.6798096
S 4.79526 6.57092 2.36571
S 3.1887801 9.3345299 2.35009
S 1.59875 6.5803399 2.3502
S 6.4018602 9.3347302 2.3498199
S 3.2145801 7.48313 11.96064
S 1.59927 10.28261 11.9619102
S 6.3769302 7.4829202 11.9615298
S 4.7959399 10.2615996 11.9790698
S 4.8077503 6.55934 5.4197202
S 3.18819 9.3329096 5.62992
S 1.5994901 6.5818901 5.6299801
S 0.00913 9.3338604 5.6296101


==> anc/ReaxFF-relaxed/Tetrahedral/Uniaxial-z-strain/T_z_t5.xyz <==
50
Frame 283 cell_orig -0.0105 1.01319 1.70007 cell_vec1 6.4151602 0.0 0.0 cell_vec2 0.0 9.2706699 0.0 cell_vec3 0.0 0.0 9.6816397 pbc 0 0 0
Ni 1.61603 1.02659 7.0063601
Mo 6.3751102 1.9672102 3.3243401
Mo 4.7957802 4.7032199 3.32457
Mo 3.2141299 1.96662 3.3264301
Mo 1.59846 4.7248602 3.3445599
Mo 1.59327 1.03549 9.7574797
Mo 0.0177 3.8124101 9.7404604
Mo 4.79386 1.01319 9.74051
Mo 3.17908 3.8120699 9.74051
S 6.2390199 2.04672 8.0508099
S 4.7962098 4.5454302 8.0508604
S 3.3578301 2.04914 8.0547199
S 1.5986001 4.7252102 8.0815496
S 1.59876 1.03353 1.71839
S -0.0105 3.79583 1.70007
S 4.7949701 1.04537 1.70063
S 3.20767 3.7956701 1.70074
S 0.01836 1.94555 11.3630104
S 4.7960501 4.7466002 11.3629799
S 3.1777699 1.94665 11.3615198
S 1.59864 4.7250901 11.3817101
S 1.5827 1.03996 4.7876501
S 6.3859501 3.7971599 4.9791398
S 4.7944999 1.04256 4.9804402
S 3.20502 3.7970701 4.9804502
Ni 4.78718 6.5876899 7.00595
Mo 3.1795499 7.5032301 3.3259201
Mo 1.59786 10.2419205 3.3256099
Mo 0.01809 7.5036898 3.3254399
Mo 4.7951699 10.26229 3.3440001
Mo 4.7978702 6.5661998 9.7571898
Mo 3.2144301 9.3495503 9.7402897
Mo 1.5993001 6.5506001 9.7411404
Mo 6.37607 9.3492203 9.7407704
S 3.0368299 7.5857501 8.0553398
S 1.59797 10.0794201 8.05408
S 0.15726 7.58494 8.0532703
S 4.7948699 10.2619305 8.0805798
S 4.7954703 6.5706301 1.71831
S 3.1865001 9.3333302 1.70117
S 1.59838 6.5830999 1.70099
S 6.4046602 9.3330603 1.7008701
S 3.21558 7.4824701 11.3611403
S 1.59743 10.2838602 11.3614102
S 6.3761301 7.4822202 11.3620196
S 4.7946501 10.26225 11.3806801
S 4.8027401 6.55581 4.7873602
S 3.1892099 9.3351097 4.98165
S 1.59893 6.5802498 4.98069
S 0.00743 9.3346901 4.98064

